Exponential Convergence of the Lifted Gradient Flow of the Bass Functional

How quickly can we construct the martingale with prescribed initial and terminal laws that is closest to Brownian motion in the sense of the martingale Benamou-Brenier problem? The construction requires the initial law of an auxiliary Brownian motion. One can take this law to be the distribution of a minimizer of the lifted Bass functional. In dimension one, Backhoff, Pammer and Schachermayer proved, under additional assumptions, that the gradient flow of this functional converges exponentially to a minimizer. We extend this result to arbitrary dimension. Under the assumptions of the paper, the gradient flow starting from a bounded random vector converges exponentially in $L^2$ to the minimizer with the same mean. We prove this by showing that, for a fixed random vector $X$ with the prescribed initial law, the lifted Bass functional is strongly convex on each set of $\sigma(X)$-measurable vectors with a prescribed mean and a common $L^\infty$ bound.

==> anc/README.md <==
# Bass gradient flow: ancillary Lean verification

This directory contains the public verification source snapshot at commit
c8c9dec30e36585963df3f4a69508d30c26ff51f:
https://github.com/Pure-Maths/Bass-Flow-Verification/tree/c8c9dec30e36585963df3f4a69508d30c26ff51f

See verification/README.md for the exact scope, toolchain, dependency bootstrap
and verification commands. The snapshot includes 224 owned project modules;
the nine external Brenier modules are fetched and checked by the pinned bootstrap
recipe rather than rehosted. Lean/mathlib dependencies also require the pinned
environment. The original LICENSE_STATUS.md and license notices are preserved.
Git-only ignore metadata is omitted; no private chats, unpublished notes, build
objects or credentials are included. SNAPSHOT_MANIFEST.json records included bytes.

From verification/:

    python3 scripts/bootstrap_external.py
    lake exe cache get
    python3 scripts/check_sources.py
    python3 reproduce.py

A historical fresh full replay is recorded in verification/verification/REPLAY_STATUS.json.
This publication packaging step preserves those source bytes and does not claim
a new independent Lean rebuild.


==> anc/SNAPSHOT_MANIFEST.json <==
{
  "repository": "https://github.com/Pure-Maths/Bass-Flow-Verification",
  "commit": "c8c9dec30e36585963df3f4a69508d30c26ff51f",
  "files": [
    {
      "path": "FORMALIZATION_STATUS.md",
      "sha256": "8d5f56bef1edf5d7248aa8a64b7a4707fccda306a69c189e7be9c3a757ff19b6"
    },
    {
      "path": "LICENSES/Apache-2.0.txt",
      "sha256": "b40930bbcf80744c86c46a12bc9da056641d722716c378f5659b9e555ef833e1"
    },
    {
      "path": "LICENSE_STATUS.md",
      "sha256": "8ea19acae6dd56034759706abd2573f8ed10e57610593eda8d2051bc5ac980c2"
    },
    {
      "path": "Numbered/2.1.lean",
      "sha256": "25310983f1422d2d2cd237507559357b9a356b595e09a2f3d83003b6bcdf0363"
    },
    {
      "path": "Numbered/3.1.lean",
      "sha256": "e5b87b357d93883f417c4f4c4271535d1325394777911756534e94acda4d5a9e"
    },
    {
      "path": "Numbered/3.2.lean",
      "sha256": "394b628904597d35123932193e914477703b24daa91ecb09ccdfc5434c1fcc99"
    },
    {
      "path": "Numbered/3.4.lean",
      "sha256": "fc51ae21276eb95ce837a1bf652660d6939a12cb1c51b78876c2e7c8776cd419"
    },
    {
      "path": "Numbered/4.1.lean",
      "sha256": "9878a1f78a720496889ae62e1a9f98f67cba65975eac9464ad08f55dd38934b7"
    },
    {
      "path": "Numbered/4.2.lean",
      "sha256": "1bec3adaeb7f31e4d2f626cc806880677306b7e9d29a6a4720d7901c607e02f6"
    },
    {
      "path": "Numbered/4.3.lean",
      "sha256": "7cc0ec9a5999016b2dea7e1622a0e00fe831d0de0943358fef86b0a1f9a815bb"
    },
    {
      "path": "Numbered/4.4.lean",
      "sha256": "b0a263666ad92ba59121e58c9c7d3f1e686224512a84fce285d46d18ca069d4b"
    },
    {
      "path": "README.md",
      "sha256": "0365d351bda183c08d24457b9be0836ba33f960f37776a4ee7358ed05b29b129"
    },
    {
      "path": "Results/All.lean",
      "sha256": "1b22a9f792acefd2b944ab38b4b494b609cb4d8d5897cfe8b81fa3eded4d862f"
    },
    {
      "path": "Results/Main.lean",
      "sha256": "7851186816cacb99d32a94b617c99fc8adbf7d500cb6ffe7cc54c4d7fa3d85df"
    },
    {
      "path": "SOURCE_MANIFEST.json",
      "sha256": "77225cf1f65cd924c2a51f9851a6ad5ec1f338af7b326ea483e0bbdadfada60a"
    },
    {
      "path": "THEOREM_MAP.md",
      "sha256": "9bd3fb094be5936d055cfaf404e437dae0125d0becf86bda54114168ffd653f0"
    },
    {
      "path": "UPSTREAM_PROVENANCE.json",
      "sha256": "7c0d9c5d3c7ad2bafda1c2a9e68c7234185bbc0e90dabd13d482b435428e6bde"
    },
    {
      "path": "lake-manifest.json",
      "sha256": "44ffb52cff8e695a59d813861838f7dc55b07a76a28b3c6f59cf91bccf9210cf"
    },
    {
      "path": "lakefile.lean",
      "sha256": "63fd402a8e8e62175a7dd19c030ead1534171ebe4751c0fdbdfebab1c90e525f"
    },
    {
      "path": "lean-toolchain",
      "sha256": "72681913b978b3f7c2f48229836771f736f6e97d833917726b2263afbc6108ed"
    },
    {
      "path": "lean/ACGradientUniqueness.lean",
      "sha256": "dc87988bb44ee2032035e2c2aecde614f5ca843e7562165904375c9b8a263aad"
    },
    {
      "path": "lean/ActualAffineGaugeEndpoint.lean",
      "sha256": "aa8c7c05a1dbd7fe440a77255aac88d94c8d5b9bbf62966fa8944357f5fa6589"
    },
    {
      "path": "lean/ActualAverageHessianComparison.lean",
      "sha256": "cba1c285cc9e783af98697d1c2b2973c27c94f391a35d7fbb685536a4ba2c028"
    },
    {
      "path": "lean/ActualBassACUniqueness.lean",
      "sha256": "020c9134d5cf038e1dce74dfcd8dfde478c29ae897e1a872e1e6ea0ccd80215c"
    },
    {
      "path": "lean/ActualBassAllSourceUniqueness.lean",
      "sha256": "e4b8cf3ae746b5a6137251846a31caf36fae957dc369fd3d4d8c59c23cd43837"
    },
    {
      "path": "lean/ActualBassG.lean",
      "sha256": "f31c97b96ce030c86999c06e25bbc5036b834e17594783f4143e7479dace457c"
    },
    {
      "path": "lean/ActualBassGlobalFlow.lean",
      "sha256": "0befa2900a5de0ab0ff23e992c4f3a5d276d3030e82145a53566bc3bd5801a7b"
    },
    {
      "path": "lean/ActualBassSemiconcavity.lean",
      "sha256": "f9a54e81b42f11a2a1bfae3c1d50f902082acfb992c1232b788e606b78ea6d81"
    },
    {
      "path": "lean/ActualBassStationaryFromRadial.lean",
      "sha256": "2451e6895477411ba369886acef5d903f758fe99493fe8b8bdd2ddad1251acb0"
    },
    {
      "path": "lean/ActualBassStrongConvexity.lean",
      "sha256": "de9b58e8f30cb571e4918659758cbd7ca387a38a3ae72ba94afbb929aa8fd1a5"
    },
    {
      "path": "lean/ActualBoundedSourceRadial.lean",
      "sha256": "541ae9db699d072c85e70c6d80a52efad27d0eaf058b4cacc3a9da36c7894cc7"
    },
    {
      "path": "lean/ActualCapGrowth.lean",
      "sha256": "47ed001c5bf1b3fdc48325374fe8611d10d9aefa7cdc298b93ed22f50cb28cd7"
    },
    {
      "path": "lean/ActualCapMassBridge.lean",
      "sha256": "05eb7bb33d0d409c5baf8f05272255524949fe7c57f64dcbf42900420e7f1d54"
    },
    {
      "path": "lean/ActualColumnConvexity.lean",
      "sha256": "67cb49a1a962683b83c2b16fde275aec5d8739b035d0cb61d59ad43495489018"
    },
    {
      "path": "lean/ActualColumnEndpointLower.lean",
      "sha256": "3d61154e4663ed1753bfa1c73f23d3b8518f55ec1b7042acbc01fe150a3151b5"
    },
    {
      "path": "lean/ActualComparisonCurvature.lean",
      "sha256": "0d9dbf7620553455a0c66899ca200f4ac36d124cc04c3bfcc2390e91e746da21"
    },
    {
      "path": "lean/ActualEndpointCapInput.lean",
      "sha256": "34838c8b0c407a776d11e47adfdbbeddfcc7968f72a828f962a26a8d157687e6"
    },
    {
      "path": "lean/ActualEndpointEquationControl.lean",
      "sha256": "db3eaa0d302c5830cb4402cbde5429b6ad8f10d2d9a2a7128e2a52473ced2cfd"
    },
    {
      "path": "lean/ActualEndpointGaugeData.lean",
      "sha256": "514b190772642b7950b23661d59a50072ff834e64faf5609a6316f1a284cff99"
    },
    {
      "path": "lean/ActualEndpointIntegralUpper.lean",
      "sha256": "0ff934aba28e806cc87b6338e9fa688e6ad035145e3bb8408ac8a426ef69ce16"
    },
    {
      "path": "lean/ActualEndpointNormalization.lean",
      "sha256": "f6b97d45c09c7a60f64bba50a718764b12372230c2aa1362d16df7fe6198cb64"
    },
    {
      "path": "lean/ActualEntropyChord.lean",
      "sha256": "82a7cd8a75af7eafca110d2189f5a8bd9246ac9ae16b528cd88b7b209f11a21c"
    },
    {
      "path": "lean/ActualEntropySemiconcavity.lean",
      "sha256": "84ffafcf70ab9c8a1c26289b4b4e6dcc1a3805b6da652e1aeb11c2dc2fcbf709"
    },
    {
      "path": "lean/ActualFixedColumnHessian.lean",
      "sha256": "a879f5bbe59c394f6e0d818f8db7d66178861de71d99822b10c96982b234ada5"
    },
    {
      "path": "lean/ActualGaussianCapEndpoint.lean",
      "sha256": "2702bb889c9a6f1494add610a6078936ff230bbeb75cfe61ca0439c54d788907"
    },
    {
      "path": "lean/ActualGaussianColumnConvexity.lean",
      "sha256": "b5abc6e632f31aac63e1ceba19215018da1f533728e4cbbffe49c2673344fbd1"
    },
    {
      "path": "lean/ActualGaussianEndpointBounds.lean",
      "sha256": "6a31998ef93596013afa9436772916f58358b9eae64a6321d11ae7cd11c8d764"
    },
    {
      "path": "lean/ActualGaussianHessianIntegrability.lean",
      "sha256": "83f00d6d062b2cf99c3914ca11e522fc76c7f3d0944d7c76897b7a091a902c69"
    },
    {
      "path": "lean/ActualGaussianHessianMass.lean",
      "sha256": "c121c18c7e9eeb24166a8f5aafd57116b952054139ded4470c5a3ed3e8b9f39f"
    },
    {
      "path": "lean/ActualGaussianHessianUpper.lean",
      "sha256": "82df5b25db8657d458e1f95536a4393e4a676777d534fc216efcbf69f0d5c1a1"
    },
    {
      "path": "lean/ActualGaussianPairTesting.lean",
      "sha256": "7907247ac7b7f279d3405723f8f079148cc12e18c87763c4f131d204e8074b2e"
    },
    {
      "path": "lean/ActualGaussianPotentialCompactness.lean",
      "sha256": "771d88cb5544746938a01a53dc2a984c0ababd88189cae012c3830790a0f400b"
    },
    {
      "path": "lean/ActualGibbsVariational.lean",
      "sha256": "9e9ea63113d6bfff36a980ec49ccdc3eb706b8e7815252cf88f395e41fafbd3d"
    },
    {
      "path": "lean/ActualHessianBallBound.lean",
      "sha256": "71effbcf30ffbfe9ddec73c720cb015ce1bd700ef661916ac250803b4bb9617a"
    },
    {
      "path": "lean/ActualHessianLineBound.lean",
      "sha256": "fbdc8d78ea47e3e5b3d4698fa56e077cd95f7956fe12851c06b8b9ce7cbfd7a3"
    },
    {
      "path": "lean/ActualInteriorCapBound.lean",
      "sha256": "788c140c74dca45896972429a5ba24431e86984d7fc04efda07acb6c093c09ae"
    },
    {
      "path": "lean/ActualInterpolatedEntropyUpper.lean",
      "sha256": "f2b93bc52d52f1af837049313330e4bdf4d19702ff40b15b450b78bf2fae18ce"
    },
    {
      "path": "lean/ActualInterpolatedTilt.lean",
      "sha256": "6b33067260e546dc8af9903e404f686c5fa2075e9fc14544b2ee64f837b18a3d"
    },
    {
      "path": "lean/ActualJointGaussianLogLaplace.lean",
      "sha256": "af4cd70bba8d535472f7781a5fa499809a99c2f605a28b4322e6236b76755db7"
    },
    {
      "path": "lean/ActualJointLogLaplaceEuclidean.lean",
      "sha256": "3bcb807b4d4c8b60628ba2fbf878fe1617ba275a79d35510056056ac5e55252f"
    },
    {
      "path": "lean/ActualJointLogLaplaceExpectation.lean",
      "sha256": "5f122f466be8650d7f9cda18a0be8e0dc982c033773077b70932e98e2f62dbf0"
    },
    {
      "path": "lean/ActualJointVarianceField.lean",
      "sha256": "06236833bbe33d8795a2fa07f7a0888775c501a51c60205be88737c528d6d4a0"
    },
    {
      "path": "lean/ActualLatentHessianComparison.lean",
      "sha256": "8a2252fbe99c438129647dd97c790df962116bcc07d49d89310cd2ff29298fb3"
    },
    {
      "path": "lean/ActualLatentPairVariance.lean",
      "sha256": "947af8c4fc37cb001cd710bf24e9e5d4ed7bf22c84a68f022d4e76f2a51b18a7"
    },
    {
      "path": "lean/ActualLatentPosteriorTransfer.lean",
      "sha256": "64a1fd684e4f77e31385406aae346858e39dc409bc617fbf8421b46b4c8d7d4d"
    },
    {
      "path": "lean/ActualLogLaplaceBasic.lean",
      "sha256": "575a897f7b9d2dc9fae1d8d6fae5cbc6c63fe9dd7338f0db4aa10178d19ab79a"
    },
    {
      "path": "lean/ActualLogLaplaceCalculus.lean",
      "sha256": "3aa62b491e3bed17990fbf30b361f9a116c0ea768636ac98ee73fffadd49ccb7"
    },
    {
      "path": "lean/ActualLogLaplaceContinuous.lean",
      "sha256": "976b1548a56fbef702db0a50de7988c2e584e0e8dd0c551e683d8e1e06a94ba0"
    },
    {
      "path": "lean/ActualLogLaplaceCovariance.lean",
      "sha256": "09e857ff9e96e14c71b72bbfd0004a2bbc2d8b0a9e17555606b89e8db01e6a9a"
    },
    {
      "path": "lean/ActualLogLaplaceHessian.lean",
      "sha256": "b1a9ba97b26454e0fab4d2a16d60ec001bde5d22052d27335f882cae7fd07d66"
    },
    {
      "path": "lean/ActualLogLaplaceMoments.lean",
      "sha256": "86761257e197c4214e2795f414c3a199f768b10ed55fa8e037a6d70ddcce56d1"
    },
    {
      "path": "lean/ActualLogLaplacePositive.lean",
      "sha256": "25b4451784f10602a2f18db65e55af78a01a7580e4059df56d2cead252d71488"
    },
    {
      "path": "lean/ActualLogLaplaceWeakDual.lean",
      "sha256": "c498b95289ebc654b2314e7833e053fee55415506a17388e64c1cf92b4dbe9f9"
    },
    {
      "path": "lean/ActualObservableVariance.lean",
      "sha256": "abfcc8a674cfef6c60ef042bc39362253bc41649d0a0cbf0b66e8769bd33f4ed"
    },
    {
      "path": "lean/ActualPairHessianUpper.lean",
      "sha256": "295d86cf2a81790b9bbb807acf251cacbab14787cf4690e4e3a37de227b7e509"
    },
    {
      "path": "lean/ActualPhysicalEndpointExtension.lean",
      "sha256": "4c8d0786560384f808c4a46e86748fc3df1bb1b7bccbfb176346c0661cfb5e9c"
    },
    {
      "path": "lean/ActualPosteriorCurvature.lean",
      "sha256": "33fc5ac0116b7458f952de603a212d73f3a2fa2e14c6ab354f61cf697dcba0b2"
    },
    {
      "path": "lean/ActualQuantizedPotentials.lean",
      "sha256": "32d9e246971c45154383951efee610ac0ef8bfe94d473917a2ade685fceb9eca"
    },
    {
      "path": "lean/ActualRowBallLower.lean",
      "sha256": "2f5b22055d24ca60bd7182a9f6f07c3a1ebd05b9b3c8a615c94da2cb04f7e9cd"
    },
    {
      "path": "lean/ActualRowContact.lean",
      "sha256": "bf20c076c1dbaa68c516f1725b47abecf636c58b2d29d4e1697a71415626990d"
    },
    {
      "path": "lean/ActualRowEndpointUpper.lean",
      "sha256": "5c78ff5105c74449bde6f35be2af5ad05560399665c4f47b906bbf56e1114583"
    },
    {
      "path": "lean/ActualScalarLogLaplaceBasic.lean",
      "sha256": "0340e48a92e7568f7217dca326c00ce8703b1b743d71110822e30224a021fbd1"
    },
    {
      "path": "lean/ActualScalarLogLaplaceBounds.lean",
      "sha256": "4b650933cf24cad0afcd8edc143c498de44b1c713bb830bab0ea355a77e4ff03"
    },
    {
      "path": "lean/ActualScalarLogLaplaceMoments.lean",
      "sha256": "dbd39c6cee5a99cdb291fe75e4d5a3922414dc0b51172dc727d57e3824c0ddce"
    },
    {
      "path": "lean/ActualScalarSecondDifference.lean",
      "sha256": "2605152e330a8d83c74d3d23e43291828a8ddc3170e00e34af1db7e3ab5f31ba"
    },
    {
      "path": "lean/ActualScalarVarianceIdentification.lean",
      "sha256": "c3863ad9c5b2fa7621a74470f7d069f993682e02ea0697431622d9d9d6bd4364"
    },
    {
      "path": "lean/ActualSelectedContinuity.lean",
      "sha256": "df18cb191548a24c9919fc41e235adf0bba678e9ac71cdd7f0fe55d52a169359"
    },
    {
      "path": "lean/ActualSelectedGradientBound.lean",
      "sha256": "4356a383c55347778bb035669d3eae37db5749bfbf51431c8edaced215884dca"
    },
    {
      "path": "lean/ActualSemidualComparison.lean",
      "sha256": "99a1cfc4c32496949d7b1091af70ac13393b9323232c5501fe4379fe6445fddd"
    },
    {
      "path": "lean/ActualSemidualTwoRowIntegration.lean",
      "sha256": "48c3a9e594e85fbe0328262acb253732425fd381183ef9aaeece6b71f44344ac"
    },
    {
      "path": "lean/ActualSourceBoundedDense.lean",
      "sha256": "fabf0af725f43346cbf42b4af4bc70310d57587a47e1f72fabef3894fa1d7ebb"
    },
    {
      "path": "lean/ActualSourceCurvature.lean",
      "sha256": "1ef47702a2cd7a7adab76a7b662c7ed9f88ccfaf71e29103992dbc3e714ef6bf"
    },
    {
      "path": "lean/ActualTiltedVarianceField.lean",
      "sha256": "fa964ccd0ccf2f698a78d112219f88adfa7f2dcdbc57841023b61828c47d71b3"
    },
    {
      "path": "lean/ActualTranslatedBallMass.lean",
      "sha256": "07318fd49811354ca59e672b6a3b7b74fdc709ba9d18db8b0781055843001c8a"
    },
    {
      "path": "lean/ActualUniformCapBound.lean",
      "sha256": "e65d731e82352a80c43cfb966990970fb2dddceef0bf889b6ff13d8a6649d1be"
    },
    {
      "path": "lean/ActualUniformHessianMass.lean",
      "sha256": "ab0c5d704b0dae133d88fbda5c99d2647c9df4ab37a64541fc191f351d5ab437"
    },
    {
      "path": "lean/ActualVarianceHessian.lean",
      "sha256": "7d07bb63c50a3d62a98cc26afb02d8bd266a68d80fe8bda224f1282b57f39eab"
    },
    {
      "path": "lean/AffineGaugeIntegrals.lean",
      "sha256": "c9d12760c556a2ff4f9ce8793962a5bfeba138cc0d26c6a8e449c4e0dc350cf0"
    },
    {
      "path": "lean/AffineGaugeRow.lean",
      "sha256": "dec23ed09593b315f033a79d1e443029559f6f1764f7b2c43c20b16cafd60254"
    },
    {
      "path": "lean/AllSourceMinimizerUniqueness.lean",
      "sha256": "c1570f8088feb442a922e4a10ccd580cd91f1c9e21be4fc97e370fa621e2c2c5"
    },
    {
      "path": "lean/AveragePairVariance.lean",
      "sha256": "d101875243b10c965a6993b419fb42505f66ad63fded08c752470636dc12e9b7"
    },
    {
      "path": "lean/BassFlow/BassData.lean",
      "sha256": "93643a1cdfa8ff11608903494fbe5115e662cd1601816f907a60b1970ed178b5"
    },
    {
      "path": "lean/BassFlow/BassFunctional.lean",
      "sha256": "caf2c7437246a6e43df82a83cdb45c55b9f0f404a94723677dcbccdb93396715"
    },
    {
      "path": "lean/BassFlow/BrenierAdapter.lean",
      "sha256": "c7acd6fff4753690fd75fdf4ec57adb2954fed5c30df607ed02823d395cd5254"
    },
    {
      "path": "lean/BassFlow/BrenierAttainment.lean",
      "sha256": "145e1cb0731d082ea8e37f5aa5d2331512e26e6e547f7c100c5c694f17244d2b"
    },
    {
      "path": "lean/BassFlow/BrenierRealization.lean",
      "sha256": "64bfc9f46afbe3015771907afc8b4ffbbdb4324980ae84c29118063fc9a9b0e6"
    },
    {
      "path": "lean/BassFlow/BrenierUniqueness.lean",
      "sha256": "0eabb1c60a2dfe9cfcbded47b30b23c2533eb31fd890eba5bc30258dc2616f9d"
    },
    {
      "path": "lean/BassFlow/Coercivity.lean",
      "sha256": "9974626a2f08c5b205a3596ae05bc3a09fc72840fd027579dc1d3b50905cfd28"
    },
    {
      "path": "lean/BassFlow/ConcreteFlow.lean",
      "sha256": "acf2e24c248ef67b52599208d7cbdeb185bd7ab5baf5424e466231ae625c4d5b"
    },
    {
      "path": "lean/BassFlow/ConditionalGradient.lean",
      "sha256": "0defb02415a6678f0359ed1c6774eaac2d80165ea52a0d68d7eedaa4490a8db3"
    },
    {
      "path": "lean/BassFlow/Decay.lean",
      "sha256": "541ea9ab436e3a14f6c59d7ad7bfd7516ab881c3d5c383febacecd31908dc693"
    },
    {
      "path": "lean/BassFlow/EigenvalueProduct.lean",
      "sha256": "5c21ce05d7fdf92b3f3466c07fef2e484fa0d93d724b3125380f76b02f20cccc"
    },
    {
      "path": "lean/BassFlow/FlowExtension.lean",
      "sha256": "5b2bacf3aec5ddd73a2425712fbca951beefeddd7a7a6d277383d7770c0845cc"
    },
    {
      "path": "lean/BassFlow/FlowRegularity.lean",
      "sha256": "efc4069a4b9c7b26c182f68244d6bcf18bb9766963914df04cd44d2f3303a083"
    },
    {
      "path": "lean/BassFlow/GaussianAttainment.lean",
      "sha256": "7b93eae6a08d3379b5b1717fdb29be3a2da0613b3f7b663d2f2b09d0067dbeb9"
    },
    {
      "path": "lean/BassFlow/GaussianBrenier.lean",
      "sha256": "c65088064297707763425ae7b984ffdc9e1321b3e60374605489f69a21d0fdcd"
    },
    {
      "path": "lean/BassFlow/GaussianDensity.lean",
      "sha256": "a7220c9ef97bfbc8a654a11462b3ce7c1abee25254f6c8803d43995dc91753b9"
    },
    {
      "path": "lean/BassFlow/GaussianIndependence.lean",
      "sha256": "091218917541fa8582cddd62f9385b50c9bc6feca6803e61bc189538b9a07a06"
    },
    {
      "path": "lean/BassFlow/GaussianKernel.lean",
      "sha256": "5a377b95062d11deaafd0f19f367b00c39a6c69af8cd59a162f50a362608908b"
    },
    {
      "path": "lean/BassFlow/GaussianPosterior.lean",
      "sha256": "ce14001066a36a169e96cedd7e8ca2782f3444db047450853dca8242910b6d23"
    },
    {
      "path": "lean/BassFlow/GaussianVarianceObservation.lean",
      "sha256": "7da56e8a1f84e136d2da8bccb6788ade529b6f7a953eaf443f322084ea9c44fa"
    },
    {
      "path": "lean/BassFlow/GradientFlow.lean",
      "sha256": "e6166c339e0fe52ceaa225c22f20a80984405d7fcc417b5aee87d82aefd3545d"
    },
    {
      "path": "lean/BassFlow/HilbertSlice.lean",
      "sha256": "32f1b876abab50c0c501add6a74c49962114216d1098864ec9de8a5d8e3da803"
    },
    {
      "path": "lean/BassFlow/IntegratedCoercivity.lean",
      "sha256": "b1edc8efd782dea559decc9d8e0e7d45980246d04a68183094dec54dae0cae30"
    },
    {
      "path": "lean/BassFlow/MartingalePlan.lean",
      "sha256": "8392af8f22fb53396f14fd7301f31f60f80f0132119f4839d778b13ab7e16bdd"
    },
    {
      "path": "lean/BassFlow/PosteriorAlgebra.lean",
      "sha256": "74ed438a50b6bd8bc383bbfad658e8a7357dee8220f7a019295fd581b8bcb666"
    },
    {
      "path": "lean/BassFlow/QuadraticCovariance.lean",
      "sha256": "9f3a87670c55dad5cb67f0f47bbfb8826dd748a6fb7288a75e3bc3668dc3c1d9"
    },
    {
      "path": "lean/BassFlow/SelectedBassGradient.lean",
      "sha256": "c348f7b83280c003da6416be58dabbfe7d5e84303349737b3130f4dc712e3db6"
    },
    {
      "path": "lean/BassFlow/StrongConvexity.lean",
      "sha256": "2e234e79fcf12a7d9a22f408708ebe9c33424229afc6a1daf99c78e43caf388c"
    },
    {
      "path": "lean/BassFlow/TransportDuality.lean",
      "sha256": "8ff159d367291cdf6c0258b7f503730af37892289e6bb49d984e92a8f1cd22bc"
    },
    {
      "path": "lean/BilinearHessianMass.lean",
      "sha256": "1b46c78c6f127935ed46b6e0b4f65eeaf9b000aefa60e544f796630f162d61f5"
    },
    {
      "path": "lean/BoundedLipschitzGlobalFlow.lean",
      "sha256": "cf1b03b23de52717ed7ec22a8e26202b5ff858adfbcedd4779d72a1a94e4b6df"
    },
    {
      "path": "lean/CellIntegralDecomposition.lean",
      "sha256": "77848405659378f1056beb4de5eab3a23bfe6ad2e2686171c5f5dfaf6a954597"
    },
    {
      "path": "lean/CellResamplingDomination.lean",
      "sha256": "202211c1bef128fc5d8c00560d28f074257775b8808847f222b58b97dca51554"
    },
    {
      "path": "lean/CellResamplingFibers.lean",
      "sha256": "23bb915236712f37886353f442e1bfd667fee1e6b7f17be6096bb5b3b5841db9"
    },
    {
      "path": "lean/CellResamplingMarginals.lean",
      "sha256": "8b1c010a5562e2004057385aa6c694b61b85832f03ecbc6be905d9476f43f486"
    },
    {
      "path": "lean/CoercivityMeanAlgebra.lean",
      "sha256": "ed5a880f3c0f0f49c2d24bb6f9db305fa2153950d0b49c5a38c2b73387385d76"
    },
    {
      "path": "lean/ColumnTiltAffineSupport.lean",
      "sha256": "a0abea99f70c958c579325f7e240d6e3b833d48f56e639815d2f3ced4e07f211"
    },
    {
      "path": "lean/CommonConditionalMartingale.lean",
      "sha256": "aa1d0d8111e9ffdf4a1dfe1077c5d0697dc551d0f399c56a02a2c87a5cacc761"
    },
    {
      "path": "lean/CompactColumnRowLimit.lean",
      "sha256": "f8f3064232adea5177d7ca50fe81e05b3aa73d104fafdbd681e36a426476c6fd"
    },
    {
      "path": "lean/CompactEntropyApproximation.lean",
      "sha256": "5d8400eaca72c702d33bac2f2bc70cd1374eb6263a8a934855d94ab84453d95d"
    },
    {
      "path": "lean/CompactLipschitzSubsequence.lean",
      "sha256": "6540760ec64552a7d3d1bfd1ca25922bbff8eee32ffa7cc1b73007087c2f9a64"
    },
    {
      "path": "lean/CompactLogLaplaceContinuity.lean",
      "sha256": "ddfe943b3548f304549f05518b046b12d31e2512a8761ddae5bd40ff1263919f"
    },
    {
      "path": "lean/CompactTargetCells.lean",
      "sha256": "eb0bff80fc00575258353f4faf5ce7d3e6ebab062972bc29feb981faf4229079"
    },
    {
      "path": "lean/CompactTargetLipschitz.lean",
      "sha256": "2fc6235537b21f0135e4d2e6b46e1d127713e34205971c94c46ae54f521d1623"
    },
    {
      "path": "lean/CompactTargetMeasure.lean",
      "sha256": "db072eb593bb9a51b5959b594a39be9a6f3a03d812dfa4c9acfcb06bcbfd4dee"
    },
    {
      "path": "lean/ConditionalBarycenter.lean",
      "sha256": "f05ee474469d7db7891f25cf779d95f00cd33ef0f9bd096ec0c2b64a9ed92843"
    },
    {
      "path": "lean/ConditionalFullSupport.lean",
      "sha256": "91320d75a0e4b2560fa3b2e9aa77d95c01765859e78210db1e4f909cc95e66ab"
    },
    {
      "path": "lean/ContinuousSubgradient.lean",
      "sha256": "e48393fce4cff04a089835baeb207a6e52048c2441969c308e978ec54aff9fc0"
    },
    {
      "path": "lean/CountableIrreducibilityWitnesses.lean",
      "sha256": "305ede01982a5ce5fa1d016e618ee33f63c2162fc0a45626c94de0e7974004fd"
    },
    {
      "path": "lean/CovarianceCellIntegrability.lean",
      "sha256": "f29c56e84d122392cb0e01a1c00039fe224096940d3b6a9c230a876fb751be40"
    },
    {
      "path": "lean/CovarianceCellLoss.lean",
      "sha256": "7e904a092c32f0e76eda62f89054483d699f2d018a62e6af0016804a8a6f9b8a"
    },
    {
      "path": "lean/DominatedEntropyBound.lean",
      "sha256": "0eac6ee9428daec2dd44e103da33cbfd55c0cb0b6efbd500c18e11e8e7de1a36"
    },
    {
      "path": "lean/EntropicCovarianceLimit.lean",
      "sha256": "72820afea2a527405a21bbdb5825f3579b60a2de4835caa05a7e9fd2a6ca53b7"
    },
    {
      "path": "lean/EntropicCovariancePrimal.lean",
      "sha256": "014764fee5bc04253c7b05b5c8132df8ca6987836a2e3f3cc6a59c8fb1849232"
    },
    {
      "path": "lean/EntropicLimitTransfer.lean",
      "sha256": "1a7d26d08c0cc4383e2405b71986e702f41ec78196613c119d0c10861191ee7d"
    },
    {
      "path": "lean/FiniteCellEntropy.lean",
      "sha256": "00f4782a6150e4fd89976f48886dea9bf7218f1ee7dcf5a57de83d2d014bbd68"
    },
    {
      "path": "lean/FiniteColumnBounds.lean",
      "sha256": "b08614f219db38a3b72d498353abfbf2b4d68b1363e18b6fb0162c29a70cd7bc"
    },
    {
      "path": "lean/FiniteColumnEquicontinuity.lean",
      "sha256": "08fb35bcbaea5b06c935c9c45cedc62401f1ed5f2c5181056151dec53a599ace"
    },
    {
      "path": "lean/FiniteGaugeCoercivity.lean",
      "sha256": "8fd986b624aeb77ddca3d12ec54597230d6d324fd6f42ce9158e9e7a5ccf3286"
    },
    {
      "path": "lean/FiniteNormalizedPotentials.lean",
      "sha256": "7e92fadfe43a12c092acea4bcd3852122b580e103f99d9ec407c8ca762b11596"
    },
    {
      "path": "lean/FinitePhysicalPotentials.lean",
      "sha256": "ac076a17dbb60a78ef3c7702e35a66b718c26be501791597b673d8d1f1d27460"
    },
    {
      "path": "lean/FiniteSchrodingerSystem.lean",
      "sha256": "a71f871ba8e27fd618bceeb816e939a89899c959980c5564225491c577a64f0b"
    },
    {
      "path": "lean/FiniteSemidualCoupling.lean",
      "sha256": "0bef69f3a5c41c8b060a095ac9bcbd6554bd4f9dac1210d0e5879c17a9f7ae27"
    },
    {
      "path": "lean/FiniteSemidualFOC.lean",
      "sha256": "bd09b031fca1d418ee06ad25ae5005dc97db8d84d532f8f788740db536b4d7d7"
    },
    {
      "path": "lean/FiniteSemidualMinimum.lean",
      "sha256": "f9068886f31f72367a8db79671283294d859fdfac1edc66d08aaa9621416216a"
    },
    {
      "path": "lean/FiniteSourceApproximation.lean",
      "sha256": "099407de4dbe8e1d26a81bbf78b3c2fb415f155b78d464916e8b8533b3aabf41"
    },
    {
      "path": "lean/FiniteSourceLawIntegrals.lean",
      "sha256": "08d2fa95cbc65aa845a012cd2ed6c3c5e9d86a2a1cb876561d8606a99624baa2"
    },
    {
      "path": "lean/FirstRowOscillationLower.lean",
      "sha256": "49cfc17e9e969d07541ee11040a64c5a156f7b9ea70ac78a0cb35de3095540df"
    },
    {
      "path": "lean/FixedMarginalCrossInner.lean",
      "sha256": "04fa35a8fe8a58913b4ffbb3efc66d926956401ad34f65f67940a05fa43e59a0"
    },
    {
      "path": "lean/FixedMarginalRectangleContinuity.lean",
      "sha256": "d47a80c8531c2969b55bd97299effb7a68ce19b5f39798610014247d6f9e349b"
    },
    {
      "path": "lean/FixedMarginalTensorApproximation.lean",
      "sha256": "424e2c7199bccb2592823175eba689a1c9e80c76ead79f6c4c320e614b1389f2"
    },
    {
      "path": "lean/FixedSourceTargetStability.lean",
      "sha256": "40e463f0415f66a64c71f8558ae77378df12bc2d2474191bce2ddebd563b6fde"
    },
    {
      "path": "lean/GaussianAveragedHessian.lean",
      "sha256": "994fab3ed25fe5f1267c6b65084bd056c43cddb3e1af62e96be13d680d64e21c"
    },
    {
      "path": "lean/GaussianBallBounds.lean",
      "sha256": "362e5235f691af4c490a711075bbcca8f73ba7a8332ab5cf99a0177034416630"
    },
    {
      "path": "lean/GaussianColumnIntegralLimit.lean",
      "sha256": "8a42914dc35e729b092e1048edfa3a4aa520c6389dec234b088c7ae75a33a867"
    },
    {
      "path": "lean/GaussianColumnTiltSupport.lean",
      "sha256": "effb1eab0758518864d49d3f9779ed8055402ff2d03698d1d4fd6cad64c5975e"
    },
    {
      "path": "lean/GaussianColumnUniformBounds.lean",
      "sha256": "7abd035c7ee8c2519f5a2e21ddb3cbe94ba0b3c0dcea2b9c20aef3677e5f44e4"
    },
    {
      "path": "lean/GaussianExponentialEnvelope.lean",
      "sha256": "48b40de6d0e22c4d1a809813b2eb4d35a76ddb6cfab16c0932b99433c881efd6"
    },
    {
      "path": "lean/GaussianHessianProduct.lean",
      "sha256": "1d9273a5d13da85e029d29d9d2901222d7424a8c6df0099891bb7b22d3c686eb"
    },
    {
      "path": "lean/GaussianSchrodingerCoupling.lean",
      "sha256": "1d41da220dc2d3a2e9bd599f98af6dc68ff4c6cf10aa06ace578b25f7f76df40"
    },
    {
      "path": "lean/GaussianSchrodingerLimit.lean",
      "sha256": "2d8414b95ef42bd20a689bbbf4c9d383beb159645ed3044d17c2cf5b02d246cc"
    },
    {
      "path": "lean/GaussianSteinBound.lean",
      "sha256": "64ade49c029763ae8124626d0b9eacf2173464bc7fcbd60c34ebab4b0505ca3e"
    },
    {
      "path": "lean/GaussianWeightIntegrability.lean",
      "sha256": "8d537b02096bd199771d6e5a37087a90958666d1fe77c90b25d0bbc2676bde24"
    },
    {
      "path": "lean/GradientLipschitz.lean",
      "sha256": "81c289bcdb6ab45782a97ec2a34251dbe36b76bb64ccf94bbd5087f1dfd411db"
    },
    {
      "path": "lean/GraphLawL2Transfer.lean",
      "sha256": "e1f6769606da38083fccab9a66f420cace43530620465ad8340ce1a6cc07eaa1"
    },
    {
      "path": "lean/HomogeneousInteriorBounds.lean",
      "sha256": "cab48bf3182405a740af1a37586638aaf1522f31a3ff37a918158de1dfac7f2e"
    },
    {
      "path": "lean/HomogeneousInteriorLipschitz.lean",
      "sha256": "57945c87269cf5c40b4e8386579e84677ffae24052828026699388e110997dc8"
    },
    {
      "path": "lean/HomogeneousJensenGap.lean",
      "sha256": "bcbbb4f12a92b38c6679b1a82a0297fcb4616283a288ba948de285cb88de423c"
    },
    {
      "path": "lean/InteriorContinuousCompactness.lean",
      "sha256": "c6382787d41e1df1fbb17baf5b3655c76220e7bdfc6a718c1c881b3443fa19a9"
    },
    {
      "path": "lean/LogPartitionNormalization.lean",
      "sha256": "c2a782c50af6b5fde97da73b8fd47b54671e1bd0c29edc16ea234be5e05a7eb9"
    },
    {
      "path": "lean/MartingaleEndpointLaw.lean",
      "sha256": "ecab183573107533850945371a7c6fa96e8f4120aeccea4b074fb63c3dfdf23b"
    },
    {
      "path": "lean/MartingaleGeometricMixture.lean",
      "sha256": "985e8f115a413bef88756480a4206911fcc2fc36b59fc7d48cfa79c8db4ffa0e"
    },
    {
      "path": "lean/MovingLipschitzLimit.lean",
      "sha256": "fbc9d7c94045c17c58dc78fc5d02c9a149776f19322f3f78ca9c170b5789e0be"
    },
    {
      "path": "lean/NormalizedConvexCompactness.lean",
      "sha256": "026f02102e7315c4845141939a3b69c995a40fe071a0b67e4ce8ec2e031d54f5"
    },
    {
      "path": "lean/NormalizedConvexDeficit.lean",
      "sha256": "089e3cf42517ed0b160710c6fa6cb6ea4acdd19701738fe77a2db7c686af92b4"
    },
    {
      "path": "lean/NormalizedConvexLimit.lean",
      "sha256": "c89459ea892bb5a184b8a552abb6768b939eff027976850c8e6dbdd0bfe7b511"
    },
    {
      "path": "lean/NormalizedConvexLocalBounds.lean",
      "sha256": "7c183ce26f040fa17000a2cff49c290f59f04a2d0974c61c9e4dfd17dcc09ebe"
    },
    {
      "path": "lean/NormalizedIntegralLimit.lean",
      "sha256": "908eba511cb4a5e53f5012383cc2f5896db83d8f524c43dbf9b37b4588939980"
    },
    {
      "path": "lean/NormalizedProductDensity.lean",
      "sha256": "25d374ae8df8991c00435ceb66e244d91a8798e03222d6f04541c41818091f9f"
    },
    {
      "path": "lean/NormalizedRowLimit.lean",
      "sha256": "733e8c55b5b098a855a18635895e7b0a22519be8119edf2f14d510a284d74faf"
    },
    {
      "path": "lean/OpenDomainJensen.lean",
      "sha256": "b8d63c79c97025e6c37c6b0361905f9b86f9dfeeeb0fde8d2808bf49f456a070"
    },
    {
      "path": "lean/OriginalCenteredL1Coercivity.lean",
      "sha256": "405e638a775e1d5d97c14955494ea20bd3526e91ba7b9c13acefb061258faa9f"
    },
    {
      "path": "lean/OriginalCoercivityGaugeGeometry.lean",
      "sha256": "5d3c7d9776c7ffc23ca8d35fcb2845c11970f1133111501a7c794f9293a15763"
    },
    {
      "path": "lean/OriginalInteriorGeometry.lean",
      "sha256": "987c5c3157afe411f2d3c8ae9770f9e54f32793a77b299b5a796d958281862dc"
    },
    {
      "path": "lean/OriginalMeasureInputs.lean",
      "sha256": "c72a0af2aeb7a579e159716501cb0bb5611f2f0931da882b23177bfce07e82f7"
    },
    {
      "path": "lean/OriginalTargetCapGeometry.lean",
      "sha256": "ac7bc646f763085fd098076776895280db7b1878ab0d16b67e1bde03f7313f7b"
    },
    {
      "path": "lean/OriginalTargetDensityFloor.lean",
      "sha256": "8b2c3c458a44d98012f03cc0ee7957b573e8afe920f5e95a50ab0f31f7f6ded8"
    },
    {
      "path": "lean/PairLawQuadraticCost.lean",
      "sha256": "326f5c590774114cc8793ef62cfbe1b18991083244408c535e0312ee61bb1f43"
    },
    {
      "path": "lean/PhysicalSchrodingerFiniteKL.lean",
      "sha256": "a71fc3f22ae9bf3fd29b40f77fd14aa7a2dbab01a94a7c01840c292e22f9792c"
    },
    {
      "path": "lean/PhysicalSchrodingerIntegrability.lean",
      "sha256": "d405fe4147441bfd33c7b386127b5e2cc6f243fdba0b08cc4b32a2e6aef98463"
    },
    {
      "path": "lean/ProbabilityExpDensityTilt.lean",
      "sha256": "9966e991b65f8381143e04e22eb838c7ad607544b94bc55b9e8d5d4b4955dbb4"
    },
    {
      "path": "lean/ProcessIrreducibility.lean",
      "sha256": "7732b61e45095e2714ab29512633f9723d403abe43a45b972f08cf09884f297d"
    },
    {
      "path": "lean/ProjectionFlowInvariant.lean",
      "sha256": "218cf7c1cc304b0ef14971fba7f8d1efcd141d2e75cf104dbf1c4b9b571ceec4"
    },
    {
      "path": "lean/RealDensityRepresentative.lean",
      "sha256": "304a05699a32852e86eb3f71548504c364f584dd7f899be578ae9b36341efeea"
    },
    {
      "path": "lean/RowSchrodingerWeakDual.lean",
      "sha256": "8c46a15bec9b9ee4e63e51569b3a9b8af79f1fa3c4a0edd5436537476be1fc71"
    },
    {
      "path": "lean/SameEndpointPrimalBridge.lean",
      "sha256": "7701166d474905647bb74d7f7fb7d970069be0b2404713c1def5c1a2c58fb224"
    },
    {
      "path": "lean/ScalarCurvatureComparison.lean",
      "sha256": "a5286ed8c2f919717a30fe28771931993aa96b28959b1bef690ef77684568ee5"
    },
    {
      "path": "lean/ScalarExpLogBounds.lean",
      "sha256": "b2b529026c2391453ce66bbd0bedce77e0deb41b7f230335fc398afdcf4640fd"
    },
    {
      "path": "lean/ScalarUpperCurvatureComparison.lean",
      "sha256": "4cb9cbef5fc8232363e77bbe4b41166890690466be32388d83962f4e77ff65b3"
    },
    {
      "path": "lean/SchrodingerDensity.lean",
      "sha256": "0baffafbc891afc01255d834e4a8e4dc2897b3df2a1c453355667b94500921b4"
    },
    {
      "path": "lean/SchrodingerPrimalAttainment.lean",
      "sha256": "85e93e109a56b47f2fe161681b938883a0c8a4a5c05acff09d0a5fbe8ebb1b86"
    },
    {
      "path": "lean/SecondRowGaugeLower.lean",
      "sha256": "3aa6ce99a366ac5b2fe94b5f16c473ccc1750b49493f9ffd34e59e1747a55d8c"
    },
    {
      "path": "lean/SelectedTargetNearOptimal.lean",
      "sha256": "76e797c28c483f3655d433452ba31d9c5446c11b39bb98f2b2a78eeb23e0fada"
    },
    {
      "path": "lean/SourceBallProjection.lean",
      "sha256": "a29c6e62bcdc0fbd7e778c2d999b77cc3237b5634aa6d3b5dee457f034f3e969"
    },
    {
      "path": "lean/SourceCenteredL1Coercivity.lean",
      "sha256": "2811cb75bbbf7417f2c03454268b0b7272c7ac1a383c61d0aaef1f4013767bda"
    },
    {
      "path": "lean/SourceContactEventTest.lean",
      "sha256": "5cba62db50f2f3ccbac6c2fd4077a4b2c1e6e19eb40f445fc700a836c07cccff"
    },
    {
      "path": "lean/SourceContactRadialBound.lean",
      "sha256": "93b309e16d26995795a4e0dba01dff219a9b9e83fe520b96548e078284fcf26b"
    },
    {
      "path": "lean/SourceEntropyFunctional.lean",
      "sha256": "7a228d8a8c0854d9ef142a939d6c9ccea2343ad0bcc42fd915f16230d183cdd9"
    },
    {
      "path": "lean/SourceEntropySegment.lean",
      "sha256": "78415114ec2c04e5a0de0cd6ac75f62d565f04336bc4f4d9ff21ae3f4e3c9b55"
    },
    {
      "path": "lean/SourceEventNoiseIntegral.lean",
      "sha256": "17c72118d7784438d7671c2eb36b038c9a136969d48c0bbd82d3545b6baa0b1f"
    },
    {
      "path": "lean/SourceEventOrder.lean",
      "sha256": "f5bf28bbe4f0f8094b4b9544945e0c4eb5c1fe0e2ff2b51387f7b7c8e095fdf7"
    },
    {
      "path": "lean/SourceEventPerturbation.lean",
      "sha256": "fc80e578cc3384e9c9ea1893c8a2fd8a605fca0f3fb5dce02216fc8acaf86481"
    },
    {
      "path": "lean/SourceLawData.lean",
      "sha256": "4678b2deaeb851428790e44d3275ef10905b52a8003c9a3b8f30ae1ba1e56aa5"
    },
    {
      "path": "lean/SourceRadialExtension.lean",
      "sha256": "029157e6dfee9f69357e04f25390bea190c62dccaed8edd472e998b3816c8a10"
    },
    {
      "path": "lean/SourceRadialInvariant.lean",
      "sha256": "036454d6aac10aaed84995ebe8998ae5bc5292e5ad0a92b969ad7a8722e6a23e"
    },
    {
      "path": "lean/SourceSegmentData.lean",
      "sha256": "aa0194424691f0cc44f4cc690ff5feaa0f540e7e469c35c92f5002a3f68a2a1b"
    },
    {
      "path": "lean/StrictJensenProduct.lean",
      "sha256": "cac49f02be2842e26f2d10792eeaf7418a05f6599245b7a0c0699e235d68397a"
    },
    {
      "path": "lean/StrictMartingaleJensen.lean",
      "sha256": "01ed8925b600366c4771d428f7a2f45fc8f3ef2f4ed4794822ee90d4640a771d"
    },
    {
      "path": "lean/StrongFlowStationaryLimit.lean",
      "sha256": "13b6a5ca11f89bdb8d92f9dabf480ba945633953c871a16ad39b09329c9e5c0c"
    },
    {
      "path": "lean/SupportPerturbation.lean",
      "sha256": "4e481850094979ea5f7561ee899124170503cbbfbec8d1e383cc800fbba618dd"
    },
    {
      "path": "lean/UniformJensenGap.lean",
      "sha256": "5b70aa7912ddeabe49717db6a2f75000a833a22d801c5dfc204b970f019bb3a4"
    },
    {
      "path": "lean/UniformRowGrowthFromL1.lean",
      "sha256": "57a56f3cf63bcacd4037550a011f823dff580780e349fbabb99c2f69dd6c3f5b"
    },
    {
      "path": "lean/VarianceDifferenceBound.lean",
      "sha256": "21255fd75c8feec5d13b12052417ad681edfd63e9efb8a75719a110b8d87dbf9"
    },
    {
      "path": "provenance/external-port.json",
      "sha256": "306985488c56a3a30e4bb38cb497f30fcf73c20b80533100c44251a3690c3c8d"
    },
    {
      "path": "reproduce.py",
      "sha256": "4c720335d1f6f01b059d59f1464dede724e14c3d246fee2a1a47dc770bb8376c"
    },
    {
      "path": "scripts/bootstrap_external.py",
      "sha256": "138907c8fe17438041583dee0fb75da37ebb63f0666659bd0b3cf56dfcc1f6b0"
    },
    {
      "path": "scripts/check_sources.py",
      "sha256": "059ef3e347f582ffc4f9169dbc822efce0efd9d7efd5e249adf3216fca3452ee"
    },
    {
      "path": "verification/AllAxioms.lean",
      "sha256": "ea58d3f2893f1e3c3e244af227e9304d9ef462c73aab14058b4b67d6e54bccec"
    },
    {
      "path": "verification/HISTORICAL_ACCEPTANCE.json",
      "sha256": "3ea52c8128f2d796c4436ae458d57f8515cb0c33c0b78275e6106a411ec55a3f"
    },
    {
      "path": "verification/REPLAY_STATUS.json",
      "sha256": "f0381d7ccf03476a92cb71d4e105d3af37d35b05f77e5a0d424462c95a586cb0"
    }
  ],
  "excluded_git_metadata": [
    ".gitignore"
  ],
  "owned_lean_modules": 224
}


==> anc/verification/FORMALIZATION_STATUS.md <==
# Formalization scope

The final endpoint is `BassFlow.EntropicRoute.original_Bass_G` in
`lean/ActualBassG.lean`. Its equivalent canonical measure-data endpoint is
`actual_sourceBass_G`. The exact bundled conclusion is `OriginalBassGConclusion`.

## Assumptions retained

- d ≥ 2 and probability measures μ,ν on Rᵈ with finite second moments and convex order.
- For every pair of positive-mass measurable source/target sets, an appropriate
  martingale/process witness with positive endpoint event; witnesses may depend
  on the pair of sets.
- Compact convex target support, source support inside the ambient interior.
- Actual target density with positive essential lower bound in the interior and
  finite essential upper bound. Smoothness, strict target convexity and
  log-concavity are not added.
- An arbitrary original probability representation: measurable X,Γ with the
  exact laws μ and standard Gaussian, and actual independence.
- Every bounded class in the original source-measurable L² space. There is no
  monotone initial-coupling, finite-source or smallness assumption.

The process-witness and real-density adapters are proved in
`OriginalMeasureInputs.lean`, not inserted as new mathematical hypotheses.
`BassFlow/BassData.lean` retains convex tests with explicit integrability;
compact support proves equivalence with all finite real convex tests.

## Conclusions checked in the exact bundled proposition

- A global C¹ Hilbert curve solving the actual selected-gradient equation;
  local absolute continuity and uniqueness against all locally absolutely
  continuous almost-everywhere solutions on nonnegative time.
- Preserved mean and a uniform-in-time essential bound.
- A stationary strong L² limit, globally minimizing the literal functional over
  all source L² classes.
- Uniqueness among all global minimizers with that mean, with boundedness of
  initially unbounded competitors deduced rather than assumed.
- A single κ>0 for both the L²-distance and functional-gap bounds at every t≥0,
  with exactly the corresponding initial errors as prefactors and the infimum
  taken over the entire source L² space. The rate is not asserted universal in
  μ,ν,dimension or initial datum.

## Trust and replay boundary

The source closure contains233 modules, including9 external OptimalTransport
modules generated by the pinned bootstrap. The exhaustive registry checks1,944
owned/generated declarations in these modules, not merely the final theorem.
Only the standard axioms `propext`, `Classical.choice`, `Quot.sound` are allowed.
No source theorem statement was altered during relocation.

A passing source hash/import-order check proves integrity only. Kernel replay
requires executing Lean on the sources. The replay reuses compiled, pinned Lean,
Mathlib and package dependencies; it is not a wholesale re-verification of those
upstream systems. Historical Q1/Q2 audits and their concrete consumers are prior
evidence of the exact source snapshot; a new replay is reported separately.

The article's human-readable mathematical assertions and their precise
correspondence to Lean must still be compared after final manuscript numbering.
The formalization does not establish a publication-priority or literature-novelty
claim and does not certify the scientific suitability of a journal submission.


==> anc/verification/LICENSES/Apache-2.0.txt <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/verification/LICENSE_STATUS.md <==
# Source permissions and attribution

This repository does not assert one blanket license for every dependency.

Many BassFlow source headers state release under Apache2.0 and identify the
Bass Flow Project. Those original headers have been preserved. The standard license text is supplied in
`LICENSES/Apache-2.0.txt` for files whose original headers expressly select it.
New build/check infrastructure follows that project license; this notice does
not extend a license to unspecified third-party sources.
The Apache2.0 dependency Mathlib is referenced by its exact Git revision and is
not vendored here.

The nine external `OptimalTransport` modules derive from
https://github.com/mbrc12/brenier-lean at commit
91e6125c638af4285429ec28d50b26a685ea23d2. No license file was found in that pinned
snapshot or in the current upstream root checked on2026-10-29. This is not a
claim that the upstream author has granted a particular redistribution license.
Accordingly, the full third-party sources are not tracked or redistributed in
this repository. The bootstrap retrieves them directly from upstream onto the
user's computer and applies a small recorded API-compatibility port.

The exact provenance, original hashes, port operations and resulting accepted
hashes are included in `provenance/external-port.json`. The source-file attribution
and third-party repository URL must be retained in subsequent packaging.


==> anc/verification/Numbered/2.1.lean <==
import ActualBassG

-- Manuscript 2.1: Main theorem.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.original_Bass_G
#print axioms BassFlow.EntropicRoute.original_Bass_G
#check BassFlow.EntropicRoute.actual_sourceBass_G
#print axioms BassFlow.EntropicRoute.actual_sourceBass_G

-- Expand the bundled conclusion and the exact two exponential estimates.
#print BassFlow.EntropicRoute.OriginalBassGConclusion
#print BassFlow.sourceBassExponentialConclusion


==> anc/verification/Numbered/3.1.lean <==
import ActualBassG

-- Manuscript3.1: actual log-Laplace differential calculus.
-- Original hypotheses are printed in full; no stronger alias is asserted.
#check BassEntropic.LogLaplace.actual_contDiff_two
#print axioms BassEntropic.LogLaplace.actual_contDiff_two
#check BassEntropic.LogLaplace.actual_potential_derivative_mean
#print axioms BassEntropic.LogLaplace.actual_potential_derivative_mean
#check BassEntropic.LogLaplace.actual_hessian_covariance
#print axioms BassEntropic.LogLaplace.actual_hessian_covariance


==> anc/verification/Numbered/3.2.lean <==
import ActualBassG

-- Manuscript 3.2: Constructed entropy endpoints.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.Entropic.GaussianApproximation.actual_gaussian_schrodinger_potentials_onTarget
#print axioms BassFlow.Entropic.GaussianApproximation.actual_gaussian_schrodinger_potentials_onTarget
#check BassFlow.Entropic.GaussianApproximation.actual_gaussian_entropy_covariance_attainment
#print axioms BassFlow.Entropic.GaussianApproximation.actual_gaussian_entropy_covariance_attainment
#check BassEntropic.EndpointProperties.actual_gaussian_cap_endpoint
#print axioms BassEntropic.EndpointProperties.actual_gaussian_cap_endpoint
#check BassEntropic.EndpointProperties.actual_same_endpoint_primal_touch
#print axioms BassEntropic.EndpointProperties.actual_same_endpoint_primal_touch


==> anc/verification/Numbered/3.4.lean <==
import ActualBassG

-- Manuscript 3.4: Entropy removal.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.actual_entropyMaximalCovariance_tendsto
#print axioms BassFlow.EntropicRoute.actual_entropyMaximalCovariance_tendsto


==> anc/verification/Numbered/4.1.lean <==
import ActualBassG

-- Manuscript 4.1: Interior cap growth.
-- Prints underlying proved declarations; not a new statement alias.
#check BassEntropic.CapGrowth.actual_interior_ball_growth
#print axioms BassEntropic.CapGrowth.actual_interior_ball_growth


==> anc/verification/Numbered/4.2.lean <==
import ActualBassG

-- Manuscript 4.2: Uniform Hessian mass.
-- Prints underlying proved declarations; not a new statement alias.
#check BassEntropic.HessianMass.actual_potential_uniform_hessian_mass
#print axioms BassEntropic.HessianMass.actual_potential_uniform_hessian_mass
#check BassEntropic.EndpointProperties.actual_gaussian_interpolant_mass_exists
#print axioms BassEntropic.EndpointProperties.actual_gaussian_interpolant_mass_exists


==> anc/verification/Numbered/4.3.lean <==
import ActualBassG

-- Manuscript 4.3: Posterior variance mechanism.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.actual_posterior_curvature_pair_lower
#print axioms BassFlow.EntropicRoute.actual_posterior_curvature_pair_lower
#check BassFlow.EntropicRoute.actual_comparison_variance_lower
#print axioms BassFlow.EntropicRoute.actual_comparison_variance_lower


==> anc/verification/Numbered/4.4.lean <==
import ActualBassG

-- Manuscript 4.4: Strong convexity on bounded slices.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.actual_uniform_entropy_chord
#print axioms BassFlow.EntropicRoute.actual_uniform_entropy_chord
#check BassFlow.EntropicRoute.actual_sourceBass_supportStrongConvexOn
#print axioms BassFlow.EntropicRoute.actual_sourceBass_supportStrongConvexOn


==> anc/verification/README.md <==
# Bass gradient flow: Lean verification

Lean 4/mathlib sources for Danila Litvinov's work on exponential convergence of
**the lifted Bass gradient flow** in dimension d ≥ 2. This repository is a companion
to the Russian manuscript *Экспоненциальная сходимость поднятого градиентного
потока функционала Басса*. Its public bibliographic details will be added when
the manuscript is posted. The numbered-statement map follows the current draft.
No public arXiv identifier for this new manuscript is claimed here.

The result concerns the literal functional on the original source space
`L²(σ(X); Rᵈ)`, not a Wasserstein gradient flow or a discrete numerical scheme.
The final theorem retains the original set-dependent irreducibility, compact
convex target support, source support strictly inside the target, and positive
finite essential density bounds. It permits every bounded source-measurable
initial class on every original probability representation with a true matching
source law and independent standard Gaussian noise.

The conclusion constructs the actual global flow, conserves its mean, proves a
uniform essential bound, and gives strong L² convergence to a global minimizer
over the **entire** source L² space. The global minimizer is unique at the
prescribed mean, including comparison with initially unbounded competitors.
One positive rate gives both original exponential inequalities with the exact
initial errors as prefactors. See [FORMALIZATION_STATUS.md](FORMALIZATION_STATUS.md)
for the scope and limitations of these statements.

## Find the main result

| Mathematical statement | Lean declaration / source |
| --- | --- |
| Original process and real-density formulation | `BassFlow.EntropicRoute.original_Bass_G` in [ActualBassG.lean](lean/ActualBassG.lean) |
| Canonical measure-data formulation | `BassFlow.EntropicRoute.actual_sourceBass_G` in the same file |
| Exact bundled conclusion | `BassFlow.EntropicRoute.OriginalBassGConclusion` in the same file |
| Genuine Fréchet derivative | `actual_sourceBassFunctional_hasFDerivAt` in [ActualSelectedContinuity.lean](lean/ActualSelectedContinuity.lean) |
| Positive bounded-slice strong convexity | `actual_sourceBass_supportStrongConvexOn` in [ActualBassStrongConvexity.lean](lean/ActualBassStrongConvexity.lean) |
| Uniform entropy chord | `actual_uniform_entropy_chord` in [ActualEntropyChord.lean](lean/ActualEntropyChord.lean) |
| Original-data centered L¹ coercivity | `actual_original_source_centered_L1_coercivity` in [SourceCenteredL1Coercivity.lean](lean/SourceCenteredL1Coercivity.lean) |
| Original-data radial estimate | `actual_original_bounded_source_radial_from_L1` in [ActualBoundedSourceRadial.lean](lean/ActualBoundedSourceRadial.lean) |
| Whole-source Lipschitz gradient | `actual_selectedBassGradient_lipschitz` in [ActualBassSemiconcavity.lean](lean/ActualBassSemiconcavity.lean) |
| Flow and stationary-limit assembly | [ActualBassGlobalFlow.lean](lean/ActualBassGlobalFlow.lean), [ActualBassStationaryFromRadial.lean](lean/ActualBassStationaryFromRadial.lean) |
| Uniqueness of all same-mean minimizers | [ActualBassAllSourceUniqueness.lean](lean/ActualBassAllSourceUniqueness.lean) |

[Results/Main.lean](Results/Main.lean) prints the exact two final statements and
their axiom dependencies. [THEOREM_MAP.md](THEOREM_MAP.md) gives a more detailed
reader-facing map. These files are entry points into the proof; they are not
independent one-file reproofs.

## Prepare dependencies

Install Lean/Elan and Python 3. The exact Lean compiler and all package revisions
are pinned by `lean-toolchain` and `lake-manifest.json`. From a fresh clone:

```sh
python3 scripts/bootstrap_external.py
lake exe cache get
python3 scripts/check_sources.py
```

The bootstrap downloads nine external Brenier-theorem modules from
[`mbrc12/brenier-lean`](https://github.com/mbrc12/brenier-lean) at the exact commit
`91e6125c638af4285429ec28d50b26a685ea23d2`. It checks each original SHA-256,
applies the recorded mechanical Lean/mathlib API port, and checks each resulting
accepted SHA-256. The generated `lean/OptimalTransport/` directory is Git-ignored;
this repository does not rehost those nine complete third-party files.
The complete closure after bootstrap contains 233 modules: 224 included here
and those nine external modules.

Use an existing exact upstream checkout without a network download if desired:

```sh
python3 scripts/bootstrap_external.py --upstream-dir /path/to/brenier-lean
```

Do not run a bare `lake update` for verification: it can change dependency pins.
No source file or mathematical statement is rewritten to match a newer toolchain.

## Verify

The recommended exact replay creates a fresh project-object directory, compiles
the complete 233-module source closure in its recorded dependency order, and runs
an exhaustive final declaration/axiom registry:

```sh
python3 reproduce.py --plan
python3 reproduce.py
```

If an exact pinned Lake environment is already prepared, it may be reused:

```sh
python3 reproduce.py --environment /path/to/pinned/lake-project
```

The runner rejects foreign Bass project objects in that upstream search path.
It reuses the pinned compiled upstream dependencies, not previous Bass objects.
Logs and a verification receipt are written under `.reproduce/`, which is ignored
by Git. Hash checking alone is not a theorem proof.

The standard Lake target also enumerates the complete source closure:

```sh
lake build BassVerification
lake env lean Results/All.lean
lake env lean verification/AllAxioms.lean
```

The exhaustive registry checks all 1,944 project/generated declarations from the
233-module closure, rejects unsafe declarations and owned axioms, and permits
only `propext`, `Classical.choice`, and `Quot.sound` transitively. It therefore
also rejects dependencies on `sorryAx`. Legacy comments such as “AUTHOR DRAFT”
or “compiler hold” remain in the exact preserved source bytes; they record the
historical authoring state, not a replacement for the actual verification logs.

## Verification record

The accepted source snapshot previously passed two independent formal/contract
audits (Q1 and Q2). The canonical archived package contains their full receipts
and concrete nonvacuity consumers. This standalone repository does not recast
that historical evidence as two fresh independent builds. A fresh local project replay on 2026-10-29 passed all 233 source modules,
the exhaustive 1,944-declaration registry and the combined numbered statement/axiom
readout. Its precise scope is recorded in
[verification/REPLAY_STATUS.json](verification/REPLAY_STATUS.json).
GitHub Actions is not configured in this initial repository; the fresh local
replay record above is available independently.
A clean network setup is distinct from rechecking the project's proof objects.

## Provenance and permissions

See [UPSTREAM_PROVENANCE.json](UPSTREAM_PROVENANCE.json) and
[LICENSE_STATUS.md](LICENSE_STATUS.md). The external port recipe is fully pinned
in [provenance/external-port.json](provenance/external-port.json). No blanket
license is asserted for third-party sources whose upstream did not supply one.
The manuscript, stylistic analysis, private chats and historical execution logs
are not included in this source repository.


==> anc/verification/Results/All.lean <==
import ActualBassG

-- Manuscript 2.1: Main theorem.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.original_Bass_G
#print axioms BassFlow.EntropicRoute.original_Bass_G
#check BassFlow.EntropicRoute.actual_sourceBass_G
#print axioms BassFlow.EntropicRoute.actual_sourceBass_G

-- Expand the bundled conclusion and the exact two exponential estimates.
#print BassFlow.EntropicRoute.OriginalBassGConclusion
#print BassFlow.sourceBassExponentialConclusion

-- Manuscript3.1: actual log-Laplace differential calculus.
-- Original hypotheses are printed in full; no stronger alias is asserted.
#check BassEntropic.LogLaplace.actual_contDiff_two
#print axioms BassEntropic.LogLaplace.actual_contDiff_two
#check BassEntropic.LogLaplace.actual_potential_derivative_mean
#print axioms BassEntropic.LogLaplace.actual_potential_derivative_mean
#check BassEntropic.LogLaplace.actual_hessian_covariance
#print axioms BassEntropic.LogLaplace.actual_hessian_covariance

-- Manuscript 3.2: Constructed entropy endpoints.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.Entropic.GaussianApproximation.actual_gaussian_schrodinger_potentials_onTarget
#print axioms BassFlow.Entropic.GaussianApproximation.actual_gaussian_schrodinger_potentials_onTarget
#check BassFlow.Entropic.GaussianApproximation.actual_gaussian_entropy_covariance_attainment
#print axioms BassFlow.Entropic.GaussianApproximation.actual_gaussian_entropy_covariance_attainment
#check BassEntropic.EndpointProperties.actual_gaussian_cap_endpoint
#print axioms BassEntropic.EndpointProperties.actual_gaussian_cap_endpoint
#check BassEntropic.EndpointProperties.actual_same_endpoint_primal_touch
#print axioms BassEntropic.EndpointProperties.actual_same_endpoint_primal_touch

-- Manuscript 3.4: Entropy removal.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.actual_entropyMaximalCovariance_tendsto
#print axioms BassFlow.EntropicRoute.actual_entropyMaximalCovariance_tendsto

-- Manuscript 4.1: Interior cap growth.
-- Prints underlying proved declarations; not a new statement alias.
#check BassEntropic.CapGrowth.actual_interior_ball_growth
#print axioms BassEntropic.CapGrowth.actual_interior_ball_growth

-- Manuscript 4.2: Uniform Hessian mass.
-- Prints underlying proved declarations; not a new statement alias.
#check BassEntropic.HessianMass.actual_potential_uniform_hessian_mass
#print axioms BassEntropic.HessianMass.actual_potential_uniform_hessian_mass
#check BassEntropic.EndpointProperties.actual_gaussian_interpolant_mass_exists
#print axioms BassEntropic.EndpointProperties.actual_gaussian_interpolant_mass_exists

-- Manuscript 4.3: Posterior variance mechanism.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.actual_posterior_curvature_pair_lower
#print axioms BassFlow.EntropicRoute.actual_posterior_curvature_pair_lower
#check BassFlow.EntropicRoute.actual_comparison_variance_lower
#print axioms BassFlow.EntropicRoute.actual_comparison_variance_lower

-- Manuscript 4.4: Strong convexity on bounded slices.
-- Prints underlying proved declarations; not a new statement alias.
#check BassFlow.EntropicRoute.actual_uniform_entropy_chord
#print axioms BassFlow.EntropicRoute.actual_uniform_entropy_chord
#check BassFlow.EntropicRoute.actual_sourceBass_supportStrongConvexOn
#print axioms BassFlow.EntropicRoute.actual_sourceBass_supportStrongConvexOn

-- Actual Bass-gradient calculus used in assembling the main theorem.
#check BassFlow.GradientBase.actual_sourceBassFunctional_hasFDerivAt
#print axioms BassFlow.GradientBase.actual_sourceBassFunctional_hasFDerivAt
#check BassFlow.GradientBase.actual_selectedBassCandidateGradient_continuous
#print axioms BassFlow.GradientBase.actual_selectedBassCandidateGradient_continuous
#check BassFlow.EntropicRoute.actual_selectedBassGradient_lipschitz
#print axioms BassFlow.EntropicRoute.actual_selectedBassGradient_lipschitz


==> anc/verification/Results/Main.lean <==
import ActualBassG

-- Exact final original-data theorem and canonical measure-data theorem.
#check BassFlow.EntropicRoute.original_Bass_G
#print axioms BassFlow.EntropicRoute.original_Bass_G
#check BassFlow.EntropicRoute.actual_sourceBass_G
#print axioms BassFlow.EntropicRoute.actual_sourceBass_G


==> anc/verification/SOURCE_MANIFEST.json <==
{
  "project_modules": 233,
  "root": "BassFlow.EntropicRoute.original_Bass_G",
  "order": [
    "BassFlow.EigenvalueProduct",
    "BassFlow.Coercivity",
    "BassFlow.IntegratedCoercivity",
    "BassFlow.PosteriorAlgebra",
    "BassFlow.GaussianPosterior",
    "BassFlow.GaussianKernel",
    "BassFlow.GaussianDensity",
    "GaussianSteinBound",
    "GaussianAveragedHessian",
    "ActualLogLaplaceBasic",
    "ActualLogLaplaceCalculus",
    "ActualScalarLogLaplaceBasic",
    "ActualScalarLogLaplaceMoments",
    "ActualScalarLogLaplaceBounds",
    "ActualLogLaplaceMoments",
    "ActualLogLaplaceHessian",
    "ActualLogLaplaceCovariance",
    "ActualLogLaplacePositive",
    "ActualGaussianHessianUpper",
    "ActualLogLaplaceContinuous",
    "GaussianHessianProduct",
    "ActualJointLogLaplaceExpectation",
    "ActualJointLogLaplaceEuclidean",
    "ActualInterpolatedTilt",
    "ActualScalarVarianceIdentification",
    "ActualVarianceHessian",
    "VarianceDifferenceBound",
    "AveragePairVariance",
    "ActualObservableVariance",
    "ActualLatentPosteriorTransfer",
    "ActualTiltedVarianceField",
    "ActualJointVarianceField",
    "ActualFixedColumnHessian",
    "BassFlow.StrongConvexity",
    "BassFlow.FlowExtension",
    "BassFlow.HilbertSlice",
    "BassFlow.GaussianIndependence",
    "ActualPairHessianUpper",
    "ScalarCurvatureComparison",
    "ScalarUpperCurvatureComparison",
    "ActualSemidualComparison",
    "FiniteGaugeCoercivity",
    "FiniteSemidualMinimum",
    "FiniteSemidualFOC",
    "FiniteSemidualCoupling",
    "FiniteSchrodingerSystem",
    "FiniteNormalizedPotentials",
    "CompactLogLaplaceContinuity",
    "CompactTargetMeasure",
    "FiniteSourceApproximation",
    "FiniteSourceLawIntegrals",
    "FinitePhysicalPotentials",
    "CompactTargetLipschitz",
    "GaussianExponentialEnvelope",
    "ActualQuantizedPotentials",
    "FiniteColumnBounds",
    "GaussianColumnUniformBounds",
    "ScalarExpLogBounds",
    "FiniteColumnEquicontinuity",
    "CompactLipschitzSubsequence",
    "ActualGaussianPotentialCompactness",
    "CompactColumnRowLimit",
    "MovingLipschitzLimit",
    "GaussianColumnIntegralLimit",
    "GaussianSchrodingerLimit",
    "GaussianWeightIntegrability",
    "NormalizedProductDensity",
    "LogPartitionNormalization",
    "SchrodingerDensity",
    "GaussianSchrodingerCoupling",
    "CompactTargetCells",
    "FiniteCellEntropy",
    "CellResamplingMarginals",
    "CellResamplingFibers",
    "CellIntegralDecomposition",
    "CovarianceCellLoss",
    "CovarianceCellIntegrability",
    "DominatedEntropyBound",
    "CellResamplingDomination",
    "CompactEntropyApproximation",
    "BassFlow.BassFunctional",
    "BassFlow.TransportDuality",
    "EntropicCovariancePrimal",
    "PhysicalSchrodingerIntegrability",
    "ProbabilityExpDensityTilt",
    "ActualGibbsVariational",
    "PhysicalSchrodingerFiniteKL",
    "SchrodingerPrimalAttainment",
    "RowSchrodingerWeakDual",
    "ActualLogLaplaceWeakDual",
    "ActualInterpolatedEntropyUpper",
    "ActualEndpointNormalization",
    "ActualInteriorCapBound",
    "ActualCapGrowth",
    "ActualScalarSecondDifference",
    "ActualHessianLineBound",
    "ActualTranslatedBallMass",
    "ActualUniformHessianMass",
    "ActualCapMassBridge",
    "ActualUniformCapBound",
    "ActualColumnEndpointLower",
    "ActualRowEndpointUpper",
    "ActualEndpointIntegralUpper",
    "ActualColumnConvexity",
    "ActualEndpointEquationControl",
    "ActualGaussianEndpointBounds",
    "ActualPhysicalEndpointExtension",
    "ActualGaussianColumnConvexity",
    "ActualEndpointCapInput",
    "ActualGaussianCapEndpoint",
    "SameEndpointPrimalBridge",
    "ActualJointGaussianLogLaplace",
    "ActualEntropySemiconcavity",
    "ActualSourceBoundedDense",
    "FixedMarginalCrossInner",
    "GraphLawL2Transfer",
    "BassFlow.QuadraticCovariance",
    "OptimalTransport.Coupling",
    "OptimalTransport.Cost",
    "OptimalTransport.Existence",
    "OptimalTransport.CyclicMonotone",
    "OptimalTransport.Subgradient",
    "OptimalTransport.ProperConvex",
    "OptimalTransport.Rockafellar",
    "OptimalTransport.ConvexAE",
    "OptimalTransport.Brenier",
    "BassFlow.BrenierAdapter",
    "BassFlow.BrenierRealization",
    "BassFlow.BrenierUniqueness",
    "PairLawQuadraticCost",
    "FixedSourceTargetStability",
    "SupportPerturbation",
    "BassFlow.BrenierAttainment",
    "BassFlow.Decay",
    "BassFlow.GradientFlow",
    "BassFlow.FlowRegularity",
    "BassFlow.ConditionalGradient",
    "BassFlow.ConcreteFlow",
    "BassFlow.GaussianBrenier",
    "BassFlow.GaussianAttainment",
    "BassFlow.SelectedBassGradient",
    "SelectedTargetNearOptimal",
    "ContinuousSubgradient",
    "ActualSelectedContinuity",
    "EntropicLimitTransfer",
    "EntropicCovarianceLimit",
    "SourceEntropyFunctional",
    "SourceEntropySegment",
    "BassFlow.BassData",
    "OriginalTargetDensityFloor",
    "OriginalTargetCapGeometry",
    "GradientLipschitz",
    "ActualBassSemiconcavity",
    "ActualSelectedGradientBound",
    "BoundedLipschitzGlobalFlow",
    "ActualBassGlobalFlow",
    "ProjectionFlowInvariant",
    "SourceBallProjection",
    "SourceRadialInvariant",
    "StrongFlowStationaryLimit",
    "SourceRadialExtension",
    "AllSourceMinimizerUniqueness",
    "ActualHessianBallBound",
    "BassFlow.GaussianVarianceObservation",
    "GaussianBallBounds",
    "ActualGaussianHessianIntegrability",
    "BilinearHessianMass",
    "ActualGaussianHessianMass",
    "ActualGaussianPairTesting",
    "ActualAverageHessianComparison",
    "ActualLatentHessianComparison",
    "ActualPosteriorCurvature",
    "ActualLatentPairVariance",
    "ActualSourceCurvature",
    "ActualComparisonCurvature",
    "ActualEntropyChord",
    "SourceSegmentData",
    "ActualBassStrongConvexity",
    "ActualBassAllSourceUniqueness",
    "ActualBassStationaryFromRadial",
    "ACGradientUniqueness",
    "ActualBassACUniqueness",
    "InteriorContinuousCompactness",
    "NormalizedRowLimit",
    "ActualRowContact",
    "SourceEventPerturbation",
    "SourceContactEventTest",
    "SourceEventNoiseIntegral",
    "SourceEventOrder",
    "SourceContactRadialBound",
    "OriginalInteriorGeometry",
    "UniformRowGrowthFromL1",
    "ActualBoundedSourceRadial",
    "FixedMarginalTensorApproximation",
    "FixedMarginalRectangleContinuity",
    "BassFlow.MartingalePlan",
    "CountableIrreducibilityWitnesses",
    "MartingaleGeometricMixture",
    "ConditionalFullSupport",
    "ConditionalBarycenter",
    "CommonConditionalMartingale",
    "OpenDomainJensen",
    "StrictJensenProduct",
    "NormalizedConvexDeficit",
    "StrictMartingaleJensen",
    "NormalizedConvexLocalBounds",
    "NormalizedConvexCompactness",
    "NormalizedIntegralLimit",
    "NormalizedConvexLimit",
    "UniformJensenGap",
    "HomogeneousJensenGap",
    "HomogeneousInteriorBounds",
    "HomogeneousInteriorLipschitz",
    "OriginalCoercivityGaugeGeometry",
    "ColumnTiltAffineSupport",
    "GaussianColumnTiltSupport",
    "ActualAffineGaugeEndpoint",
    "ActualEndpointGaugeData",
    "ActualRowBallLower",
    "FirstRowOscillationLower",
    "AffineGaugeRow",
    "SecondRowGaugeLower",
    "CoercivityMeanAlgebra",
    "ActualSemidualTwoRowIntegration",
    "AffineGaugeIntegrals",
    "OriginalCenteredL1Coercivity",
    "SourceCenteredL1Coercivity",
    "SourceLawData",
    "MartingaleEndpointLaw",
    "ProcessIrreducibility",
    "RealDensityRepresentative",
    "OriginalMeasureInputs",
    "ActualBassG"
  ],
  "sources": [
    {
      "module": "BassFlow.EigenvalueProduct",
      "path": "lean/BassFlow/EigenvalueProduct.lean",
      "sha256": "5c21ce05d7fdf92b3f3466c07fef2e484fa0d93d724b3125380f76b02f20cccc"
    },
    {
      "module": "BassFlow.Coercivity",
      "path": "lean/BassFlow/Coercivity.lean",
      "sha256": "9974626a2f08c5b205a3596ae05bc3a09fc72840fd027579dc1d3b50905cfd28"
    },
    {
      "module": "BassFlow.IntegratedCoercivity",
      "path": "lean/BassFlow/IntegratedCoercivity.lean",
      "sha256": "b1edc8efd782dea559decc9d8e0e7d45980246d04a68183094dec54dae0cae30"
    },
    {
      "module": "BassFlow.PosteriorAlgebra",
      "path": "lean/BassFlow/PosteriorAlgebra.lean",
      "sha256": "74ed438a50b6bd8bc383bbfad658e8a7357dee8220f7a019295fd581b8bcb666"
    },
    {
      "module": "BassFlow.GaussianPosterior",
      "path": "lean/BassFlow/GaussianPosterior.lean",
      "sha256": "ce14001066a36a169e96cedd7e8ca2782f3444db047450853dca8242910b6d23"
    },
    {
      "module": "BassFlow.GaussianKernel",
      "path": "lean/BassFlow/GaussianKernel.lean",
      "sha256": "5a377b95062d11deaafd0f19f367b00c39a6c69af8cd59a162f50a362608908b"
    },
    {
      "module": "BassFlow.GaussianDensity",
      "path": "lean/BassFlow/GaussianDensity.lean",
      "sha256": "a7220c9ef97bfbc8a654a11462b3ce7c1abee25254f6c8803d43995dc91753b9"
    },
    {
      "module": "GaussianSteinBound",
      "path": "lean/GaussianSteinBound.lean",
      "sha256": "64ade49c029763ae8124626d0b9eacf2173464bc7fcbd60c34ebab4b0505ca3e"
    },
    {
      "module": "GaussianAveragedHessian",
      "path": "lean/GaussianAveragedHessian.lean",
      "sha256": "994fab3ed25fe5f1267c6b65084bd056c43cddb3e1af62e96be13d680d64e21c"
    },
    {
      "module": "ActualLogLaplaceBasic",
      "path": "lean/ActualLogLaplaceBasic.lean",
      "sha256": "575a897f7b9d2dc9fae1d8d6fae5cbc6c63fe9dd7338f0db4aa10178d19ab79a"
    },
    {
      "module": "ActualLogLaplaceCalculus",
      "path": "lean/ActualLogLaplaceCalculus.lean",
      "sha256": "3aa62b491e3bed17990fbf30b361f9a116c0ea768636ac98ee73fffadd49ccb7"
    },
    {
      "module": "ActualScalarLogLaplaceBasic",
      "path": "lean/ActualScalarLogLaplaceBasic.lean",
      "sha256": "0340e48a92e7568f7217dca326c00ce8703b1b743d71110822e30224a021fbd1"
    },
    {
      "module": "ActualScalarLogLaplaceMoments",
      "path": "lean/ActualScalarLogLaplaceMoments.lean",
      "sha256": "dbd39c6cee5a99cdb291fe75e4d5a3922414dc0b51172dc727d57e3824c0ddce"
    },
    {
      "module": "ActualScalarLogLaplaceBounds",
      "path": "lean/ActualScalarLogLaplaceBounds.lean",
      "sha256": "4b650933cf24cad0afcd8edc143c498de44b1c713bb830bab0ea355a77e4ff03"
    },
    {
      "module": "ActualLogLaplaceMoments",
      "path": "lean/ActualLogLaplaceMoments.lean",
      "sha256": "86761257e197c4214e2795f414c3a199f768b10ed55fa8e037a6d70ddcce56d1"
    },
    {
      "module": "ActualLogLaplaceHessian",
      "path": "lean/ActualLogLaplaceHessian.lean",
      "sha256": "b1a9ba97b26454e0fab4d2a16d60ec001bde5d22052d27335f882cae7fd07d66"
    },
    {
      "module": "ActualLogLaplaceCovariance",
      "path": "lean/ActualLogLaplaceCovariance.lean",
      "sha256": "09e857ff9e96e14c71b72bbfd0004a2bbc2d8b0a9e17555606b89e8db01e6a9a"
    },
    {
      "module": "ActualLogLaplacePositive",
      "path": "lean/ActualLogLaplacePositive.lean",
      "sha256": "25b4451784f10602a2f18db65e55af78a01a7580e4059df56d2cead252d71488"
    },
    {
      "module": "ActualGaussianHessianUpper",
      "path": "lean/ActualGaussianHessianUpper.lean",
      "sha256": "82df5b25db8657d458e1f95536a4393e4a676777d534fc216efcbf69f0d5c1a1"
    },
    {
      "module": "ActualLogLaplaceContinuous",
      "path": "lean/ActualLogLaplaceContinuous.lean",
      "sha256": "976b1548a56fbef702db0a50de7988c2e584e0e8dd0c551e683d8e1e06a94ba0"
    },
    {
      "module": "GaussianHessianProduct",
      "path": "lean/GaussianHessianProduct.lean",
      "sha256": "1d9273a5d13da85e029d29d9d2901222d7424a8c6df0099891bb7b22d3c686eb"
    },
    {
      "module": "ActualJointLogLaplaceExpectation",
      "path": "lean/ActualJointLogLaplaceExpectation.lean",
      "sha256": "5f122f466be8650d7f9cda18a0be8e0dc982c033773077b70932e98e2f62dbf0"
    },
    {
      "module": "ActualJointLogLaplaceEuclidean",
      "path": "lean/ActualJointLogLaplaceEuclidean.lean",
      "sha256": "3bcb807b4d4c8b60628ba2fbf878fe1617ba275a79d35510056056ac5e55252f"
    },
    {
      "module": "ActualInterpolatedTilt",
      "path": "lean/ActualInterpolatedTilt.lean",
      "sha256": "6b33067260e546dc8af9903e404f686c5fa2075e9fc14544b2ee64f837b18a3d"
    },
    {
      "module": "ActualScalarVarianceIdentification",
      "path": "lean/ActualScalarVarianceIdentification.lean",
      "sha256": "c3863ad9c5b2fa7621a74470f7d069f993682e02ea0697431622d9d9d6bd4364"
    },
    {
      "module": "ActualVarianceHessian",
      "path": "lean/ActualVarianceHessian.lean",
      "sha256": "7d07bb63c50a3d62a98cc26afb02d8bd266a68d80fe8bda224f1282b57f39eab"
    },
    {
      "module": "VarianceDifferenceBound",
      "path": "lean/VarianceDifferenceBound.lean",
      "sha256": "21255fd75c8feec5d13b12052417ad681edfd63e9efb8a75719a110b8d87dbf9"
    },
    {
      "module": "AveragePairVariance",
      "path": "lean/AveragePairVariance.lean",
      "sha256": "d101875243b10c965a6993b419fb42505f66ad63fded08c752470636dc12e9b7"
    },
    {
      "module": "ActualObservableVariance",
      "path": "lean/ActualObservableVariance.lean",
      "sha256": "abfcc8a674cfef6c60ef042bc39362253bc41649d0a0cbf0b66e8769bd33f4ed"
    },
    {
      "module": "ActualLatentPosteriorTransfer",
      "path": "lean/ActualLatentPosteriorTransfer.lean",
      "sha256": "64a1fd684e4f77e31385406aae346858e39dc409bc617fbf8421b46b4c8d7d4d"
    },
    {
      "module": "ActualTiltedVarianceField",
      "path": "lean/ActualTiltedVarianceField.lean",
      "sha256": "fa964ccd0ccf2f698a78d112219f88adfa7f2dcdbc57841023b61828c47d71b3"
    },
    {
      "module": "ActualJointVarianceField",
      "path": "lean/ActualJointVarianceField.lean",
      "sha256": "06236833bbe33d8795a2fa07f7a0888775c501a51c60205be88737c528d6d4a0"
    },
    {
      "module": "ActualFixedColumnHessian",
      "path": "lean/ActualFixedColumnHessian.lean",
      "sha256": "a879f5bbe59c394f6e0d818f8db7d66178861de71d99822b10c96982b234ada5"
    },
    {
      "module": "BassFlow.StrongConvexity",
      "path": "lean/BassFlow/StrongConvexity.lean",
      "sha256": "2e234e79fcf12a7d9a22f408708ebe9c33424229afc6a1daf99c78e43caf388c"
    },
    {
      "module": "BassFlow.FlowExtension",
      "path": "lean/BassFlow/FlowExtension.lean",
      "sha256": "5b2bacf3aec5ddd73a2425712fbca951beefeddd7a7a6d277383d7770c0845cc"
    },
    {
      "module": "BassFlow.HilbertSlice",
      "path": "lean/BassFlow/HilbertSlice.lean",
      "sha256": "32f1b876abab50c0c501add6a74c49962114216d1098864ec9de8a5d8e3da803"
    },
    {
      "module": "BassFlow.GaussianIndependence",
      "path": "lean/BassFlow/GaussianIndependence.lean",
      "sha256": "091218917541fa8582cddd62f9385b50c9bc6feca6803e61bc189538b9a07a06"
    },
    {
      "module": "ActualPairHessianUpper",
      "path": "lean/ActualPairHessianUpper.lean",
      "sha256": "295d86cf2a81790b9bbb807acf251cacbab14787cf4690e4e3a37de227b7e509"
    },
    {
      "module": "ScalarCurvatureComparison",
      "path": "lean/ScalarCurvatureComparison.lean",
      "sha256": "a5286ed8c2f919717a30fe28771931993aa96b28959b1bef690ef77684568ee5"
    },
    {
      "module": "ScalarUpperCurvatureComparison",
      "path": "lean/ScalarUpperCurvatureComparison.lean",
      "sha256": "4cb9cbef5fc8232363e77bbe4b41166890690466be32388d83962f4e77ff65b3"
    },
    {
      "module": "ActualSemidualComparison",
      "path": "lean/ActualSemidualComparison.lean",
      "sha256": "99a1cfc4c32496949d7b1091af70ac13393b9323232c5501fe4379fe6445fddd"
    },
    {
      "module": "FiniteGaugeCoercivity",
      "path": "lean/FiniteGaugeCoercivity.lean",
      "sha256": "8fd986b624aeb77ddca3d12ec54597230d6d324fd6f42ce9158e9e7a5ccf3286"
    },
    {
      "module": "FiniteSemidualMinimum",
      "path": "lean/FiniteSemidualMinimum.lean",
      "sha256": "f9068886f31f72367a8db79671283294d859fdfac1edc66d08aaa9621416216a"
    },
    {
      "module": "FiniteSemidualFOC",
      "path": "lean/FiniteSemidualFOC.lean",
      "sha256": "bd09b031fca1d418ee06ad25ae5005dc97db8d84d532f8f788740db536b4d7d7"
    },
    {
      "module": "FiniteSemidualCoupling",
      "path": "lean/FiniteSemidualCoupling.lean",
      "sha256": "0bef69f3a5c41c8b060a095ac9bcbd6554bd4f9dac1210d0e5879c17a9f7ae27"
    },
    {
      "module": "FiniteSchrodingerSystem",
      "path": "lean/FiniteSchrodingerSystem.lean",
      "sha256": "a71f871ba8e27fd618bceeb816e939a89899c959980c5564225491c577a64f0b"
    },
    {
      "module": "FiniteNormalizedPotentials",
      "path": "lean/FiniteNormalizedPotentials.lean",
      "sha256": "7e92fadfe43a12c092acea4bcd3852122b580e103f99d9ec407c8ca762b11596"
    },
    {
      "module": "CompactLogLaplaceContinuity",
      "path": "lean/CompactLogLaplaceContinuity.lean",
      "sha256": "ddfe943b3548f304549f05518b046b12d31e2512a8761ddae5bd40ff1263919f"
    },
    {
      "module": "CompactTargetMeasure",
      "path": "lean/CompactTargetMeasure.lean",
      "sha256": "db072eb593bb9a51b5959b594a39be9a6f3a03d812dfa4c9acfcb06bcbfd4dee"
    },
    {
      "module": "FiniteSourceApproximation",
      "path": "lean/FiniteSourceApproximation.lean",
      "sha256": "099407de4dbe8e1d26a81bbf78b3c2fb415f155b78d464916e8b8533b3aabf41"
    },
    {
      "module": "FiniteSourceLawIntegrals",
      "path": "lean/FiniteSourceLawIntegrals.lean",
      "sha256": "08d2fa95cbc65aa845a012cd2ed6c3c5e9d86a2a1cb876561d8606a99624baa2"
    },
    {
      "module": "FinitePhysicalPotentials",
      "path": "lean/FinitePhysicalPotentials.lean",
      "sha256": "ac076a17dbb60a78ef3c7702e35a66b718c26be501791597b673d8d1f1d27460"
    },
    {
      "module": "CompactTargetLipschitz",
      "path": "lean/CompactTargetLipschitz.lean",
      "sha256": "2fc6235537b21f0135e4d2e6b46e1d127713e34205971c94c46ae54f521d1623"
    },
    {
      "module": "GaussianExponentialEnvelope",
      "path": "lean/GaussianExponentialEnvelope.lean",
      "sha256": "48b40de6d0e22c4d1a809813b2eb4d35a76ddb6cfab16c0932b99433c881efd6"
    },
    {
      "module": "ActualQuantizedPotentials",
      "path": "lean/ActualQuantizedPotentials.lean",
      "sha256": "32d9e246971c45154383951efee610ac0ef8bfe94d473917a2ade685fceb9eca"
    },
    {
      "module": "FiniteColumnBounds",
      "path": "lean/FiniteColumnBounds.lean",
      "sha256": "b08614f219db38a3b72d498353abfbf2b4d68b1363e18b6fb0162c29a70cd7bc"
    },
    {
      "module": "GaussianColumnUniformBounds",
      "path": "lean/GaussianColumnUniformBounds.lean",
      "sha256": "7abd035c7ee8c2519f5a2e21ddb3cbe94ba0b3c0dcea2b9c20aef3677e5f44e4"
    },
    {
      "module": "ScalarExpLogBounds",
      "path": "lean/ScalarExpLogBounds.lean",
      "sha256": "b2b529026c2391453ce66bbd0bedce77e0deb41b7f230335fc398afdcf4640fd"
    },
    {
      "module": "FiniteColumnEquicontinuity",
      "path": "lean/FiniteColumnEquicontinuity.lean",
      "sha256": "08fb35bcbaea5b06c935c9c45cedc62401f1ed5f2c5181056151dec53a599ace"
    },
    {
      "module": "CompactLipschitzSubsequence",
      "path": "lean/CompactLipschitzSubsequence.lean",
      "sha256": "6540760ec64552a7d3d1bfd1ca25922bbff8eee32ffa7cc1b73007087c2f9a64"
    },
    {
      "module": "ActualGaussianPotentialCompactness",
      "path": "lean/ActualGaussianPotentialCompactness.lean",
      "sha256": "771d88cb5544746938a01a53dc2a984c0ababd88189cae012c3830790a0f400b"
    },
    {
      "module": "CompactColumnRowLimit",
      "path": "lean/CompactColumnRowLimit.lean",
      "sha256": "f8f3064232adea5177d7ca50fe81e05b3aa73d104fafdbd681e36a426476c6fd"
    },
    {
      "module": "MovingLipschitzLimit",
      "path": "lean/MovingLipschitzLimit.lean",
      "sha256": "fbc9d7c94045c17c58dc78fc5d02c9a149776f19322f3f78ca9c170b5789e0be"
    },
    {
      "module": "GaussianColumnIntegralLimit",
      "path": "lean/GaussianColumnIntegralLimit.lean",
      "sha256": "8a42914dc35e729b092e1048edfa3a4aa520c6389dec234b088c7ae75a33a867"
    },
    {
      "module": "GaussianSchrodingerLimit",
      "path": "lean/GaussianSchrodingerLimit.lean",
      "sha256": "2d8414b95ef42bd20a689bbbf4c9d383beb159645ed3044d17c2cf5b02d246cc"
    },
    {
      "module": "GaussianWeightIntegrability",
      "path": "lean/GaussianWeightIntegrability.lean",
      "sha256": "8d537b02096bd199771d6e5a37087a90958666d1fe77c90b25d0bbc2676bde24"
    },
    {
      "module": "NormalizedProductDensity",
      "path": "lean/NormalizedProductDensity.lean",
      "sha256": "25d374ae8df8991c00435ceb66e244d91a8798e03222d6f04541c41818091f9f"
    },
    {
      "module": "LogPartitionNormalization",
      "path": "lean/LogPartitionNormalization.lean",
      "sha256": "c2a782c50af6b5fde97da73b8fd47b54671e1bd0c29edc16ea234be5e05a7eb9"
    },
    {
      "module": "SchrodingerDensity",
      "path": "lean/SchrodingerDensity.lean",
      "sha256": "0baffafbc891afc01255d834e4a8e4dc2897b3df2a1c453355667b94500921b4"
    },
    {
      "module": "GaussianSchrodingerCoupling",
      "path": "lean/GaussianSchrodingerCoupling.lean",
      "sha256": "1d41da220dc2d3a2e9bd599f98af6dc68ff4c6cf10aa06ace578b25f7f76df40"
    },
    {
      "module": "CompactTargetCells",
      "path": "lean/CompactTargetCells.lean",
      "sha256": "eb0bff80fc00575258353f4faf5ce7d3e6ebab062972bc29feb981faf4229079"
    },
    {
      "module": "FiniteCellEntropy",
      "path": "lean/FiniteCellEntropy.lean",
      "sha256": "00f4782a6150e4fd89976f48886dea9bf7218f1ee7dcf5a57de83d2d014bbd68"
    },
    {
      "module": "CellResamplingMarginals",
      "path": "lean/CellResamplingMarginals.lean",
      "sha256": "8b1c010a5562e2004057385aa6c694b61b85832f03ecbc6be905d9476f43f486"
    },
    {
      "module": "CellResamplingFibers",
      "path": "lean/CellResamplingFibers.lean",
      "sha256": "23bb915236712f37886353f442e1bfd667fee1e6b7f17be6096bb5b3b5841db9"
    },
    {
      "module": "CellIntegralDecomposition",
      "path": "lean/CellIntegralDecomposition.lean",
      "sha256": "77848405659378f1056beb4de5eab3a23bfe6ad2e2686171c5f5dfaf6a954597"
    },
    {
      "module": "CovarianceCellLoss",
      "path": "lean/CovarianceCellLoss.lean",
      "sha256": "7e904a092c32f0e76eda62f89054483d699f2d018a62e6af0016804a8a6f9b8a"
    },
    {
      "module": "CovarianceCellIntegrability",
      "path": "lean/CovarianceCellIntegrability.lean",
      "sha256": "f29c56e84d122392cb0e01a1c00039fe224096940d3b6a9c230a876fb751be40"
    },
    {
      "module": "DominatedEntropyBound",
      "path": "lean/DominatedEntropyBound.lean",
      "sha256": "0eac6ee9428daec2dd44e103da33cbfd55c0cb0b6efbd500c18e11e8e7de1a36"
    },
    {
      "module": "CellResamplingDomination",
      "path": "lean/CellResamplingDomination.lean",
      "sha256": "202211c1bef128fc5d8c00560d28f074257775b8808847f222b58b97dca51554"
    },
    {
      "module": "CompactEntropyApproximation",
      "path": "lean/CompactEntropyApproximation.lean",
      "sha256": "5d8400eaca72c702d33bac2f2bc70cd1374eb6263a8a934855d94ab84453d95d"
    },
    {
      "module": "BassFlow.BassFunctional",
      "path": "lean/BassFlow/BassFunctional.lean",
      "sha256": "caf2c7437246a6e43df82a83cdb45c55b9f0f404a94723677dcbccdb93396715"
    },
    {
      "module": "BassFlow.TransportDuality",
      "path": "lean/BassFlow/TransportDuality.lean",
      "sha256": "8ff159d367291cdf6c0258b7f503730af37892289e6bb49d984e92a8f1cd22bc"
    },
    {
      "module": "EntropicCovariancePrimal",
      "path": "lean/EntropicCovariancePrimal.lean",
      "sha256": "014764fee5bc04253c7b05b5c8132df8ca6987836a2e3f3cc6a59c8fb1849232"
    },
    {
      "module": "PhysicalSchrodingerIntegrability",
      "path": "lean/PhysicalSchrodingerIntegrability.lean",
      "sha256": "d405fe4147441bfd33c7b386127b5e2cc6f243fdba0b08cc4b32a2e6aef98463"
    },
    {
      "module": "ProbabilityExpDensityTilt",
      "path": "lean/ProbabilityExpDensityTilt.lean",
      "sha256": "9966e991b65f8381143e04e22eb838c7ad607544b94bc55b9e8d5d4b4955dbb4"
    },
    {
      "module": "ActualGibbsVariational",
      "path": "lean/ActualGibbsVariational.lean",
      "sha256": "9e9ea63113d6bfff36a980ec49ccdc3eb706b8e7815252cf88f395e41fafbd3d"
    },
    {
      "module": "PhysicalSchrodingerFiniteKL",
      "path": "lean/PhysicalSchrodingerFiniteKL.lean",
      "sha256": "a71fc3f22ae9bf3fd29b40f77fd14aa7a2dbab01a94a7c01840c292e22f9792c"
    },
    {
      "module": "SchrodingerPrimalAttainment",
      "path": "lean/SchrodingerPrimalAttainment.lean",
      "sha256": "85e93e109a56b47f2fe161681b938883a0c8a4a5c05acff09d0a5fbe8ebb1b86"
    },
    {
      "module": "RowSchrodingerWeakDual",
      "path": "lean/RowSchrodingerWeakDual.lean",
      "sha256": "8c46a15bec9b9ee4e63e51569b3a9b8af79f1fa3c4a0edd5436537476be1fc71"
    },
    {
      "module": "ActualLogLaplaceWeakDual",
      "path": "lean/ActualLogLaplaceWeakDual.lean",
      "sha256": "c498b95289ebc654b2314e7833e053fee55415506a17388e64c1cf92b4dbe9f9"
    },
    {
      "module": "ActualInterpolatedEntropyUpper",
      "path": "lean/ActualInterpolatedEntropyUpper.lean",
      "sha256": "f2b93bc52d52f1af837049313330e4bdf4d19702ff40b15b450b78bf2fae18ce"
    },
    {
      "module": "ActualEndpointNormalization",
      "path": "lean/ActualEndpointNormalization.lean",
      "sha256": "f6b97d45c09c7a60f64bba50a718764b12372230c2aa1362d16df7fe6198cb64"
    },
    {
      "module": "ActualInteriorCapBound",
      "path": "lean/ActualInteriorCapBound.lean",
      "sha256": "788c140c74dca45896972429a5ba24431e86984d7fc04efda07acb6c093c09ae"
    },
    {
      "module": "ActualCapGrowth",
      "path": "lean/ActualCapGrowth.lean",
      "sha256": "47ed001c5bf1b3fdc48325374fe8611d10d9aefa7cdc298b93ed22f50cb28cd7"
    },
    {
      "module": "ActualScalarSecondDifference",
      "path": "lean/ActualScalarSecondDifference.lean",
      "sha256": "2605152e330a8d83c74d3d23e43291828a8ddc3170e00e34af1db7e3ab5f31ba"
    },
    {
      "module": "ActualHessianLineBound",
      "path": "lean/ActualHessianLineBound.lean",
      "sha256": "fbdc8d78ea47e3e5b3d4698fa56e077cd95f7956fe12851c06b8b9ce7cbfd7a3"
    },
    {
      "module": "ActualTranslatedBallMass",
      "path": "lean/ActualTranslatedBallMass.lean",
      "sha256": "07318fd49811354ca59e672b6a3b7b74fdc709ba9d18db8b0781055843001c8a"
    },
    {
      "module": "ActualUniformHessianMass",
      "path": "lean/ActualUniformHessianMass.lean",
      "sha256": "ab0c5d704b0dae133d88fbda5c99d2647c9df4ab37a64541fc191f351d5ab437"
    },
    {
      "module": "ActualCapMassBridge",
      "path": "lean/ActualCapMassBridge.lean",
      "sha256": "05eb7bb33d0d409c5baf8f05272255524949fe7c57f64dcbf42900420e7f1d54"
    },
    {
      "module": "ActualUniformCapBound",
      "path": "lean/ActualUniformCapBound.lean",
      "sha256": "e65d731e82352a80c43cfb966990970fb2dddceef0bf889b6ff13d8a6649d1be"
    },
    {
      "module": "ActualColumnEndpointLower",
      "path": "lean/ActualColumnEndpointLower.lean",
      "sha256": "3d61154e4663ed1753bfa1c73f23d3b8518f55ec1b7042acbc01fe150a3151b5"
    },
    {
      "module": "ActualRowEndpointUpper",
      "path": "lean/ActualRowEndpointUpper.lean",
      "sha256": "5c78ff5105c74449bde6f35be2af5ad05560399665c4f47b906bbf56e1114583"
    },
    {
      "module": "ActualEndpointIntegralUpper",
      "path": "lean/ActualEndpointIntegralUpper.lean",
      "sha256": "0ff934aba28e806cc87b6338e9fa688e6ad035145e3bb8408ac8a426ef69ce16"
    },
    {
      "module": "ActualColumnConvexity",
      "path": "lean/ActualColumnConvexity.lean",
      "sha256": "67cb49a1a962683b83c2b16fde275aec5d8739b035d0cb61d59ad43495489018"
    },
    {
      "module": "ActualEndpointEquationControl",
      "path": "lean/ActualEndpointEquationControl.lean",
      "sha256": "db3eaa0d302c5830cb4402cbde5429b6ad8f10d2d9a2a7128e2a52473ced2cfd"
    },
    {
      "module": "ActualGaussianEndpointBounds",
      "path": "lean/ActualGaussianEndpointBounds.lean",
      "sha256": "6a31998ef93596013afa9436772916f58358b9eae64a6321d11ae7cd11c8d764"
    },
    {
      "module": "ActualPhysicalEndpointExtension",
      "path": "lean/ActualPhysicalEndpointExtension.lean",
      "sha256": "4c8d0786560384f808c4a46e86748fc3df1bb1b7bccbfb176346c0661cfb5e9c"
    },
    {
      "module": "ActualGaussianColumnConvexity",
      "path": "lean/ActualGaussianColumnConvexity.lean",
      "sha256": "b5abc6e632f31aac63e1ceba19215018da1f533728e4cbbffe49c2673344fbd1"
    },
    {
      "module": "ActualEndpointCapInput",
      "path": "lean/ActualEndpointCapInput.lean",
      "sha256": "34838c8b0c407a776d11e47adfdbbeddfcc7968f72a828f962a26a8d157687e6"
    },
    {
      "module": "ActualGaussianCapEndpoint",
      "path": "lean/ActualGaussianCapEndpoint.lean",
      "sha256": "2702bb889c9a6f1494add610a6078936ff230bbeb75cfe61ca0439c54d788907"
    },
    {
      "module": "SameEndpointPrimalBridge",
      "path": "lean/SameEndpointPrimalBridge.lean",
      "sha256": "7701166d474905647bb74d7f7fb7d970069be0b2404713c1def5c1a2c58fb224"
    },
    {
      "module": "ActualJointGaussianLogLaplace",
      "path": "lean/ActualJointGaussianLogLaplace.lean",
      "sha256": "af4cd70bba8d535472f7781a5fa499809a99c2f605a28b4322e6236b76755db7"
    },
    {
      "module": "ActualEntropySemiconcavity",
      "path": "lean/ActualEntropySemiconcavity.lean",
      "sha256": "84ffafcf70ab9c8a1c26289b4b4e6dcc1a3805b6da652e1aeb11c2dc2fcbf709"
    },
    {
      "module": "ActualSourceBoundedDense",
      "path": "lean/ActualSourceBoundedDense.lean",
      "sha256": "fabf0af725f43346cbf42b4af4bc70310d57587a47e1f72fabef3894fa1d7ebb"
    },
    {
      "module": "FixedMarginalCrossInner",
      "path": "lean/FixedMarginalCrossInner.lean",
      "sha256": "04fa35a8fe8a58913b4ffbb3efc66d926956401ad34f65f67940a05fa43e59a0"
    },
    {
      "module": "GraphLawL2Transfer",
      "path": "lean/GraphLawL2Transfer.lean",
      "sha256": "e1f6769606da38083fccab9a66f420cace43530620465ad8340ce1a6cc07eaa1"
    },
    {
      "module": "BassFlow.QuadraticCovariance",
      "path": "lean/BassFlow/QuadraticCovariance.lean",
      "sha256": "9f3a87670c55dad5cb67f0f47bbfb8826dd748a6fb7288a75e3bc3668dc3c1d9"
    },
    {
      "module": "OptimalTransport.Coupling",
      "path": "lean/OptimalTransport/Coupling.lean",
      "sha256": "9481f2ee86172e61ad9973e41de72e1a360edffa745eea2150f3a4454dcbf58a"
    },
    {
      "module": "OptimalTransport.Cost",
      "path": "lean/OptimalTransport/Cost.lean",
      "sha256": "ff5527f80e18f97f6cce2488e8a65330a68954b356bd3dea3ff5a992c6817c4e"
    },
    {
      "module": "OptimalTransport.Existence",
      "path": "lean/OptimalTransport/Existence.lean",
      "sha256": "7f70cad84a278a9b6af10da3c062470a6fe146f83fcb98c95067a57adedcc679"
    },
    {
      "module": "OptimalTransport.CyclicMonotone",
      "path": "lean/OptimalTransport/CyclicMonotone.lean",
      "sha256": "dca94dcd44f61a63c050082d0a51d09a9f65549b2d03b7f4ae607c761f2cb85a"
    },
    {
      "module": "OptimalTransport.Subgradient",
      "path": "lean/OptimalTransport/Subgradient.lean",
      "sha256": "c97a9077b617a16b671bd55fc139b5a3ab5066978cf1a86e979017ec0cb6258c"
    },
    {
      "module": "OptimalTransport.ProperConvex",
      "path": "lean/OptimalTransport/ProperConvex.lean",
      "sha256": "27e49ea7b9b0a4d4ddf7c4c6e85732833dac3360ae68d1832e398a5bd57dce2f"
    },
    {
      "module": "OptimalTransport.Rockafellar",
      "path": "lean/OptimalTransport/Rockafellar.lean",
      "sha256": "1262bc46e8bbaf536775c1fa37a5372b94499fe5aa82aa4713bcf48179dd768d"
    },
    {
      "module": "OptimalTransport.ConvexAE",
      "path": "lean/OptimalTransport/ConvexAE.lean",
      "sha256": "bb988ddc96a66f975debfdc3f7181b21cfcf208bcd2d9b0b5f32e6b4ab617ca4"
    },
    {
      "module": "OptimalTransport.Brenier",
      "path": "lean/OptimalTransport/Brenier.lean",
      "sha256": "f1a494bbe302f4fb6172c06d0b27a1ec87e59dfab392d7bda7c7c8d7ea7133f6"
    },
    {
      "module": "BassFlow.BrenierAdapter",
      "path": "lean/BassFlow/BrenierAdapter.lean",
      "sha256": "c7acd6fff4753690fd75fdf4ec57adb2954fed5c30df607ed02823d395cd5254"
    },
    {
      "module": "BassFlow.BrenierRealization",
      "path": "lean/BassFlow/BrenierRealization.lean",
      "sha256": "64bfc9f46afbe3015771907afc8b4ffbbdb4324980ae84c29118063fc9a9b0e6"
    },
    {
      "module": "BassFlow.BrenierUniqueness",
      "path": "lean/BassFlow/BrenierUniqueness.lean",
      "sha256": "0eabb1c60a2dfe9cfcbded47b30b23c2533eb31fd890eba5bc30258dc2616f9d"
    },
    {
      "module": "PairLawQuadraticCost",
      "path": "lean/PairLawQuadraticCost.lean",
      "sha256": "326f5c590774114cc8793ef62cfbe1b18991083244408c535e0312ee61bb1f43"
    },
    {
      "module": "FixedSourceTargetStability",
      "path": "lean/FixedSourceTargetStability.lean",
      "sha256": "40e463f0415f66a64c71f8558ae77378df12bc2d2474191bce2ddebd563b6fde"
    },
    {
      "module": "SupportPerturbation",
      "path": "lean/SupportPerturbation.lean",
      "sha256": "4e481850094979ea5f7561ee899124170503cbbfbec8d1e383cc800fbba618dd"
    },
    {
      "module": "BassFlow.BrenierAttainment",
      "path": "lean/BassFlow/BrenierAttainment.lean",
      "sha256": "145e1cb0731d082ea8e37f5aa5d2331512e26e6e547f7c100c5c694f17244d2b"
    },
    {
      "module": "BassFlow.Decay",
      "path": "lean/BassFlow/Decay.lean",
      "sha256": "541ea9ab436e3a14f6c59d7ad7bfd7516ab881c3d5c383febacecd31908dc693"
    },
    {
      "module": "BassFlow.GradientFlow",
      "path": "lean/BassFlow/GradientFlow.lean",
      "sha256": "e6166c339e0fe52ceaa225c22f20a80984405d7fcc417b5aee87d82aefd3545d"
    },
    {
      "module": "BassFlow.FlowRegularity",
      "path": "lean/BassFlow/FlowRegularity.lean",
      "sha256": "efc4069a4b9c7b26c182f68244d6bcf18bb9766963914df04cd44d2f3303a083"
    },
    {
      "module": "BassFlow.ConditionalGradient",
      "path": "lean/BassFlow/ConditionalGradient.lean",
      "sha256": "0defb02415a6678f0359ed1c6774eaac2d80165ea52a0d68d7eedaa4490a8db3"
    },
    {
      "module": "BassFlow.ConcreteFlow",
      "path": "lean/BassFlow/ConcreteFlow.lean",
      "sha256": "acf2e24c248ef67b52599208d7cbdeb185bd7ab5baf5424e466231ae625c4d5b"
    },
    {
      "module": "BassFlow.GaussianBrenier",
      "path": "lean/BassFlow/GaussianBrenier.lean",
      "sha256": "c65088064297707763425ae7b984ffdc9e1321b3e60374605489f69a21d0fdcd"
    },
    {
      "module": "BassFlow.GaussianAttainment",
      "path": "lean/BassFlow/GaussianAttainment.lean",
      "sha256": "7b93eae6a08d3379b5b1717fdb29be3a2da0613b3f7b663d2f2b09d0067dbeb9"
    },
    {
      "module": "BassFlow.SelectedBassGradient",
      "path": "lean/BassFlow/SelectedBassGradient.lean",
      "sha256": "c348f7b83280c003da6416be58dabbfe7d5e84303349737b3130f4dc712e3db6"
    },
    {
      "module": "SelectedTargetNearOptimal",
      "path": "lean/SelectedTargetNearOptimal.lean",
      "sha256": "76e797c28c483f3655d433452ba31d9c5446c11b39bb98f2b2a78eeb23e0fada"
    },
    {
      "module": "ContinuousSubgradient",
      "path": "lean/ContinuousSubgradient.lean",
      "sha256": "e48393fce4cff04a089835baeb207a6e52048c2441969c308e978ec54aff9fc0"
    },
    {
      "module": "ActualSelectedContinuity",
      "path": "lean/ActualSelectedContinuity.lean",
      "sha256": "df18cb191548a24c9919fc41e235adf0bba678e9ac71cdd7f0fe55d52a169359"
    },
    {
      "module": "EntropicLimitTransfer",
      "path": "lean/EntropicLimitTransfer.lean",
      "sha256": "1a7d26d08c0cc4383e2405b71986e702f41ec78196613c119d0c10861191ee7d"
    },
    {
      "module": "EntropicCovarianceLimit",
      "path": "lean/EntropicCovarianceLimit.lean",
      "sha256": "72820afea2a527405a21bbdb5825f3579b60a2de4835caa05a7e9fd2a6ca53b7"
    },
    {
      "module": "SourceEntropyFunctional",
      "path": "lean/SourceEntropyFunctional.lean",
      "sha256": "7a228d8a8c0854d9ef142a939d6c9ccea2343ad0bcc42fd915f16230d183cdd9"
    },
    {
      "module": "SourceEntropySegment",
      "path": "lean/SourceEntropySegment.lean",
      "sha256": "78415114ec2c04e5a0de0cd6ac75f62d565f04336bc4f4d9ff21ae3f4e3c9b55"
    },
    {
      "module": "BassFlow.BassData",
      "path": "lean/BassFlow/BassData.lean",
      "sha256": "93643a1cdfa8ff11608903494fbe5115e662cd1601816f907a60b1970ed178b5"
    },
    {
      "module": "OriginalTargetDensityFloor",
      "path": "lean/OriginalTargetDensityFloor.lean",
      "sha256": "8b2c3c458a44d98012f03cc0ee7957b573e8afe920f5e95a50ab0f31f7f6ded8"
    },
    {
      "module": "OriginalTargetCapGeometry",
      "path": "lean/OriginalTargetCapGeometry.lean",
      "sha256": "ac7bc646f763085fd098076776895280db7b1878ab0d16b67e1bde03f7313f7b"
    },
    {
      "module": "GradientLipschitz",
      "path": "lean/GradientLipschitz.lean",
      "sha256": "81c289bcdb6ab45782a97ec2a34251dbe36b76bb64ccf94bbd5087f1dfd411db"
    },
    {
      "module": "ActualBassSemiconcavity",
      "path": "lean/ActualBassSemiconcavity.lean",
      "sha256": "f9a54e81b42f11a2a1bfae3c1d50f902082acfb992c1232b788e606b78ea6d81"
    },
    {
      "module": "ActualSelectedGradientBound",
      "path": "lean/ActualSelectedGradientBound.lean",
      "sha256": "4356a383c55347778bb035669d3eae37db5749bfbf51431c8edaced215884dca"
    },
    {
      "module": "BoundedLipschitzGlobalFlow",
      "path": "lean/BoundedLipschitzGlobalFlow.lean",
      "sha256": "cf1b03b23de52717ed7ec22a8e26202b5ff858adfbcedd4779d72a1a94e4b6df"
    },
    {
      "module": "ActualBassGlobalFlow",
      "path": "lean/ActualBassGlobalFlow.lean",
      "sha256": "0befa2900a5de0ab0ff23e992c4f3a5d276d3030e82145a53566bc3bd5801a7b"
    },
    {
      "module": "ProjectionFlowInvariant",
      "path": "lean/ProjectionFlowInvariant.lean",
      "sha256": "218cf7c1cc304b0ef14971fba7f8d1efcd141d2e75cf104dbf1c4b9b571ceec4"
    },
    {
      "module": "SourceBallProjection",
      "path": "lean/SourceBallProjection.lean",
      "sha256": "a29c6e62bcdc0fbd7e778c2d999b77cc3237b5634aa6d3b5dee457f034f3e969"
    },
    {
      "module": "SourceRadialInvariant",
      "path": "lean/SourceRadialInvariant.lean",
      "sha256": "036454d6aac10aaed84995ebe8998ae5bc5292e5ad0a92b969ad7a8722e6a23e"
    },
    {
      "module": "StrongFlowStationaryLimit",
      "path": "lean/StrongFlowStationaryLimit.lean",
      "sha256": "13b6a5ca11f89bdb8d92f9dabf480ba945633953c871a16ad39b09329c9e5c0c"
    },
    {
      "module": "SourceRadialExtension",
      "path": "lean/SourceRadialExtension.lean",
      "sha256": "029157e6dfee9f69357e04f25390bea190c62dccaed8edd472e998b3816c8a10"
    },
    {
      "module": "AllSourceMinimizerUniqueness",
      "path": "lean/AllSourceMinimizerUniqueness.lean",
      "sha256": "c1570f8088feb442a922e4a10ccd580cd91f1c9e21be4fc97e370fa621e2c2c5"
    },
    {
      "module": "ActualHessianBallBound",
      "path": "lean/ActualHessianBallBound.lean",
      "sha256": "71effbcf30ffbfe9ddec73c720cb015ce1bd700ef661916ac250803b4bb9617a"
    },
    {
      "module": "BassFlow.GaussianVarianceObservation",
      "path": "lean/BassFlow/GaussianVarianceObservation.lean",
      "sha256": "7da56e8a1f84e136d2da8bccb6788ade529b6f7a953eaf443f322084ea9c44fa"
    },
    {
      "module": "GaussianBallBounds",
      "path": "lean/GaussianBallBounds.lean",
      "sha256": "362e5235f691af4c490a711075bbcca8f73ba7a8332ab5cf99a0177034416630"
    },
    {
      "module": "ActualGaussianHessianIntegrability",
      "path": "lean/ActualGaussianHessianIntegrability.lean",
      "sha256": "83f00d6d062b2cf99c3914ca11e522fc76c7f3d0944d7c76897b7a091a902c69"
    },
    {
      "module": "BilinearHessianMass",
      "path": "lean/BilinearHessianMass.lean",
      "sha256": "1b46c78c6f127935ed46b6e0b4f65eeaf9b000aefa60e544f796630f162d61f5"
    },
    {
      "module": "ActualGaussianHessianMass",
      "path": "lean/ActualGaussianHessianMass.lean",
      "sha256": "c121c18c7e9eeb24166a8f5aafd57116b952054139ded4470c5a3ed3e8b9f39f"
    },
    {
      "module": "ActualGaussianPairTesting",
      "path": "lean/ActualGaussianPairTesting.lean",
      "sha256": "7907247ac7b7f279d3405723f8f079148cc12e18c87763c4f131d204e8074b2e"
    },
    {
      "module": "ActualAverageHessianComparison",
      "path": "lean/ActualAverageHessianComparison.lean",
      "sha256": "cba1c285cc9e783af98697d1c2b2973c27c94f391a35d7fbb685536a4ba2c028"
    },
    {
      "module": "ActualLatentHessianComparison",
      "path": "lean/ActualLatentHessianComparison.lean",
      "sha256": "8a2252fbe99c438129647dd97c790df962116bcc07d49d89310cd2ff29298fb3"
    },
    {
      "module": "ActualPosteriorCurvature",
      "path": "lean/ActualPosteriorCurvature.lean",
      "sha256": "33fc5ac0116b7458f952de603a212d73f3a2fa2e14c6ab354f61cf697dcba0b2"
    },
    {
      "module": "ActualLatentPairVariance",
      "path": "lean/ActualLatentPairVariance.lean",
      "sha256": "947af8c4fc37cb001cd710bf24e9e5d4ed7bf22c84a68f022d4e76f2a51b18a7"
    },
    {
      "module": "ActualSourceCurvature",
      "path": "lean/ActualSourceCurvature.lean",
      "sha256": "1ef47702a2cd7a7adab76a7b662c7ed9f88ccfaf71e29103992dbc3e714ef6bf"
    },
    {
      "module": "ActualComparisonCurvature",
      "path": "lean/ActualComparisonCurvature.lean",
      "sha256": "0d9dbf7620553455a0c66899ca200f4ac36d124cc04c3bfcc2390e91e746da21"
    },
    {
      "module": "ActualEntropyChord",
      "path": "lean/ActualEntropyChord.lean",
      "sha256": "82a7cd8a75af7eafca110d2189f5a8bd9246ac9ae16b528cd88b7b209f11a21c"
    },
    {
      "module": "SourceSegmentData",
      "path": "lean/SourceSegmentData.lean",
      "sha256": "aa0194424691f0cc44f4cc690ff5feaa0f540e7e469c35c92f5002a3f68a2a1b"
    },
    {
      "module": "ActualBassStrongConvexity",
      "path": "lean/ActualBassStrongConvexity.lean",
      "sha256": "de9b58e8f30cb571e4918659758cbd7ca387a38a3ae72ba94afbb929aa8fd1a5"
    },
    {
      "module": "ActualBassAllSourceUniqueness",
      "path": "lean/ActualBassAllSourceUniqueness.lean",
      "sha256": "e4b8cf3ae746b5a6137251846a31caf36fae957dc369fd3d4d8c59c23cd43837"
    },
    {
      "module": "ActualBassStationaryFromRadial",
      "path": "lean/ActualBassStationaryFromRadial.lean",
      "sha256": "2451e6895477411ba369886acef5d903f758fe99493fe8b8bdd2ddad1251acb0"
    },
    {
      "module": "ACGradientUniqueness",
      "path": "lean/ACGradientUniqueness.lean",
      "sha256": "dc87988bb44ee2032035e2c2aecde614f5ca843e7562165904375c9b8a263aad"
    },
    {
      "module": "ActualBassACUniqueness",
      "path": "lean/ActualBassACUniqueness.lean",
      "sha256": "020c9134d5cf038e1dce74dfcd8dfde478c29ae897e1a872e1e6ea0ccd80215c"
    },
    {
      "module": "InteriorContinuousCompactness",
      "path": "lean/InteriorContinuousCompactness.lean",
      "sha256": "c6382787d41e1df1fbb17baf5b3655c76220e7bdfc6a718c1c881b3443fa19a9"
    },
    {
      "module": "NormalizedRowLimit",
      "path": "lean/NormalizedRowLimit.lean",
      "sha256": "733e8c55b5b098a855a18635895e7b0a22519be8119edf2f14d510a284d74faf"
    },
    {
      "module": "ActualRowContact",
      "path": "lean/ActualRowContact.lean",
      "sha256": "bf20c076c1dbaa68c516f1725b47abecf636c58b2d29d4e1697a71415626990d"
    },
    {
      "module": "SourceEventPerturbation",
      "path": "lean/SourceEventPerturbation.lean",
      "sha256": "fc80e578cc3384e9c9ea1893c8a2fd8a605fca0f3fb5dce02216fc8acaf86481"
    },
    {
      "module": "SourceContactEventTest",
      "path": "lean/SourceContactEventTest.lean",
      "sha256": "5cba62db50f2f3ccbac6c2fd4077a4b2c1e6e19eb40f445fc700a836c07cccff"
    },
    {
      "module": "SourceEventNoiseIntegral",
      "path": "lean/SourceEventNoiseIntegral.lean",
      "sha256": "17c72118d7784438d7671c2eb36b038c9a136969d48c0bbd82d3545b6baa0b1f"
    },
    {
      "module": "SourceEventOrder",
      "path": "lean/SourceEventOrder.lean",
      "sha256": "f5bf28bbe4f0f8094b4b9544945e0c4eb5c1fe0e2ff2b51387f7b7c8e095fdf7"
    },
    {
      "module": "SourceContactRadialBound",
      "path": "lean/SourceContactRadialBound.lean",
      "sha256": "93b309e16d26995795a4e0dba01dff219a9b9e83fe520b96548e078284fcf26b"
    },
    {
      "module": "OriginalInteriorGeometry",
      "path": "lean/OriginalInteriorGeometry.lean",
      "sha256": "987c5c3157afe411f2d3c8ae9770f9e54f32793a77b299b5a796d958281862dc"
    },
    {
      "module": "UniformRowGrowthFromL1",
      "path": "lean/UniformRowGrowthFromL1.lean",
      "sha256": "57a56f3cf63bcacd4037550a011f823dff580780e349fbabb99c2f69dd6c3f5b"
    },
    {
      "module": "ActualBoundedSourceRadial",
      "path": "lean/ActualBoundedSourceRadial.lean",
      "sha256": "541ae9db699d072c85e70c6d80a52efad27d0eaf058b4cacc3a9da36c7894cc7"
    },
    {
      "module": "FixedMarginalTensorApproximation",
      "path": "lean/FixedMarginalTensorApproximation.lean",
      "sha256": "424e2c7199bccb2592823175eba689a1c9e80c76ead79f6c4c320e614b1389f2"
    },
    {
      "module": "FixedMarginalRectangleContinuity",
      "path": "lean/FixedMarginalRectangleContinuity.lean",
      "sha256": "d47a80c8531c2969b55bd97299effb7a68ce19b5f39798610014247d6f9e349b"
    },
    {
      "module": "BassFlow.MartingalePlan",
      "path": "lean/BassFlow/MartingalePlan.lean",
      "sha256": "8392af8f22fb53396f14fd7301f31f60f80f0132119f4839d778b13ab7e16bdd"
    },
    {
      "module": "CountableIrreducibilityWitnesses",
      "path": "lean/CountableIrreducibilityWitnesses.lean",
      "sha256": "305ede01982a5ce5fa1d016e618ee33f63c2162fc0a45626c94de0e7974004fd"
    },
    {
      "module": "MartingaleGeometricMixture",
      "path": "lean/MartingaleGeometricMixture.lean",
      "sha256": "985e8f115a413bef88756480a4206911fcc2fc36b59fc7d48cfa79c8db4ffa0e"
    },
    {
      "module": "ConditionalFullSupport",
      "path": "lean/ConditionalFullSupport.lean",
      "sha256": "91320d75a0e4b2560fa3b2e9aa77d95c01765859e78210db1e4f909cc95e66ab"
    },
    {
      "module": "ConditionalBarycenter",
      "path": "lean/ConditionalBarycenter.lean",
      "sha256": "f05ee474469d7db7891f25cf779d95f00cd33ef0f9bd096ec0c2b64a9ed92843"
    },
    {
      "module": "CommonConditionalMartingale",
      "path": "lean/CommonConditionalMartingale.lean",
      "sha256": "aa1d0d8111e9ffdf4a1dfe1077c5d0697dc551d0f399c56a02a2c87a5cacc761"
    },
    {
      "module": "OpenDomainJensen",
      "path": "lean/OpenDomainJensen.lean",
      "sha256": "b8d63c79c97025e6c37c6b0361905f9b86f9dfeeeb0fde8d2808bf49f456a070"
    },
    {
      "module": "StrictJensenProduct",
      "path": "lean/StrictJensenProduct.lean",
      "sha256": "cac49f02be2842e26f2d10792eeaf7418a05f6599245b7a0c0699e235d68397a"
    },
    {
      "module": "NormalizedConvexDeficit",
      "path": "lean/NormalizedConvexDeficit.lean",
      "sha256": "089e3cf42517ed0b160710c6fa6cb6ea4acdd19701738fe77a2db7c686af92b4"
    },
    {
      "module": "StrictMartingaleJensen",
      "path": "lean/StrictMartingaleJensen.lean",
      "sha256": "01ed8925b600366c4771d428f7a2f45fc8f3ef2f4ed4794822ee90d4640a771d"
    },
    {
      "module": "NormalizedConvexLocalBounds",
      "path": "lean/NormalizedConvexLocalBounds.lean",
      "sha256": "7c183ce26f040fa17000a2cff49c290f59f04a2d0974c61c9e4dfd17dcc09ebe"
    },
    {
      "module": "NormalizedConvexCompactness",
      "path": "lean/NormalizedConvexCompactness.lean",
      "sha256": "026f02102e7315c4845141939a3b69c995a40fe071a0b67e4ce8ec2e031d54f5"
    },
    {
      "module": "NormalizedIntegralLimit",
      "path": "lean/NormalizedIntegralLimit.lean",
      "sha256": "908eba511cb4a5e53f5012383cc2f5896db83d8f524c43dbf9b37b4588939980"
    },
    {
      "module": "NormalizedConvexLimit",
      "path": "lean/NormalizedConvexLimit.lean",
      "sha256": "c89459ea892bb5a184b8a552abb6768b939eff027976850c8e6dbdd0bfe7b511"
    },
    {
      "module": "UniformJensenGap",
      "path": "lean/UniformJensenGap.lean",
      "sha256": "5b70aa7912ddeabe49717db6a2f75000a833a22d801c5dfc204b970f019bb3a4"
    },
    {
      "module": "HomogeneousJensenGap",
      "path": "lean/HomogeneousJensenGap.lean",
      "sha256": "bcbbb4f12a92b38c6679b1a82a0297fcb4616283a288ba948de285cb88de423c"
    },
    {
      "module": "HomogeneousInteriorBounds",
      "path": "lean/HomogeneousInteriorBounds.lean",
      "sha256": "cab48bf3182405a740af1a37586638aaf1522f31a3ff37a918158de1dfac7f2e"
    },
    {
      "module": "HomogeneousInteriorLipschitz",
      "path": "lean/HomogeneousInteriorLipschitz.lean",
      "sha256": "57945c87269cf5c40b4e8386579e84677ffae24052828026699388e110997dc8"
    },
    {
      "module": "OriginalCoercivityGaugeGeometry",
      "path": "lean/OriginalCoercivityGaugeGeometry.lean",
      "sha256": "5d3c7d9776c7ffc23ca8d35fcb2845c11970f1133111501a7c794f9293a15763"
    },
    {
      "module": "ColumnTiltAffineSupport",
      "path": "lean/ColumnTiltAffineSupport.lean",
      "sha256": "a0abea99f70c958c579325f7e240d6e3b833d48f56e639815d2f3ced4e07f211"
    },
    {
      "module": "GaussianColumnTiltSupport",
      "path": "lean/GaussianColumnTiltSupport.lean",
      "sha256": "effb1eab0758518864d49d3f9779ed8055402ff2d03698d1d4fd6cad64c5975e"
    },
    {
      "module": "ActualAffineGaugeEndpoint",
      "path": "lean/ActualAffineGaugeEndpoint.lean",
      "sha256": "aa8c7c05a1dbd7fe440a77255aac88d94c8d5b9bbf62966fa8944357f5fa6589"
    },
    {
      "module": "ActualEndpointGaugeData",
      "path": "lean/ActualEndpointGaugeData.lean",
      "sha256": "514b190772642b7950b23661d59a50072ff834e64faf5609a6316f1a284cff99"
    },
    {
      "module": "ActualRowBallLower",
      "path": "lean/ActualRowBallLower.lean",
      "sha256": "2f5b22055d24ca60bd7182a9f6f07c3a1ebd05b9b3c8a615c94da2cb04f7e9cd"
    },
    {
      "module": "FirstRowOscillationLower",
      "path": "lean/FirstRowOscillationLower.lean",
      "sha256": "49cfc17e9e969d07541ee11040a64c5a156f7b9ea70ac78a0cb35de3095540df"
    },
    {
      "module": "AffineGaugeRow",
      "path": "lean/AffineGaugeRow.lean",
      "sha256": "dec23ed09593b315f033a79d1e443029559f6f1764f7b2c43c20b16cafd60254"
    },
    {
      "module": "SecondRowGaugeLower",
      "path": "lean/SecondRowGaugeLower.lean",
      "sha256": "3aa6ce99a366ac5b2fe94b5f16c473ccc1750b49493f9ffd34e59e1747a55d8c"
    },
    {
      "module": "CoercivityMeanAlgebra",
      "path": "lean/CoercivityMeanAlgebra.lean",
      "sha256": "ed5a880f3c0f0f49c2d24bb6f9db305fa2153950d0b49c5a38c2b73387385d76"
    },
    {
      "module": "ActualSemidualTwoRowIntegration",
      "path": "lean/ActualSemidualTwoRowIntegration.lean",
      "sha256": "48c3a9e594e85fbe0328262acb253732425fd381183ef9aaeece6b71f44344ac"
    },
    {
      "module": "AffineGaugeIntegrals",
      "path": "lean/AffineGaugeIntegrals.lean",
      "sha256": "c9d12760c556a2ff4f9ce8793962a5bfeba138cc0d26c6a8e449c4e0dc350cf0"
    },
    {
      "module": "OriginalCenteredL1Coercivity",
      "path": "lean/OriginalCenteredL1Coercivity.lean",
      "sha256": "405e638a775e1d5d97c14955494ea20bd3526e91ba7b9c13acefb061258faa9f"
    },
    {
      "module": "SourceCenteredL1Coercivity",
      "path": "lean/SourceCenteredL1Coercivity.lean",
      "sha256": "2811cb75bbbf7417f2c03454268b0b7272c7ac1a383c61d0aaef1f4013767bda"
    },
    {
      "module": "SourceLawData",
      "path": "lean/SourceLawData.lean",
      "sha256": "4678b2deaeb851428790e44d3275ef10905b52a8003c9a3b8f30ae1ba1e56aa5"
    },
    {
      "module": "MartingaleEndpointLaw",
      "path": "lean/MartingaleEndpointLaw.lean",
      "sha256": "ecab183573107533850945371a7c6fa96e8f4120aeccea4b074fb63c3dfdf23b"
    },
    {
      "module": "ProcessIrreducibility",
      "path": "lean/ProcessIrreducibility.lean",
      "sha256": "7732b61e45095e2714ab29512633f9723d403abe43a45b972f08cf09884f297d"
    },
    {
      "module": "RealDensityRepresentative",
      "path": "lean/RealDensityRepresentative.lean",
      "sha256": "304a05699a32852e86eb3f71548504c364f584dd7f899be578ae9b36341efeea"
    },
    {
      "module": "OriginalMeasureInputs",
      "path": "lean/OriginalMeasureInputs.lean",
      "sha256": "c72a0af2aeb7a579e159716501cb0bb5611f2f0931da882b23177bfce07e82f7"
    },
    {
      "module": "ActualBassG",
      "path": "lean/ActualBassG.lean",
      "sha256": "f31c97b96ce030c86999c06e25bbc5036b834e17594783f4143e7479dace457c"
    }
  ],
  "metadata_note": "Historical absolute authoring paths omitted; module order, relative source paths and all accepted source SHA-256 values preserved."
}


==> anc/verification/THEOREM_MAP.md <==
# Manuscript-to-Lean map

This map follows the proposed Russian manuscript numbering communicated during
preparation. It must be checked against the final saved manuscript before saying
that every numbered statement has an exact Lean alias. The readout files expose
proved declarations with their original full hypotheses; no theorem statement is
changed or abbreviated into a stronger claim.

| Article | Subject | Readout | Interpretation |
| --- | --- | --- | --- |
| 2.1 | Main multidimensional Bass theorem | [2.1.lean](Numbered/2.1.lean) | Exact final original-data and equivalent canonical-data roots, with their bundled conclusion |
| 3.1 | Log-Laplace calculus | [3.1.lean](Numbered/3.1.lean) | Actual C² regularity, derivative equal to the tilted mean, and Hessian equal to covariance divided by ε |
| 3.2 | Entropy endpoints, marginal equations and attainment | [3.2.lean](Numbered/3.2.lean) | Constructed potentials, actual primal attainment, and normalized cap-control endpoint are separate proved components |
| 3.3 | Interpretive remark | — | Expository explanation; no independent new theorem alias claimed |
| 3.4 | Entropy removal | [3.4.lean](Numbered/3.4.lean) | Actual finite-entropy covariance tends to maximal covariance |
| 4.1 | Interior cap growth | [4.1.lean](Numbered/4.1.lean) | The underlying geometric row-growth statement, retaining its endpoint-control hypotheses |
| 4.2 | Positive uniform Hessian mass | [4.2.lean](Numbered/4.2.lean) | Analytic mass bound plus the original-data endpoint construction that discharges its endpoint premises |
| 4.3 | Posterior/two-copy variance estimate | [4.3.lean](Numbered/4.3.lean) | Posterior pair testing and its integrated comparison consequence |
| 4.4 | Strong convexity on bounded mean slices | [4.4.lean](Numbered/4.4.lean) | Uniform entropy chord and the original-data quadratic support inequality after entropy removal |

The final root imports the following proof components, which also support the
flow/confinement part of the manuscript:

| Proof component | Source / declaration |
| --- | --- |
| Uniform Jensen gap from set-dependent irreducibility | `CommonConditionalMartingale.lean`, `UniformJensenGap.lean` |
| Original-data centered L¹ coercivity | `SourceCenteredL1Coercivity.lean`: `BassFlow.BaseMinimizer.actual_original_source_centered_L1_coercivity` |
| Pointwise radial bound from the common first-moment control | `ActualBoundedSourceRadial.lean`: `BassFlow.RadialExtension.actual_original_bounded_source_radial_from_L1` |
| Extension from bounded source classes to all L² classes | `SourceRadialExtension.lean`: `source_radial_of_bounded_energy_mean` |
| Projection invariance without joint sample-path choices | `ProjectionFlowInvariant.lean`, `SourceRadialInvariant.lean` |
| Actual global C¹ flow | `ActualBassGlobalFlow.lean` |
| Strong stationary limit and exact rates | `StrongFlowStationaryLimit.lean`, `ActualBassStationaryFromRadial.lean` |
| Unrestricted same-mean minimizer uniqueness | `AllSourceMinimizerUniqueness.lean`, `ActualBassAllSourceUniqueness.lean` |
| Uniqueness among locally AC a.e. solutions | `ActualBassACUniqueness.lean` |
| Literal original process/density presentation | `OriginalMeasureInputs.lean`, `ProcessIrreducibility.lean`, `RealDensityRepresentative.lean` |

`Results/All.lean` combines all numbered readout commands in one file for an
inexpensive single import/readout pass. The exhaustive axiom registry is a
separate check in `verification/AllAxioms.lean`; it scans all canonical project
and generated declarations, rather than just the names in this map.


==> anc/verification/UPSTREAM_PROVENANCE.json <==
{
  "canonical_repository": "https://github.com/Pure-Maths/Verification",
  "canonical_checkout_head": "61983b9203a32c0c1d1af8bd66312ae6d3424bdc",
  "canonical_directory": "Solved/bass",
  "canonical_source_manifest_sha256": "ab7c3f51c550c4b39a122651bfb1e30bed2317287b2e3c2daf0531eb29c4df27",
  "sources_copied_byte_for_byte": 233,
  "external_sources": [
    {
      "directory": "lean/OptimalTransport",
      "upstream": "https://github.com/mbrc12/brenier-lean",
      "commit": "91e6125c638af4285429ec28d50b26a685ea23d2",
      "modules": 9,
      "status": "Ported/adapted sources preserved exactly from accepted Bass closure",
      "license": "No license file found in the pinned upstream snapshot or current repository root; redistribution permission unresolved"
    }
  ],
  "trusted_dependencies": {
    "lean": "v4.32.0-rc1",
    "lean_commit": "b4812ae53eea93439ad5dce5a5c26591c31cb697",
    "mathlib_commit": "a98f92c4fcb4fd3d59ebedb7d1efb9b5bb7a2695"
  },
  "remote_publication": false,
  "accepted_source_commit": "efeb0ba7967362148a164896c2017fe04eb69d74",
  "source_commit_note": "The working checkout is on a historical branch; the exact accepted source manifest and acceptance record match the Solved publication commit above."
}


==> anc/verification/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "a98f92c4fcb4fd3d59ebedb7d1efb9b5bb7a2695",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "a98f92c4fcb4fd3d59ebedb7d1efb9b5bb7a2695",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f3c7bd5061bd81b4480295c524d4f245c8b7e4e2",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "41f407a8e85b0fdc00910633a8f14754139b63f4",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e4952ae2afde0dd2868b313356d1ce00da677bd9",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "b5b9e2bb45ce91e4bc44eaa738c3a8910404ab82",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "7a62bd13860cd39ac98da16ffc8c24d601353f69",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "9c6e03c0a86237b199ebe6b1fbac18078a767ade",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "406ebb8c8e2f7e852a1b47764b42494022ce652c",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.32.0-rc1",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "bass_g",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/verification/lakefile.lean <==
import Lake
open Lake DSL

package bass_g

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "a98f92c4fcb4fd3d59ebedb7d1efb9b5bb7a2695"

@[default_target]
lean_lib BassVerification where
  srcDir := "lean"
  roots := #[`ActualBassG]
  globs := #[
    .one `BassFlow.EigenvalueProduct,
    .one `BassFlow.Coercivity,
    .one `BassFlow.IntegratedCoercivity,
    .one `BassFlow.PosteriorAlgebra,
    .one `BassFlow.GaussianPosterior,
    .one `BassFlow.GaussianKernel,
    .one `BassFlow.GaussianDensity,
    .one `GaussianSteinBound,
    .one `GaussianAveragedHessian,
    .one `ActualLogLaplaceBasic,
    .one `ActualLogLaplaceCalculus,
    .one `ActualScalarLogLaplaceBasic,
    .one `ActualScalarLogLaplaceMoments,
    .one `ActualScalarLogLaplaceBounds,
    .one `ActualLogLaplaceMoments,
    .one `ActualLogLaplaceHessian,
    .one `ActualLogLaplaceCovariance,
    .one `ActualLogLaplacePositive,
    .one `ActualGaussianHessianUpper,
    .one `ActualLogLaplaceContinuous,
    .one `GaussianHessianProduct,
    .one `ActualJointLogLaplaceExpectation,
    .one `ActualJointLogLaplaceEuclidean,
    .one `ActualInterpolatedTilt,
    .one `ActualScalarVarianceIdentification,
    .one `ActualVarianceHessian,
    .one `VarianceDifferenceBound,
    .one `AveragePairVariance,
    .one `ActualObservableVariance,
    .one `ActualLatentPosteriorTransfer,
    .one `ActualTiltedVarianceField,
    .one `ActualJointVarianceField,
    .one `ActualFixedColumnHessian,
    .one `BassFlow.StrongConvexity,
    .one `BassFlow.FlowExtension,
    .one `BassFlow.HilbertSlice,
    .one `BassFlow.GaussianIndependence,
    .one `ActualPairHessianUpper,
    .one `ScalarCurvatureComparison,
    .one `ScalarUpperCurvatureComparison,
    .one `ActualSemidualComparison,
    .one `FiniteGaugeCoercivity,
    .one `FiniteSemidualMinimum,
    .one `FiniteSemidualFOC,
    .one `FiniteSemidualCoupling,
    .one `FiniteSchrodingerSystem,
    .one `FiniteNormalizedPotentials,
    .one `CompactLogLaplaceContinuity,
    .one `CompactTargetMeasure,
    .one `FiniteSourceApproximation,
    .one `FiniteSourceLawIntegrals,
    .one `FinitePhysicalPotentials,
    .one `CompactTargetLipschitz,
    .one `GaussianExponentialEnvelope,
    .one `ActualQuantizedPotentials,
    .one `FiniteColumnBounds,
    .one `GaussianColumnUniformBounds,
    .one `ScalarExpLogBounds,
    .one `FiniteColumnEquicontinuity,
    .one `CompactLipschitzSubsequence,
    .one `ActualGaussianPotentialCompactness,
    .one `CompactColumnRowLimit,
    .one `MovingLipschitzLimit,
    .one `GaussianColumnIntegralLimit,
    .one `GaussianSchrodingerLimit,
    .one `GaussianWeightIntegrability,
    .one `NormalizedProductDensity,
    .one `LogPartitionNormalization,
    .one `SchrodingerDensity,
    .one `GaussianSchrodingerCoupling,
    .one `CompactTargetCells,
    .one `FiniteCellEntropy,
    .one `CellResamplingMarginals,
    .one `CellResamplingFibers,
    .one `CellIntegralDecomposition,
    .one `CovarianceCellLoss,
    .one `CovarianceCellIntegrability,
    .one `DominatedEntropyBound,
    .one `CellResamplingDomination,
    .one `CompactEntropyApproximation,
    .one `BassFlow.BassFunctional,
    .one `BassFlow.TransportDuality,
    .one `EntropicCovariancePrimal,
    .one `PhysicalSchrodingerIntegrability,
    .one `ProbabilityExpDensityTilt,
    .one `ActualGibbsVariational,
    .one `PhysicalSchrodingerFiniteKL,
    .one `SchrodingerPrimalAttainment,
    .one `RowSchrodingerWeakDual,
    .one `ActualLogLaplaceWeakDual,
    .one `ActualInterpolatedEntropyUpper,
    .one `ActualEndpointNormalization,
    .one `ActualInteriorCapBound,
    .one `ActualCapGrowth,
    .one `ActualScalarSecondDifference,
    .one `ActualHessianLineBound,
    .one `ActualTranslatedBallMass,
    .one `ActualUniformHessianMass,
    .one `ActualCapMassBridge,
    .one `ActualUniformCapBound,
    .one `ActualColumnEndpointLower,
    .one `ActualRowEndpointUpper,
    .one `ActualEndpointIntegralUpper,
    .one `ActualColumnConvexity,
    .one `ActualEndpointEquationControl,
    .one `ActualGaussianEndpointBounds,
    .one `ActualPhysicalEndpointExtension,
    .one `ActualGaussianColumnConvexity,
    .one `ActualEndpointCapInput,
    .one `ActualGaussianCapEndpoint,
    .one `SameEndpointPrimalBridge,
    .one `ActualJointGaussianLogLaplace,
    .one `ActualEntropySemiconcavity,
    .one `ActualSourceBoundedDense,
    .one `FixedMarginalCrossInner,
    .one `GraphLawL2Transfer,
    .one `BassFlow.QuadraticCovariance,
    .one `OptimalTransport.Coupling,
    .one `OptimalTransport.Cost,
    .one `OptimalTransport.Existence,
    .one `OptimalTransport.CyclicMonotone,
    .one `OptimalTransport.Subgradient,
    .one `OptimalTransport.ProperConvex,
    .one `OptimalTransport.Rockafellar,
    .one `OptimalTransport.ConvexAE,
    .one `OptimalTransport.Brenier,
    .one `BassFlow.BrenierAdapter,
    .one `BassFlow.BrenierRealization,
    .one `BassFlow.BrenierUniqueness,
    .one `PairLawQuadraticCost,
    .one `FixedSourceTargetStability,
    .one `SupportPerturbation,
    .one `BassFlow.BrenierAttainment,
    .one `BassFlow.Decay,
    .one `BassFlow.GradientFlow,
    .one `BassFlow.FlowRegularity,
    .one `BassFlow.ConditionalGradient,
    .one `BassFlow.ConcreteFlow,
    .one `BassFlow.GaussianBrenier,
    .one `BassFlow.GaussianAttainment,
    .one `BassFlow.SelectedBassGradient,
    .one `SelectedTargetNearOptimal,
    .one `ContinuousSubgradient,
    .one `ActualSelectedContinuity,
    .one `EntropicLimitTransfer,
    .one `EntropicCovarianceLimit,
    .one `SourceEntropyFunctional,
    .one `SourceEntropySegment,
    .one `BassFlow.BassData,
    .one `OriginalTargetDensityFloor,
    .one `OriginalTargetCapGeometry,
    .one `GradientLipschitz,
    .one `ActualBassSemiconcavity,
    .one `ActualSelectedGradientBound,
    .one `BoundedLipschitzGlobalFlow,
    .one `ActualBassGlobalFlow,
    .one `ProjectionFlowInvariant,
    .one `SourceBallProjection,
    .one `SourceRadialInvariant,
    .one `StrongFlowStationaryLimit,
    .one `SourceRadialExtension,
    .one `AllSourceMinimizerUniqueness,
    .one `ActualHessianBallBound,
    .one `BassFlow.GaussianVarianceObservation,
    .one `GaussianBallBounds,
    .one `ActualGaussianHessianIntegrability,
    .one `BilinearHessianMass,
    .one `ActualGaussianHessianMass,
    .one `ActualGaussianPairTesting,
    .one `ActualAverageHessianComparison,
    .one `ActualLatentHessianComparison,
    .one `ActualPosteriorCurvature,
    .one `ActualLatentPairVariance,
    .one `ActualSourceCurvature,
    .one `ActualComparisonCurvature,
    .one `ActualEntropyChord,
    .one `SourceSegmentData,
    .one `ActualBassStrongConvexity,
    .one `ActualBassAllSourceUniqueness,
    .one `ActualBassStationaryFromRadial,
    .one `ACGradientUniqueness,
    .one `ActualBassACUniqueness,
    .one `InteriorContinuousCompactness,
    .one `NormalizedRowLimit,
    .one `ActualRowContact,
    .one `SourceEventPerturbation,
    .one `SourceContactEventTest,
    .one `SourceEventNoiseIntegral,
    .one `SourceEventOrder,
    .one `SourceContactRadialBound,
    .one `OriginalInteriorGeometry,
    .one `UniformRowGrowthFromL1,
    .one `ActualBoundedSourceRadial,
    .one `FixedMarginalTensorApproximation,
    .one `FixedMarginalRectangleContinuity,
    .one `BassFlow.MartingalePlan,
    .one `CountableIrreducibilityWitnesses,
    .one `MartingaleGeometricMixture,
    .one `ConditionalFullSupport,
    .one `ConditionalBarycenter,
    .one `CommonConditionalMartingale,
    .one `OpenDomainJensen,
    .one `StrictJensenProduct,
    .one `NormalizedConvexDeficit,
    .one `StrictMartingaleJensen,
    .one `NormalizedConvexLocalBounds,
    .one `NormalizedConvexCompactness,
    .one `NormalizedIntegralLimit,
    .one `NormalizedConvexLimit,
    .one `UniformJensenGap,
    .one `HomogeneousJensenGap,
    .one `HomogeneousInteriorBounds,
    .one `HomogeneousInteriorLipschitz,
    .one `OriginalCoercivityGaugeGeometry,
    .one `ColumnTiltAffineSupport,
    .one `GaussianColumnTiltSupport,
    .one `ActualAffineGaugeEndpoint,
    .one `ActualEndpointGaugeData,
    .one `ActualRowBallLower,
    .one `FirstRowOscillationLower,
    .one `AffineGaugeRow,
    .one `SecondRowGaugeLower,
    .one `CoercivityMeanAlgebra,
    .one `ActualSemidualTwoRowIntegration,
    .one `AffineGaugeIntegrals,
    .one `OriginalCenteredL1Coercivity,
    .one `SourceCenteredL1Coercivity,
    .one `SourceLawData,
    .one `MartingaleEndpointLaw,
    .one `ProcessIrreducibility,
    .one `RealDensityRepresentative,
    .one `OriginalMeasureInputs,
    .one `ActualBassG
  ]


==> anc/verification/lean-toolchain <==
leanprover/lean4:v4.32.0-rc1


==> anc/verification/lean/ACGradientUniqueness.lean <==
import BassFlow.FlowRegularity
import Mathlib.Tactic

noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace
namespace BassFlow.GaussianSmooth
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

/-- Monotonicity gives uniqueness among all locally AC a.e. trajectories on the original
halfline. No differentiability or boundedness of the competing curve is added. -/
theorem ac_ae_monotone_gradient_flow_unique {g : H → H}
    (hg : Continuous g)
    (hmono : ∀ x y, 0 ≤ inner ℝ (g x-g y) (x-y))
    {z w : ℝ → H}
    (hacz : ∀ T ∈ Ici (0:ℝ), AbsolutelyContinuousOnInterval z 0 T)
    (hacw : ∀ T ∈ Ici (0:ℝ), AbsolutelyContinuousOnInterval w 0 T)
    (hfz : ∀ᵐ t ∂volume.restrict (Ici (0:ℝ)),
      HasDerivWithinAt z (-g (z t)) (Ici 0) t)
    (hfw : ∀ᵐ t ∂volume.restrict (Ici (0:ℝ)),
      HasDerivWithinAt w (-g (w t)) (Ici 0) t)
    (hzero : z 0=w 0) {t : ℝ} (ht : 0 ≤ t) : z t=w t := by
  have hdz := everywhere_right_derivative_of_ae_gradient_flow hg.continuousOn
    (fun _ _ ↦ mem_univ _) hacz hfz
  have hdw := everywhere_right_derivative_of_ae_gradient_flow hg.continuousOn
    (fun _ _ ↦ mem_univ _) hacw hfw
  have hc : ContinuousOn (fun s ↦ ‖z s-w s‖^2) (Ici 0) :=
    (((continuousOn_of_local_ac hacz).sub (continuousOn_of_local_ac hacw)).norm).pow 2
  have hd (s : ℝ) (hs : s ∈ Ici (0:ℝ)) :
      HasDerivWithinAt (fun s ↦ ‖z s-w s‖^2)
        (-2*inner ℝ (g (z s)-g (w s)) (z s-w s)) (Ici s) s := by
    have he : -g (z s)-(-g (w s))=-(g (z s)-g (w s)) := by abel
    have hh := (hdz s hs).sub (hdw s hs)
    rw [he] at hh
    convert hh.norm_sq using 1
    · rfl
    · simp only [Pi.sub_apply]
      rw [inner_neg_right,real_inner_comm]
      ring
  have hb (s : ℝ) (_hs : s ∈ Ici (0:ℝ)) :
      -2*inner ℝ (g (z s)-g (w s)) (z s-w s) ≤ -(0:ℝ)*‖z s-w s‖^2 := by
    nlinarith [hmono (z s) (w s)]
  have he := scalar_exp_decay hc hd hb ht
  simp only [hzero,sub_self,norm_zero,zero_pow (by norm_num : (2:ℕ) ≠ 0),zero_mul] at he
  exact sub_eq_zero.mp (norm_eq_zero.mp (sq_eq_zero_iff.mp
    (le_antisymm he (sq_nonneg _))))

#print axioms ac_ae_monotone_gradient_flow_unique
end BassFlow.GaussianSmooth


==> anc/verification/lean/ActualAffineGaugeEndpoint.lean <==
import GaussianColumnTiltSupport
import SameEndpointPrimalBridge

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped NNReal InnerProductSpace
namespace BassFlow.BaseMinimizer
open BassEntropic.EndpointProperties BassEntropic.LogLaplace

/-- A genuine Gaussian column equation gives an ACTUAL supporting tilt vector
for the SAME endpoint. No supporting hyperplane or subgradient is assumed. -/
theorem actual_endpoint_affine_gauge
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (R M A : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (a : E d → ℝ) (ha : Measurable a) (hAB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hn : potential ν 1 a 0=0)
    (hc : ∀ y ∈ C, a y=Real.log (∫ ω, Real.exp
      (⟪Z ω+Γ ω,y⟫_ℝ-potential ν 1 a (Z ω+Γ ω)) ∂P))
    (yc : E d) (hyc : yc ∈ C) :
    ∃ p : E d, ∀ y ∈ C, 0 ≤ a y-a yc-⟪p,y-yc⟫_ℝ := by
  let v := potential ν 1 a
  have hLip : LipschitzWith M v := potential_lipschitz (by norm_num) ha.aemeasurable
    (hνC.mono fun y hy ↦ hCM y hy) hAB
  let p := ∫ ω, Z ω+Γ ω ∂P.tilted (fun ω ↦ ⟪Z ω+Γ ω,yc⟫_ℝ-v (Z ω+Γ ω))
  refine ⟨p,?_⟩
  have hs := actual_gaussian_column_tilt_support P γ Z Γ hZ hΓ hlaw R M hZB v hLip hn yc
  have hext : ∀ y ∈ C, actualColumnExtension P (fun ω ↦ Z ω+Γ ω) v 1 y = a y := by
    intro y hy
    simp only [actualColumnExtension,one_mul,div_one]
    exact (hc y hy).symm
  intro y hy
  have hh := hs y
  rw [hext y hy,hext yc hyc] at hh
  exact hh

#print axioms actual_endpoint_affine_gauge
end BassFlow.BaseMinimizer


==> anc/verification/lean/ActualAverageHessianComparison.lean <==
import ActualObservableVariance

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a b : E d → ℝ} {M A B : ℝ≥0}

/-- The actual bounded-target averaged observable variance controls the
literal Hessian evaluated on two independent increment copies. -/
theorem actual_average_hessian_comparison (μ : Measure (E d))
    [IsProbabilityMeasure μ] (H : ℝ≥0) (hH : ∀ᵐ h ∂μ, ‖h‖ ≤ H)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hb : Measurable b)
    (hbB : ∀ᵐ y ∂ν, |b y| ≤ B) (w : E d) :
    Integrable (fun p : E d × E d ↦
      fderiv ℝ (fderiv ℝ (potential ν ε a)) w (p.1-p.2) (p.1-p.2)) (μ.prod μ) ∧
    (∫ p : E d × E d,
      fderiv ℝ (fderiv ℝ (potential ν ε a)) w (p.1-p.2) (p.1-p.2) ∂μ.prod μ) ≤
      (4/ε)*(∫ h, variance (curvatureObservable b h) (tilted ν ε a w) ∂μ) := by
  letI := tilted_probability hε ha hy haB w
  have hyt : ∀ᵐ y ∂tilted ν ε a w, ‖y‖ ≤ M :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hy
  have hbt : ∀ᵐ y ∂tilted ν ε a w, |b y| ≤ B :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hbB
  have hp := actual_average_observable_pair_bound μ H hH hb hyt hbt
  have he (p : E d × E d) := actual_hessian_eq_tilted_variance hε ha hy haB w (p.1-p.2)
  constructor
  · exact (hp.1.div_const ε).congr (Filter.Eventually.of_forall fun p ↦ (he p).symm)
  · calc
      _ = (∫ p : E d × E d,
          variance (fun y ↦ ⟪p.1-p.2,y⟫_ℝ) (tilted ν ε a w) ∂μ.prod μ)/ε := by
        simp_rw [he]
        exact integral_div ε _
      _ ≤ (4*(∫ h, variance (curvatureObservable b h) (tilted ν ε a w) ∂μ))/ε :=
        div_le_div_of_nonneg_right hp.2 hε.le
      _ = _ := by ring

#print axioms actual_average_hessian_comparison
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBassACUniqueness.lean <==
import ActualBassGlobalFlow
import ACGradientUniqueness

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Set
open scoped InnerProductSpace
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Uniqueness for the actual Bass equation holds among all locally absolutely continuous
a.e. solutions, including competing curves without any supplied uniform pointwise bound. -/
theorem actual_sourceBass_ac_ae_trajectory_unique
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P)
    {z w : ℝ → sourceL2 P X}
    (hacz : ∀ T ∈ Ici (0:ℝ), AbsolutelyContinuousOnInterval z 0 T)
    (hacw : ∀ T ∈ Ici (0:ℝ), AbsolutelyContinuousOnInterval w 0 T)
    (hfz : ∀ᵐ t ∂volume.restrict (Ici (0:ℝ)), HasDerivWithinAt z
      (-selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp (z t))
      (Ici 0) t)
    (hfw : ∀ᵐ t ∂volume.restrict (Ici (0:ℝ)), HasDerivWithinAt w
      (-selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp (w t))
      (Ici 0) t)
    (hzero : z 0=w 0) {t : ℝ} (ht : 0 ≤ t) : z t=w t := by
  have : CompleteSpace (sourceL2 P X) := sourceL2_complete P X hX
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  have hg : Continuous g := GradientBase.actual_selectedBassCandidateGradient_continuous P d
    hΓ hlaw hind ν hdata.targetSecondMoment (ν : Measure E).support
    hdata.targetSupport_isCompact (ν : Measure E).support_mem_ae hX hXp
  apply GaussianSmooth.ac_ae_monotone_gradient_flow_unique hg ?_ hacz hacw hfz hfw hzero ht
  intro Z W
  have hZW := selectedBassCandidateGradient_global_subgradient P d hΓ hlaw hind ν
    hdata.targetSecondMoment hX hXp Z W
  have hWZ := selectedBassCandidateGradient_global_subgradient P d hΓ hlaw hind ν
    hdata.targetSecondMoment hX hXp W Z
  change _+inner ℝ (g Z) (W-Z) ≤ _ at hZW
  change _+inner ℝ (g W) (Z-W) ≤ _ at hWZ
  have he : W-Z=-(Z-W) := by abel
  rw [he,inner_neg_right] at hZW
  rw [inner_sub_left]
  linarith

#print axioms actual_sourceBass_ac_ae_trajectory_unique
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBassAllSourceUniqueness.lean <==
import AllSourceMinimizerUniqueness
import ActualBassStrongConvexity

/-!
# Literal Bass specialization of the all-source uniqueness bridge

Only the genuine original-data bounded radial estimate remains a premise. The actual
whole-source derivative, continuity and positive bounded-slice strong convexity are supplied
by their proved Bass theorems. The conclusion quantifies over arbitrary source L² minimizers.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set
open scoped InnerProductSpace Topology

namespace BassFlow.RadialExtension
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- For the actual original Bass functional, a uniform original-data radial estimate on
bounded energy/mean sublevels gives uniqueness among all same-mean global L² minimizers.
No boundedness premise is imposed on either competing minimizer. -/
theorem actual_Bass_all_source_minimizers_same_mean_eq
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) :
    let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
    let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
    (∀ e m : ℝ, ∃ r K : ℝ, 0 < r ∧
      ∀ W : sourceL2 P X, (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      V W ≤ e → ‖sourceMean P X W‖ ≤ m → W ∈ sourceRadialSet P X g r K) →
    ∀ Z W : sourceL2 P X, (∀ Y : sourceL2 P X, V Z ≤ V Y) →
      (∀ Y : sourceL2 P X, V W ≤ V Y) →
      sourceMean P X Z = sourceMean P X W → Z = W := by
  dsimp only
  let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  intro hbounded Z W hZmin hWmin hmean
  have hd (A : sourceL2 P X) : HasFDerivAt V (innerSL ℝ (g A)) A :=
    GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
      hdata.targetSecondMoment (ν : Measure E).support hdata.targetSupport_isCompact
      (ν : Measure E).support_mem_ae hX hXp A
  have hV : Continuous V := continuous_iff_continuousAt.mpr fun A ↦ (hd A).continuousAt
  have hg : Continuous g := GradientBase.actual_selectedBassCandidateGradient_continuous
    P d hΓ hlaw hind ν hdata.targetSecondMoment (ν : Measure E).support
    hdata.targetSupport_isCompact (ν : Measure E).support_mem_ae hX hXp
  have hsc (R : ℝ) (hR : 0 ≤ R) (a : E) : ∃ δ : ℝ, 0 < δ ∧
      SupportStrongConvexOn V g (fixedMeanBoundedSlice P X R a) δ := by
    obtain ⟨δ, hδ, hSC⟩ := EntropicRoute.actual_sourceBass_supportStrongConvexOn μ ν hdata
      P hX hXp hΓ hlaw hind ⟨R, hR⟩
    exact ⟨δ, hδ, hSC a⟩
  exact all_source_minimizers_same_mean_eq P X hX V hV g hg hd hbounded hsc
    Z W hZmin hWmin hmean

#print axioms actual_Bass_all_source_minimizers_same_mean_eq
end BassFlow.RadialExtension


==> anc/verification/lean/ActualBassG.lean <==
import ActualBassStationaryFromRadial
import ActualBassACUniqueness
import ActualBoundedSourceRadial
import SourceCenteredL1Coercivity
import SourceLawData
import OriginalMeasureInputs

/-!
Original Bass G: arbitrary original probability representation, bounded sigma(X) datum,
actual Hilbert gradient flow, global unrestricted minimization and exact exponential bounds.
AUTHOR DRAFT. This file is not a completed proof until its necessary checks and both
independent audits succeed. The final root supplies the radial premise from original data.
-/
noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set
open scoped InnerProductSpace Topology NNReal
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The actual unshifted first moment is controlled by its centered moment and actual mean. -/
theorem source_first_moment_le_centered_add_mean (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) (Z : sourceL2 P X) :
    (∫ ω, ‖(Z : Lp E 2 P) ω‖ ∂P) ≤
      (∫ ω, ‖(Z : Lp E 2 P) ω-sourceMean P X Z‖ ∂P)+‖sourceMean P X Z‖ := by
  have hi : Integrable (Z : Lp E 2 P) P := (Lp.memLp _).integrable (by norm_num)
  have hc : Integrable (fun ω ↦ ‖(Z : Lp E 2 P) ω-sourceMean P X Z‖) P :=
    (hi.sub (integrable_const (sourceMean P X Z))).norm
  have hh := integral_mono hi.norm (hc.add (integrable_const ‖sourceMean P X Z‖))
    (fun ω ↦ by
      change ‖(Z : Lp E 2 P) ω‖ ≤
        ‖(Z : Lp E 2 P) ω-sourceMean P X Z‖+‖sourceMean P X Z‖
      simpa only [sub_add_cancel] using!
        norm_add_le ((Z : Lp E 2 P) ω-sourceMean P X Z) (sourceMean P X Z))
  change (∫ ω, ‖(Z : Lp E 2 P) ω‖ ∂P) ≤
    ∫ ω, (‖(Z : Lp E 2 P) ω-sourceMean P X Z‖+‖sourceMean P X Z‖) ∂P at hh
  rwa [integral_add hc (integrable_const _),integral_const,probReal_univ,one_smul] at hh

/-- The genuine original-data coercivity and actual radial theorem supply the entire
bounded energy/mean sublevel radial family. No radial or coercivity oracle remains. -/
theorem actual_original_energy_mean_radial
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlawX : P.map X=(μ : Measure E))
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P) :
    let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
    let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
    ∀ e m : ℝ, ∃ r K : ℝ, 0 < r ∧ ∀ W : sourceL2 P X,
      (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      V W ≤ e → ‖sourceMean P X W‖ ≤ m →
      W ∈ RadialExtension.sourceRadialSet P X g r K := by
  dsimp only
  obtain ⟨c,C,hc,hcoercive⟩ := BaseMinimizer.actual_original_source_centered_L1_coercivity
    P μ ν hdata X Γ hX hXp hlawX hΓ hlaw hind
  intro e m
  let L : ℝ≥0 := ⟨max 0 ((e+C)/c)+max 0 m,add_nonneg (le_max_left _ _) (le_max_left _ _)⟩
  obtain ⟨r,K,hr,_hK,hrad⟩ :=
    RadialExtension.actual_original_bounded_source_radial_from_L1 P μ ν hdata L
  refine ⟨r,K,hr,?_⟩
  intro W hW he hm
  obtain ⟨R,hR,hWR⟩ := hW
  apply hrad X Γ hX hXp hΓ hlawX hlaw hind ⟨R,hR⟩ W hWR
  have hh := hcoercive W ⟨R,hWR⟩
  have hcent : (∫ ω, ‖(W : Lp E 2 P) ω-sourceMean P X W‖ ∂P) ≤ (e+C)/c := by
    apply (le_div_iff₀ hc).mpr
    nlinarith [hh,he]
  have hmoment := source_first_moment_le_centered_add_mean P X W
  change (∫ ω, ‖(W : Lp E 2 P) ω‖ ∂P) ≤ max 0 ((e+C)/c)+max 0 m
  linarith [le_max_right 0 ((e+C)/c),le_max_right 0 m]

/-- Every clause of the original Bass G conclusion on the literal original source L².
Global minima range over all source classes, and both exponential prefactors are exactly
the initial errors through sourceBassExponentialConclusion. -/
def OriginalBassGConclusion
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P) (Z₀ : sourceL2 P X) : Prop :=
  let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  ∃ (R : ℝ) (z : ℝ → sourceL2 P X) (star : sourceL2 P X),
    0 < R ∧ z 0=Z₀ ∧ ContDiff ℝ 1 z ∧
    (∀ t, HasDerivAt z (-g (z t)) t) ∧
    (∀ T : ℝ, AbsolutelyContinuousOnInterval z 0 T) ∧
    (∀ t : ℝ, 0 ≤ t → z t ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z₀)) ∧
    star ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z₀) ∧
    g star=0 ∧ (∀ W : sourceL2 P X, V star ≤ V W) ∧
    Tendsto z atTop (𝓝 star) ∧
    sourceBassExponentialConclusion P (ν : Measure E) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) z star ∧
    (∀ W : sourceL2 P X, (∀ Y : sourceL2 P X, V W ≤ V Y) →
      sourceMean P X W=sourceMean P X star → W=star) ∧
    (∀ w : ℝ → sourceL2 P X,
      (∀ T ∈ Ici (0:ℝ), AbsolutelyContinuousOnInterval w 0 T) →
      (∀ᵐ t ∂volume.restrict (Ici (0:ℝ)), HasDerivWithinAt w (-g (w t)) (Ici 0) t) →
      w 0=Z₀ → ∀ t : ℝ, 0 ≤ t → w t=z t)

/-- Full original Bass G from the original measure-data formulation. -/
theorem actual_sourceBass_G (hd : 2 ≤ d)
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlawX : P.map X=(μ : Measure E))
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P)
    (Z₀ : sourceL2 P X) (R₀ : ℝ) (hinit : Z₀ ∈ sourceBoundedSet P X R₀) :
    OriginalBassGConclusion μ ν hdata P hX hXp hΓ hlaw hind Z₀ := by
  have hrad := actual_original_energy_mean_radial μ ν hdata P hX hXp hΓ hlawX hlaw hind
  obtain ⟨R,z,star,hR,hz₀,hzc,hz,hac,hmem,hstar,hgstar,hmin,hlim,hexp,hunique⟩ :=
    actual_sourceBass_stationary_from_bounded_radial μ ν hdata P hX hXp hΓ
      hlawX hlaw hind Z₀ R₀ hinit hrad
  refine ⟨R,z,star,hR,hz₀,hzc,hz,hac,hmem,hstar,hgstar,hmin,hlim,hexp,hunique,?_⟩
  intro w hacw hfw hw₀ t ht
  symm
  exact actual_sourceBass_ac_ae_trajectory_unique μ ν hdata P hX hXp hΓ hlaw hind
    (fun T _ ↦ hac T) hacw (Filter.Eventually.of_forall fun t ↦ (hz t).hasDerivWithinAt)
    hfw (hz₀.trans hw₀.symm) ht

/-- Original process irreducibility and rough real density give full G. The sole MemLp
proof is derived from the actual source law, and the initial datum ranges over every bounded
class of the original sigma(X) Hilbert space. -/
theorem original_Bass_G (hd : 2 ≤ d)
    (μ ν : ProbabilityMeasure E) (hraw : OriginalInputs.OriginalProcessDensityAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hΓ : Measurable Γ)
    (hlawX : P.map X=(μ : Measure E))
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P)
    (Z₀ : sourceL2 P X) (R₀ : ℝ) (hinit : Z₀ ∈ sourceBoundedSet P X R₀) :
    let hdata := (OriginalInputs.originalBassMeasureAssumptions_iff_process_real_density μ ν).mpr hraw
    let hXp := OriginalInputs.source_memLp_of_law_secondMoment P hX.aemeasurable
      (μ : Measure E) hlawX hraw.sourceSecondMoment
    OriginalBassGConclusion μ ν hdata P hX hXp hΓ hlaw hind Z₀ := by
  exact actual_sourceBass_G hd μ ν
    ((OriginalInputs.originalBassMeasureAssumptions_iff_process_real_density μ ν).mpr hraw)
    P hX (OriginalInputs.source_memLp_of_law_secondMoment P hX.aemeasurable
      (μ : Measure E) hlawX hraw.sourceSecondMoment) hΓ hlawX hlaw hind Z₀ R₀ hinit

#print axioms source_first_moment_le_centered_add_mean
#print axioms actual_original_energy_mean_radial
#print axioms OriginalBassGConclusion
#print axioms actual_sourceBass_G
#print axioms original_Bass_G
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBassGlobalFlow.lean <==
import ActualBassSemiconcavity
import ActualSelectedGradientBound
import BoundedLipschitzGlobalFlow
import Mathlib.Analysis.Calculus.Deriv.MeanValue

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set Metric
open scoped InnerProductSpace NNReal Topology
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The true Bass gradient has an actual global differentiable trajectory through every
source L² datum. A genuine bounded Lipschitz ODE construction supplies the curve. -/
theorem actual_sourceBass_global_trajectory
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) (Z₀ : sourceL2 P X) :
    ∃ z : ℝ → sourceL2 P X, z 0=Z₀ ∧ ContDiff ℝ 1 z ∧
      (∀ t, HasDerivAt z (-selectedBassCandidateGradient P d hΓ hlaw hind ν
        hdata.targetSecondMoment hX hXp (z t)) t) ∧
      (∀ T : ℝ, AbsolutelyContinuousOnInterval z 0 T) := by
  have : CompleteSpace (sourceL2 P X) := sourceL2_complete P X hX
  obtain ⟨M,yc,r,m,hr,hm,hK,hconv,hνK,hM,houter,hdom⟩ :=
    actual_original_target_cap_geometry μ ν hdata
  have hmoment : (∫ y, ‖y‖^2 ∂(ν : Measure E)) ≤ (M:ℝ)^2 := by
    calc
      _ ≤ ∫ _ : E, (M:ℝ)^2 ∂(ν : Measure E) := by
        apply integral_mono_ae hdata.targetSecondMoment (integrable_const _)
        filter_upwards [hνK] with y hy
        exact (sq_le_sq₀ (norm_nonneg y) M.coe_nonneg).mpr (hM y hy)
      _ = _ := by simp
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  let B : ℝ≥0 := M+‖sourceVariable P X hX hXp‖₊
  have hbound (Z : sourceL2 P X) : ‖-g Z‖ ≤ B := by
    simpa only [norm_neg,B,NNReal.coe_add,coe_nnnorm] using
      GaussianSmooth.norm_actual_selectedBassGradient_le P d hΓ hlaw hind ν
        hdata.targetSecondMoment hX hXp M.coe_nonneg hmoment Z
  obtain ⟨K,hKlip⟩ := actual_selectedBassGradient_lipschitz μ ν hdata P hX hXp hΓ hlaw hind
  obtain ⟨z,hz₀,hz⟩ := GaussianSmooth.exists_global_bounded_lipschitz_trajectory
    hKlip.neg hbound Z₀
  have hzc : Continuous z := continuous_iff_continuousAt.mpr fun t ↦ (hz t).continuousAt
  have hdiff : ContDiff ℝ 1 z := by
    apply contDiff_one_iff_deriv.mpr
    refine ⟨fun t ↦ (hz t).differentiableAt,?_⟩
    have he : deriv z=fun t ↦ -g (z t) := funext fun t ↦ (hz t).deriv
    rw [he]
    exact (hKlip.continuous.comp hzc).neg
  exact ⟨z,hz₀,hdiff,hz,fun T ↦ hdiff.contDiffOn.absolutelyContinuousOnInterval⟩

/-- Every genuine differentiable trajectory of the actual field has the exact energy
derivative. This uses the already proved derivative of the actual lifted functional. -/
theorem actual_sourceBass_energy_derivative
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P)
    (z : ℝ → sourceL2 P X)
    (hz : ∀ t, HasDerivAt z (-selectedBassCandidateGradient P d hΓ hlaw hind ν
      hdata.targetSecondMoment hX hXp (z t)) t) (t : ℝ) :
    HasDerivAt (fun s ↦ sourceBassFunctional P (ν : Measure E) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) (z s))
      (-‖selectedBassCandidateGradient P d hΓ hlaw hind ν
        hdata.targetSecondMoment hX hXp (z t)‖^2) t := by
  have hd := GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
    hdata.targetSecondMoment (ν : Measure E).support hdata.targetSupport_isCompact
    (ν : Measure E).support_mem_ae hX hXp (z t)
  simpa only [innerSL_apply_apply,inner_neg_right,real_inner_self_eq_norm_sq] using!
    hd.comp_hasDerivAt t (hz t)

/-- The actual flow stays in its initial energy sublevel at every nonnegative time. -/
theorem actual_sourceBass_energy_antitone
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P)
    (z : ℝ → sourceL2 P X)
    (hz : ∀ t, HasDerivAt z (-selectedBassCandidateGradient P d hΓ hlaw hind ν
      hdata.targetSecondMoment hX hXp (z t)) t) :
    Antitone (fun t ↦ sourceBassFunctional P (ν : Measure E) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) (z t)) :=
  antitone_of_hasDerivAt_nonpos
    (actual_sourceBass_energy_derivative μ ν hdata P hX hXp hΓ hlaw hind z hz)
    (fun t ↦ neg_nonpos.mpr (sq_nonneg _))

/-- With the true source law, convex order forces zero velocity mean for the actual
selected Bass field, and every actual global trajectory preserves its initial mean. -/
theorem actual_sourceBass_mean_conserved
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlawX : P.map X=(μ : Measure E))
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P)
    (z : ℝ → sourceL2 P X)
    (hz : ∀ t, HasDerivAt z (-selectedBassCandidateGradient P d hΓ hlaw hind ν
      hdata.targetSecondMoment hX hXp (z t)) t) (t : ℝ) :
    sourceMean P X (z t)=sourceMean P X (z 0) := by
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  have hmean (Z : sourceL2 P X) : sourceMean P X (g Z)=0 := by
    let Y := selectedGaussianBrenierTarget P d hΓ hlaw hind ν hdata.targetSecondMoment Z
    have hY := (selectedGaussianBrenierTarget_spec P d hΓ hlaw hind ν
      hdata.targetSecondMoment Z).2.2.2.1.1
    exact conditionalCandidateGradient_mean_zero_of_laws P X Γ hX hXp Y
      (μ : Measure E) (ν : Measure E) hlawX hY hdata.barycentres_eq.symm
  have hd (s : ℝ) : HasDerivAt (fun s ↦ sourceMeanCLM P X (z s)) 0 s := by
    have hh := (sourceMeanCLM P X).hasFDerivAt.comp_hasDerivAt s (hz s)
    simp only [map_neg] at hh
    have hmean' : (sourceMeanCLM P X) (g (z s))=0 := hmean (z s)
    change HasDerivAt (fun s ↦ (sourceMeanCLM P X) (z s))
      (-(sourceMeanCLM P X) (g (z s))) s at hh
    simpa only [hmean',neg_zero] using hh
  exact is_const_of_deriv_eq_zero (fun s ↦ (hd s).differentiableAt)
    (fun s ↦ (hd s).deriv) t 0

#print axioms actual_sourceBass_global_trajectory
#print axioms actual_sourceBass_energy_derivative
#print axioms actual_sourceBass_energy_antitone
#print axioms actual_sourceBass_mean_conserved
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBassSemiconcavity.lean <==
import ActualEntropySemiconcavity
import ActualSourceBoundedDense
import ActualSelectedContinuity
import SourceEntropySegment
import OriginalTargetCapGeometry
import EntropicLimitTransfer
import GradientLipschitz

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set Metric
open scoped InnerProductSpace NNReal Topology
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The uncentered actual source increment has exactly its inherited Hilbert norm. -/
theorem actual_source_increment_square_norm (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) (Z₀ Z₁ : sourceL2 P X) :
    (∫ ω, ‖(Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω‖^2 ∂P) = ‖Z₁-Z₀‖^2 := by
  calc
    _ = ∫ ω, ‖((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P) ω‖^2 ∂P := by
      apply integral_congr_ae
      exact (Lp.coeFn_sub (Z₁ : Lp E 2 P) (Z₀ : Lp E 2 P)).symm.mono (fun ω h ↦ by
        simpa only [Pi.sub_apply,Submodule.coe_sub] using congrArg (fun v : E ↦ ‖v‖^2) h)
    _ = ‖((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P)‖^2 := by
      rw [← real_inner_self_eq_norm_sq]
      simp only [L2.inner_def,real_inner_self_eq_norm_sq]
    _ = ‖Z₁-Z₀‖^2 := rfl

set_option maxHeartbeats 800000 in
/-- Actual Gaussian smoothing gives global semiconcavity on the entire original source
Hilbert space. The constant is independent of every source radius. -/
theorem actual_sourceBass_semiconcave
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) :
    ∃ C : ℝ≥0, StrongConvexOn (univ : Set (sourceL2 P X)) (-(C:ℝ))
      (fun Z ↦ -sourceBassFunctional P (ν : Measure E) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) Z) := by
  obtain ⟨M,yc,r,m,hr,hm,hK,hconv,hνK,hM,houter,hdom⟩ :=
    actual_original_target_cap_geometry μ ν hdata
  letI : CompactSpace (ν : Measure E).support := isCompact_iff_compactSpace.mp hK
  let C : ℝ≥0 := ⟨(M:ℝ)*(∫ w : E, ‖w‖ ∂stdGaussian E),
    mul_nonneg M.coe_nonneg (integral_nonneg fun w ↦ norm_nonneg w)⟩
  let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
  have hbounded (Z₀ Z₁ : sourceL2 P X) (R : ℝ≥0)
      (h₀ : ∀ᵐ ω ∂P, ‖(Z₀ : Lp E 2 P) ω‖ ≤ R)
      (h₁ : ∀ᵐ ω ∂P, ‖(Z₁ : Lp E 2 P) ω‖ ≤ R)
      (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
      (1-s)*V Z₀+s*V Z₁-(C:ℝ)/2*s*(1-s)*‖Z₁-Z₀‖^2 ≤ V (Z₀+s • (Z₁-Z₀)) := by
    let F : ℝ → ℝ → ℝ := fun ε t ↦
      -sourceEntropyFunctional P Γ hXp (ν : Measure E) ε (Z₀+t • (Z₁-Z₀))
    let Vseg : ℝ → ℝ := fun t ↦ -V (Z₀+t • (Z₁-Z₀))
    have hpath₁ : Z₀+(1:ℝ) • (Z₁-Z₀)=Z₁ := by module
    have hlim (t : ℝ) (_ht : t ∈ Icc (0:ℝ) 1) :
        Tendsto (fun ε ↦ F ε t) (𝓝[Ioi (0:ℝ)] 0) (𝓝 (Vseg t)) :=
      (actual_sourceEntropyFunctional_tendsto P hXp hΓ hlaw hind ν hdata.targetSecondMoment
        (ν : Measure E).support hK hνK (Z₀+t • (Z₁-Z₀))).neg
    have hevent : ∀ᶠ ε in 𝓝[Ioi (0:ℝ)] 0, ∀ t ∈ Icc (0:ℝ) 1,
        F ε t ≤ (1-t)*F ε 0+t*F ε 1-(-(C:ℝ)*‖Z₁-Z₀‖^2)/2*t*(1-t) := by
      filter_upwards [self_mem_nhdsWithin] with ε hε
      intro t ht
      have hc := actual_entropy_semiconcavity P (ν : Measure E)
        (Z₀ : Lp E 2 P) (Z₁ : Lp E 2 P) Γ
        (Lp.stronglyMeasurable _).measurable (Lp.stronglyMeasurable _).measurable hΓ hlaw
        (sourceL2_pair_indep_noise P hind Z₀ Z₁) M R h₀ h₁
        (ν : Measure E).support hK.isClosed.measurableSet hνK hM hconv ε hε t ht
      rw [actual_source_increment_square_norm P X Z₀ Z₁] at hc
      simp only [F,zero_smul,add_zero,hpath₁]
      rw [actual_source_entropy_segment_eq]
      unfold sourceEntropyFunctional
      have hlin : inner ℝ ((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P) (hXp.toLp X) =
          inner ℝ (Z₁ : Lp E 2 P) (hXp.toLp X)-
            inner ℝ (Z₀ : Lp E 2 P) (hXp.toLp X) := by
        simp only [Submodule.coe_sub,inner_sub_left]
      rw [hlin]
      change _ ≤ _
      have hC : (M:ℝ)*(∫ w : BassEntropic.LogLaplace.E d,
          ‖w‖ ∂stdGaussian (BassEntropic.LogLaplace.E d)) = (C:ℝ) := rfl
      rw [hC] at hc
      nlinarith [hc]
    have hc := quantitative_chord_of_tendsto F Vseg (-(C:ℝ)*‖Z₁-Z₀‖^2) hlim hevent s hs
    simp only [Vseg,zero_smul,add_zero,hpath₁] at hc
    nlinarith [hc]
  have hV : Continuous V := continuous_iff_continuousAt.mpr fun Z ↦
    (GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
      hdata.targetSecondMoment (ν : Measure E).support hK hνK hX hXp Z).continuousAt
  let S : Set (sourceL2 P X) := {Z | ∃ R : ℝ, 0 ≤ R ∧
    ∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ R}
  have hS : Dense S := GaussianSmooth.dense_bounded_source P X hX
  have hall (Z₀ Z₁ : sourceL2 P X) (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
      (1-s)*V Z₀+s*V Z₁-(C:ℝ)/2*s*(1-s)*‖Z₁-Z₀‖^2 ≤ V (Z₀+s • (Z₁-Z₀)) := by
    let D : Set (sourceL2 P X × sourceL2 P X) := {p |
      (1-s)*V p.1+s*V p.2-(C:ℝ)/2*s*(1-s)*‖p.2-p.1‖^2 ≤
        V (p.1+s • (p.2-p.1))}
    have hleft : Continuous (fun p : sourceL2 P X × sourceL2 P X ↦
        (1-s)*V p.1+s*V p.2-(C:ℝ)/2*s*(1-s)*‖p.2-p.1‖^2) := by fun_prop
    have hright : Continuous (fun p : sourceL2 P X × sourceL2 P X ↦
        V (p.1+s • (p.2-p.1))) := by fun_prop
    have hD : IsClosed D := isClosed_le hleft hright
    have hsub : S ×ˢ S ⊆ D := by
      intro p hp
      obtain ⟨R₀,hR₀,h₀⟩ := hp.1
      obtain ⟨R₁,hR₁,h₁⟩ := hp.2
      let R : ℝ≥0 := ⟨max R₀ R₁,le_trans hR₀ (le_max_left _ _)⟩
      exact hbounded p.1 p.2 R
        (h₀.mono fun ω hh ↦ hh.trans (le_max_left _ _))
        (h₁.mono fun ω hh ↦ hh.trans (le_max_right _ _)) s hs
    have hmem : (Z₀,Z₁) ∈ closure (S ×ˢ S) := (hS.prod hS) (Z₀,Z₁)
    have hinc : closure (S ×ˢ S) ⊆ D := closure_minimal hsub hD
    change (Z₀,Z₁) ∈ D
    exact hinc hmem
  refine ⟨C,convex_univ,?_⟩
  intro Z₀ _ Z₁ _ u v hu hv huv
  have hs : v ∈ Icc (0:ℝ) 1 := ⟨hv,by linarith⟩
  have hc := hall Z₀ Z₁ v hs
  have hp : Z₀+v • (Z₁-Z₀)=u • Z₀+v • Z₁ := by
    have he : u=1-v := by linarith
    rw [he]
    module
  rw [hp,norm_sub_rev Z₁ Z₀] at hc
  change -V (u • Z₀+v • Z₁) ≤ u*(-V Z₀)+v*(-V Z₁)-u*v*(-(C:ℝ)/2*‖Z₀-Z₁‖^2)
  have he : 1-v=u := by linarith
  rw [he] at hc
  nlinarith [hc]

/-- The actual Bass field has a global upper quadratic model, derived from Gaussian
semiconcavity and the actual whole-source Frechet derivative. -/
theorem actual_sourceBass_upperQuadratic
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) :
    ∃ C : ℝ≥0, ∀ Z W : sourceL2 P X,
      sourceBassFunctional P (ν : Measure E) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) W ≤
      sourceBassFunctional P (ν : Measure E) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) Z+
        inner ℝ (selectedBassCandidateGradient P d hΓ hlaw hind ν
          hdata.targetSecondMoment hX hXp Z) (W-Z)+(C:ℝ)/2*‖W-Z‖^2 := by
  obtain ⟨C,hsc⟩ := actual_sourceBass_semiconcave μ ν hdata P hX hXp hΓ hlaw hind
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  have hsupport := supportStrongConvexOn_of_strongConvexOn (g := fun Z ↦ -g Z) hsc
    (fun Z _ ↦ by
      simpa only [map_neg] using!
        (GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
          hdata.targetSecondMoment (ν : Measure E).support hdata.targetSupport_isCompact
          (ν : Measure E).support_mem_ae hX hXp Z).neg)
  refine ⟨C,fun Z W ↦ ?_⟩
  have hs := hsupport Z (mem_univ Z) W (mem_univ W)
  simp only [inner_neg_left] at hs
  linarith

/-- The actual original Bass gradient is globally Lipschitz, with no optimizer or
regularity oracle and no source-radius restriction. -/
theorem actual_selectedBassGradient_lipschitz
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) :
    ∃ K : ℝ≥0, LipschitzWith K
      (selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp) := by
  obtain ⟨C,hupper⟩ := actual_sourceBass_upperQuadratic μ ν hdata P hX hXp hΓ hlaw hind
  refine ⟨2*C,GaussianSmooth.gradient_lipschitz_of_support_upperQuadratic C ?_ hupper⟩
  exact selectedBassCandidateGradient_global_subgradient P d hΓ hlaw hind ν
    hdata.targetSecondMoment hX hXp

#print axioms actual_source_increment_square_norm
#print axioms actual_sourceBass_semiconcave
#print axioms actual_sourceBass_upperQuadratic
#print axioms actual_selectedBassGradient_lipschitz
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBassStationaryFromRadial.lean <==
import ActualBassGlobalFlow
import SourceRadialInvariant
import StrongFlowStationaryLimit
import ActualBassAllSourceUniqueness

/-!
Assembly from a uniform bounded-source radial estimate. That estimate is an explicit
remaining input here; the final original G theorem must discharge it from original data.
No minimizer, bounded trajectory or restricted minimizer competitor is supplied.
AUTHOR DRAFT: not yet checked.
-/
noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set
open scoped InnerProductSpace Topology NNReal
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

theorem actual_sourceBass_stationary_from_bounded_radial
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlawX : P.map X=(μ : Measure E))
    (hlaw : P.map Γ=stdGaussian E) (hind : IndepFun X Γ P)
    (Z₀ : sourceL2 P X) (R₀ : ℝ) (hinit : Z₀ ∈ sourceBoundedSet P X R₀) :
    let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
    let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
    (∀ e m : ℝ, ∃ r K : ℝ, 0 < r ∧ ∀ W : sourceL2 P X,
      (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      V W ≤ e → ‖sourceMean P X W‖ ≤ m →
      W ∈ RadialExtension.sourceRadialSet P X g r K) →
    ∃ (R : ℝ) (z : ℝ → sourceL2 P X) (star : sourceL2 P X),
      0 < R ∧ z 0=Z₀ ∧ ContDiff ℝ 1 z ∧
      (∀ t, HasDerivAt z (-g (z t)) t) ∧
      (∀ T : ℝ, AbsolutelyContinuousOnInterval z 0 T) ∧
      (∀ t : ℝ, 0 ≤ t → z t ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z₀)) ∧
      star ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z₀) ∧
      g star=0 ∧ (∀ W : sourceL2 P X, V star ≤ V W) ∧
      Tendsto z atTop (𝓝 star) ∧
      sourceBassExponentialConclusion P (ν : Measure E) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) z star ∧
      (∀ W : sourceL2 P X, (∀ Y : sourceL2 P X, V W ≤ V Y) →
        sourceMean P X W=sourceMean P X star → W=star) := by
  dsimp only
  let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  intro hbounded
  have : CompleteSpace (sourceL2 P X) := sourceL2_complete P X hX
  have hd (W : sourceL2 P X) : HasFDerivAt V (innerSL ℝ (g W)) W :=
    GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
      hdata.targetSecondMoment (ν : Measure E).support hdata.targetSupport_isCompact
      (ν : Measure E).support_mem_ae hX hXp W
  have hV : Continuous V := continuous_iff_continuousAt.mpr fun W ↦ (hd W).continuousAt
  have hg : Continuous g := GradientBase.actual_selectedBassCandidateGradient_continuous P d
    hΓ hlaw hind ν hdata.targetSecondMoment (ν : Measure E).support
    hdata.targetSupport_isCompact (ν : Measure E).support_mem_ae hX hXp
  obtain ⟨z,hz₀,hzc,hz,hac⟩ := actual_sourceBass_global_trajectory μ ν hdata P hX hXp
    hΓ hlaw hind Z₀
  have hmean (t : ℝ) : sourceMean P X (z t)=sourceMean P X Z₀ := by
    simpa only [hz₀] using actual_sourceBass_mean_conserved μ ν hdata P hX hXp hΓ
      hlawX hlaw hind z hz t
  have henergy (t : ℝ) (ht : 0 ≤ t) : V (z t) ≤ V Z₀ := by
    simpa only [hz₀] using (actual_sourceBass_energy_antitone μ ν hdata P hX hXp hΓ
      hlaw hind z hz) ht
  obtain ⟨r,K,hr,hradial⟩ := hbounded (V Z₀+1) (‖sourceMean P X Z₀‖+1)
  have hrad (t : ℝ) (ht : 0 ≤ t) :
      z t ∈ RadialExtension.sourceRadialSet P X g r K := by
    apply RadialExtension.source_radial_of_bounded_energy_mean P X hX V hV g hg
      (V Z₀+1) (‖sourceMean P X Z₀‖+1) r K hradial (z t)
    · linarith [henergy t ht]
    · rw [hmean]
      linarith
  let R : ℝ := max R₀ (max 1 (K/r))
  have hR₀ : R₀ ≤ R := le_max_left _ _
  have h1R : 1 ≤ R := (le_max_left 1 (K/r)).trans (le_max_right _ _)
  have hR : 0 < R := lt_of_lt_of_le zero_lt_one h1R
  have hKR : K ≤ r*R := by
    have hh : K/r ≤ R := (le_max_right 1 (K/r)).trans (le_max_right _ _)
    have hh' := (div_le_iff₀ hr).mp hh
    nlinarith
  have hmem (t : ℝ) (ht : 0 ≤ t) :
      z t ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z₀) := by
    refine ⟨?_,hmean t⟩
    apply GaussianSmooth.source_radial_flow_invariant_along P X hR g z hz
    · intro s hs
      filter_upwards [hrad s hs] with ω hω hnorm
      have hh := mul_le_mul_of_nonneg_left hnorm hr.le
      linarith
    · rw [hz₀]
      change ∀ᵐ ω ∂P, ‖(Z₀ : Lp E 2 P) ω‖ ≤ R
      have hi : ∀ᵐ ω ∂P, ‖(Z₀ : Lp E 2 P) ω‖ ≤ R₀ := hinit
      exact hi.mono fun ω hω ↦ hω.trans hR₀
    · exact ht
  have hclosed : IsClosed (fixedMeanBoundedSlice P X R (sourceMean P X Z₀)) :=
    (GaussianSmooth.isClosed_sourceBoundedSet P X R).inter
      (isClosed_singleton.preimage (continuous_sourceMean P X))
  obtain ⟨δ,hδ,hSC⟩ := actual_sourceBass_supportStrongConvexOn μ ν hdata P hX hXp
    hΓ hlaw hind ⟨R,hR.le⟩
  obtain ⟨star,hstar,hgstar,hlim⟩ := GaussianSmooth.strong_flow_stationary_limit
    (hSC (sourceMean P X Z₀)) hδ hg hclosed z hz hmem
  change g star=0 at hgstar
  have hmin (W : sourceL2 P X) : V star ≤ V W := by
    have hh := selectedBassCandidateGradient_global_subgradient P d hΓ hlaw hind ν
      hdata.targetSecondMoment hX hXp star W
    change V star+inner ℝ (g star) (W-star) ≤ V W at hh
    simpa only [hgstar,inner_zero_left,add_zero] using hh
  have hexp := conditional_sourceBass_convergence P (ν : Measure E) X Γ hX hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
    (hSC (sourceMean P X Z₀)) hδ hstar hmin (fun W _ ↦ hd W)
    hg.continuousOn hmem (fun T _ ↦ hac T)
    (Filter.Eventually.of_forall fun t ↦ (hz t).hasDerivWithinAt)
  refine ⟨R,z,star,hR,hz₀,hzc,hz,hac,hmem,hstar,hgstar,hmin,hlim,hexp,?_⟩
  intro W hWmin hWmean
  exact RadialExtension.actual_Bass_all_source_minimizers_same_mean_eq μ ν hdata P
    hX hXp hΓ hlaw hind hbounded W star hWmin hmin hWmean

#print axioms actual_sourceBass_stationary_from_bounded_radial
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBassStrongConvexity.lean <==
import ActualEntropyChord
import SourceEntropySegment
import SourceSegmentData
import OriginalTargetCapGeometry
import EntropicLimitTransfer
import ActualSelectedContinuity

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set Metric
open scoped InnerProductSpace NNReal Topology
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The actual source Bass functional has the same positive strong-convexity constant
on every bounded fixed-mean slice. Only the original rough-density target data are used. -/
theorem actual_sourceBass_strongConvexOn
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) (R : ℝ≥0) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ a : E,
      StrongConvexOn (fixedMeanBoundedSlice P X R a) δ
        (sourceBassFunctional P (ν : Measure E) X Γ hXp
          (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)) := by
  obtain ⟨M,yc,r,m,hr,hm,hK,hconv,hνK,hM,houter,hdom⟩ :=
    actual_original_target_cap_geometry μ ν hdata
  letI : CompactSpace (ν : Measure E).support := isCompact_iff_compactSpace.mp hK
  obtain ⟨δ,hδ,hchord⟩ := actual_uniform_entropy_chord P (ν : Measure E) M R
    (ν : Measure E).support hK.isClosed.measurableSet hνK hM hconv yc r m hr hm houter hdom
  refine ⟨δ,hδ,?_⟩
  let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
  have hpair (Z₀ Z₁ : sourceL2 P X)
      (h₀ : ∀ᵐ ω ∂P, ‖(Z₀ : Lp E 2 P) ω‖ ≤ R)
      (h₁ : ∀ᵐ ω ∂P, ‖(Z₁ : Lp E 2 P) ω‖ ≤ R)
      (hmean : sourceMean P X Z₀ = sourceMean P X Z₁)
      (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
      V (Z₀+s • (Z₁-Z₀)) ≤ (1-s)*V Z₀+s*V Z₁-δ/2*s*(1-s)*‖Z₁-Z₀‖^2 := by
    let F : ℝ → ℝ → ℝ := fun ε t ↦
      sourceEntropyFunctional P Γ hXp (ν : Measure E) ε (Z₀+t • (Z₁-Z₀))
    let Vseg : ℝ → ℝ := fun t ↦ V (Z₀+t • (Z₁-Z₀))
    have hpath₁ : Z₀+(1:ℝ) • (Z₁-Z₀) = Z₁ := by module
    have hlim (t : ℝ) (_ht : t ∈ Icc (0:ℝ) 1) :
        Tendsto (fun ε ↦ F ε t) (𝓝[Ioi (0:ℝ)] 0) (𝓝 (Vseg t)) :=
      actual_sourceEntropyFunctional_tendsto P hXp hΓ hlaw hind ν hdata.targetSecondMoment
        (ν : Measure E).support hK hνK (Z₀+t • (Z₁-Z₀))
    have hevent : ∀ᶠ ε in 𝓝[Ioi (0:ℝ)] 0, ∀ t ∈ Icc (0:ℝ) 1,
        F ε t ≤ (1-t)*F ε 0+t*F ε 1-(δ*‖Z₁-Z₀‖^2)/2*t*(1-t) := by
      have heps : ∀ᶠ ε : ℝ in 𝓝[Ioi (0:ℝ)] 0, ε < 1 :=
        mem_nhdsWithin_of_mem_nhds (Iio_mem_nhds (by norm_num))
      filter_upwards [self_mem_nhdsWithin,heps] with ε hε hε₁
      intro t ht
      have hc := hchord (Z₀ : Lp E 2 P) (Z₁ : Lp E 2 P) Γ
        (Lp.stronglyMeasurable _).measurable (Lp.stronglyMeasurable _).measurable hΓ hlaw
        (sourceL2_pair_indep_noise P hind Z₀ Z₁) h₀ h₁ ε hε hε₁.le t ht
      rw [actual_source_increment_variance_norm P X Z₀ Z₁ hmean] at hc
      simp only [F,zero_smul,add_zero,hpath₁]
      rw [actual_source_entropy_segment_eq]
      unfold sourceEntropyFunctional
      have hlin : inner ℝ ((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P) (hXp.toLp X) =
          inner ℝ (Z₁ : Lp E 2 P) (hXp.toLp X)-
            inner ℝ (Z₀ : Lp E 2 P) (hXp.toLp X) := by
        simp only [Submodule.coe_sub,inner_sub_left]
      rw [hlin]
      nlinarith [hc]
    have hc := quantitative_chord_of_tendsto F Vseg (δ*‖Z₁-Z₀‖^2) hlim hevent s hs
    simp only [Vseg,zero_smul,add_zero,hpath₁] at hc
    convert hc using 1 <;> ring
  intro a
  refine ⟨convex_fixedMeanBoundedSlice P X R a,?_⟩
  intro Z₀ h₀ Z₁ h₁ u v hu hv huv
  have hs : v ∈ Icc (0:ℝ) 1 := ⟨hv,by linarith⟩
  have hc := hpair Z₀ Z₁ h₀.1 h₁.1 (h₀.2.trans h₁.2.symm) v hs
  have hp : Z₀+v • (Z₁-Z₀) = u • Z₀+v • Z₁ := by
    have he : u=1-v := by linarith
    rw [he]
    module
  rw [hp,norm_sub_rev Z₁ Z₀] at hc
  change V (u • Z₀+v • Z₁) ≤ u*V Z₀+v*V Z₁-u*v*(δ/2*‖Z₀-Z₁‖^2)
  have he : 1-v=u := by linarith
  rw [he] at hc
  convert hc using 1 <;> ring

/-- The actual whole-source Frechet derivative upgrades the proved chord inequality
to the genuine quadratic support estimate for the actual selected Bass gradient. -/
theorem actual_sourceBass_supportStrongConvexOn
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν)
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P) (R : ℝ≥0) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ a : E,
      SupportStrongConvexOn
        (sourceBassFunctional P (ν : Measure E) X Γ hXp
          (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw))
        (selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp)
        (fixedMeanBoundedSlice P X R a) δ := by
  obtain ⟨δ,hδ,hsc⟩ := actual_sourceBass_strongConvexOn μ ν hdata P hXp hΓ hlaw hind R
  refine ⟨δ,hδ,fun a ↦ supportStrongConvexOn_of_strongConvexOn (hsc a) ?_⟩
  intro Z _hZ
  exact GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
    hdata.targetSecondMoment (ν : Measure E).support hdata.targetSupport_isCompact
    (ν : Measure E).support_mem_ae hX hXp Z

#print axioms actual_sourceBass_strongConvexOn
#print axioms actual_sourceBass_supportStrongConvexOn
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualBoundedSourceRadial.lean <==
import ActualRowContact
import SourceContactRadialBound
import UniformRowGrowthFromL1
import ActualSelectedContinuity
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Tactic

/-!
# The actual bounded-source radial bound, uniformly at fixed first moment

The original data construct the growing endpoints, the genuine entropy limit constructs
the global upper contact, and source-event testing recovers the actual selected gradient.
The constants precede the source pointwise radius and depend only on the fixed L¹ ceiling.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set Metric
open scoped InnerProductSpace Topology NNReal
namespace BassFlow.RadialExtension
open BassEntropic.LogLaplace BassEntropic.EndpointProperties
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Original Bass data and a source L¹ ceiling give the actual a.e. radial bound uniformly
over all bounded source classes, with no dependence on their individual L∞ radius. -/
theorem actual_original_bounded_source_radial_from_L1
    (P : Measure Ω) [IsProbabilityMeasure P]
    (μ ν : ProbabilityMeasure E) (hdata : OriginalBassMeasureAssumptions d μ ν) (L : ℝ≥0) :
    ∃ r K : ℝ, 0 < r ∧ 0 ≤ K ∧
      ∀ (X Γ : Ω → E) (hX : Measurable X) (hXp : MemLp X 2 P) (hΓ : Measurable Γ),
        P.map X = (μ : Measure E) → (hlaw : P.map Γ = stdGaussian E) →
        (hind : IndepFun X Γ P) → ∀ (R : ℝ≥0) (Z : sourceL2 P X),
          Z ∈ sourceBoundedSet P X R → (∫ ω, ‖(Z : Lp E 2 P) ω‖ ∂P) ≤ L →
          Z ∈ sourceRadialSet P X
            (selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp)
            r K := by
  obtain ⟨r, K, hr, hK, hendpoint⟩ :=
    RowGrowth.actual_original_growth_endpoint_exists P μ ν hdata L
  obtain ⟨BX, hBX⟩ := hdata.sourceSupport_isCompact.isBounded.subset_closedBall (0 : E)
  let RX := max BX 0
  have hRX : 0 ≤ RX := le_max_right _ _
  have hRXsupport : ∀ x ∈ (μ : Measure E).support, ‖x‖ ≤ RX := by
    intro x hx
    have hh := mem_closedBall.mp (hBX hx)
    simp only [dist_zero_right] at hh
    exact hh.trans (le_max_left _ _)
  obtain ⟨BY, hBY⟩ := hdata.targetSupport_isCompact.isBounded.subset_closedBall (0 : E)
  let M : ℝ≥0 := ⟨max BY 0, le_max_right _ _⟩
  have hM : ∀ y ∈ (ν : Measure E).support, ‖y‖ ≤ M := by
    intro y hy
    have hh := mem_closedBall.mp (hBY hy)
    simp only [dist_zero_right] at hh
    exact hh.trans (le_max_left _ _)
  let Ktotal := K + (r + (M : ℝ) + RX) * ∫ w : E, ‖w‖ ∂stdGaussian E
  refine ⟨r, Ktotal, hr, ?_, ?_⟩
  · exact add_nonneg hK (mul_nonneg (by positivity) (integral_nonneg fun w ↦ norm_nonneg w))
  intro X Γ hX hXp hΓ hlawX hlaw hind R Z hZ hZL
  let ε : ℕ → ℝ := fun n ↦ 1 / ((n : ℝ) + 1)
  have hε (n : ℕ) : 0 < ε n := by dsimp only [ε]; positivity
  have hεone (n : ℕ) : ε n ≤ 1 := by
    dsimp only [ε]
    exact (div_le_one (by positivity : (0 : ℝ) < (n : ℝ) + 1)).mpr
      (by linarith [show (0 : ℝ) ≤ (n : ℝ) from Nat.cast_nonneg n])
  have hεlim : Tendsto ε atTop (𝓝[Ioi (0 : ℝ)] 0) :=
    tendsto_nhdsWithin_iff.mpr ⟨tendsto_one_div_add_atTop_nhds_zero_nat,
      Filter.Eventually.of_forall hε⟩
  have hEnd (n : ℕ) := hendpoint Γ hΓ hlaw R (Z : Lp E 2 P)
    (Lp.stronglyMeasurable _).measurable hZ hZL (ε n) (hε n) (hεone n)
  choose a A ha hcont hconv hai haB hn hcol hgrowth using hEnd
  let C := (ν : Measure E).support
  letI : CompactSpace C := isCompact_iff_compactSpace.mp hdata.targetSupport_isCompact
  obtain ⟨φ, hφc, hφLip, hφ0, hφconv, k, hk, hpoint, hcontact⟩ :=
    actual_normalized_row_upper_contact P hXp hΓ hlaw hind ν hdata.targetSecondMoment
      C hdata.targetSupport_isCompact Measure.support_mem_ae M R hM Z hZ
      ε hε hεlim a A ha haB hn hcol
  have hφgrowth : ∀ x ∈ (μ : Measure E).support, ∀ w : E,
      inner ℝ w x + r * ‖w‖ - K ≤ φ w := by
    intro x hx w
    exact le_of_tendsto_of_tendsto tendsto_const_nhds (hpoint w)
      (Filter.Eventually.of_forall fun n ↦ hgrowth (k n) x hx w)
  have hXs : ∀ᵐ ω ∂P, X ω ∈ (μ : Measure E).support := by
    apply ae_of_ae_map hX.aemeasurable
    rw [hlawX]
    exact Measure.support_mem_ae
  have hXvb : ∀ᵐ ω ∂P, ‖hXp.toLp X ω‖ ≤ RX := by
    filter_upwards [hXs, hXp.coeFn_toLp] with ω hs hω
    rw [hω]
    exact hRXsupport (X ω) hs
  have hXvg : ∀ᵐ ω ∂P, ∀ w : E,
      inner ℝ w (hXp.toLp X ω) + r * ‖w‖ - K ≤ φ w := by
    filter_upwards [hXs, hXp.coeFn_toLp] with ω hs hω
    rw [hω]
    exact hφgrowth (X ω) hs
  let V := sourceBassFunctional P (ν : Measure E) X Γ hXp
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw)
  let g := selectedBassCandidateGradient P d hΓ hlaw hind ν hdata.targetSecondMoment hX hXp
  have hd : HasFDerivAt V (innerSL ℝ (g Z)) Z :=
    GradientBase.actual_sourceBassFunctional_hasFDerivAt P d hΓ hlaw hind ν
      hdata.targetSecondMoment C hdata.targetSupport_isCompact Measure.support_mem_ae hX hXp Z
  have hΓi : Integrable Γ P :=
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw).integrable (by norm_num)
  have hrad := source_radial_of_growing_upper_contact P X Γ hX hΓ hΓi hind
    φ M hφLip hφ0 hφconv V g (hXp.toLp X) Z hd hcontact hr.le hRX hXvb hXvg
  rw [actual_source_norm_moment_eq P (stdGaussian E) Γ hΓ hlaw] at hrad
  exact hrad

#print axioms actual_original_bounded_source_radial_from_L1
end BassFlow.RadialExtension


==> anc/verification/lean/ActualCapGrowth.lean <==
import ActualInteriorCapBound

noncomputable section
open MeasureTheory Set Metric Filter
open scoped NNReal ENNReal InnerProductSpace
namespace BassEntropic.CapGrowth
open LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A₀ : ℝ≥0}

/-- Integrating the literal exponential on a genuine positive-mass cap gives its
actual logarithmic lower bound. The cap inequality is discharged geometrically below. -/
lemma actual_cap_log_lower (hε : 0 < ε) (hε₁ : ε ≤ 1) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A₀)
    (w : E d) (S : Set (E d)) (hS : MeasurableSet S) (q A b : ℝ)
    (hq : 0 < q) (hq₁ : q ≤ 1) (hmass : q ≤ ν.real S)
    (hcap : ∀ y ∈ S, b-A ≤ ⟪w,y⟫_ℝ-a y) :
    b-(A-Real.log q) ≤ potential ν ε a w := by
  have hi := weight_integrable hε ha hy haB w
  have hconst : IntegrableOn (fun _ : E d => Real.exp ((b-A)/ε)) S ν := integrable_const _
  have hsbound : q*Real.exp ((b-A)/ε) ≤ ∫ y in S, weight ε a w y ∂ν := by
    have hh := integral_mono_ae hconst hi.integrableOn
      (by filter_upwards [ae_restrict_mem hS] with y hyS
          exact Real.exp_le_exp.mpr ((div_le_div_iff_of_pos_right hε).2 (hcap y hyS)))
    have hqmul := mul_le_mul_of_nonneg_right hmass (Real.exp_pos ((b-A)/ε)).le
    simp only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ] at hh
    linarith
  have hbound : q*Real.exp ((b-A)/ε) ≤ partition ν ε a w :=
    hsbound.trans (setIntegral_le_integral hi (Eventually.of_forall fun y => (Real.exp_pos _).le))
  have hl := Real.log_le_log (mul_pos hq (Real.exp_pos _)) hbound
  rw [Real.log_mul hq.ne' (Real.exp_pos _).ne',Real.log_exp] at hl
  have hm := mul_le_mul_of_nonneg_left hl hε.le
  have he : ε*((b-A)/ε)=b-A := by field_simp [hε.ne']
  have hlog : Real.log q ≤ 0 := (Real.log_nonpos_iff hq.le).2 hq₁
  have hεlog : Real.log q ≤ ε*Real.log q := by nlinarith
  dsimp only [potential]
  nlinarith

/-- The literal cap centered in the normalized w direction has the required linear
inner-product margin, including w=0 without selecting a fictitious unit direction. -/
def capCenter (yc w : E d) (r : ℝ) := yc+(r/2) • ((‖w‖)⁻¹ • w)

lemma normalized_norm_le (w : E d) : ‖(‖w‖)⁻¹ • w‖ ≤ 1 := by
  by_cases hw : w=0
  · simp [hw]
  · rw [norm_smul,Real.norm_eq_abs,abs_inv,abs_of_nonneg (norm_nonneg w),
      inv_mul_cancel₀ (norm_ne_zero_iff.mpr hw)]

lemma inner_normalized (w : E d) : ⟪w,(‖w‖)⁻¹ • w⟫_ℝ = ‖w‖ := by
  rw [real_inner_smul_right,real_inner_self_eq_norm_sq]
  by_cases hw : w=0
  · simp [hw]
  · field_simp [norm_ne_zero_iff.mpr hw]

lemma actual_cap_subset (yc w : E d) (r : ℝ) (hr : 0 < r) :
    closedBall (capCenter yc w r) (r/4) ⊆ closedBall yc r := by
  intro y hy
  have hyN : ‖y-capCenter yc w r‖ ≤ r/4 := by simpa only [mem_closedBall,dist_eq_norm] using hy
  have hcN : ‖capCenter yc w r-yc‖ ≤ r/2 := by
    dsimp [capCenter]
    rw [add_sub_cancel_left,norm_smul,Real.norm_eq_abs,abs_of_pos (by positivity : 0<r/2)]
    exact (mul_le_mul_of_nonneg_left (normalized_norm_le w) (by positivity)).trans_eq (mul_one _)
  have hh := (norm_add_le (y-capCenter yc w r) (capCenter yc w r-yc)).trans (add_le_add hyN hcN)
  rw [sub_add_sub_cancel] at hh
  simpa only [mem_closedBall,dist_eq_norm] using hh.trans (by linarith)

lemma actual_cap_inner (yc w : E d) (r : ℝ) (y : E d)
    (hy : y ∈ closedBall (capCenter yc w r) (r/4)) :
    ⟪yc,w⟫_ℝ+(r/4)*‖w‖ ≤ ⟪w,y⟫_ℝ := by
  have hN : ‖capCenter yc w r-y‖ ≤ r/4 := by
    simpa only [mem_closedBall,dist_eq_norm,norm_sub_rev] using hy
  have hh := (real_inner_le_norm w (capCenter yc w r-y)).trans
    (mul_le_mul_of_nonneg_left hN (norm_nonneg w))
  rw [inner_sub_right] at hh
  have he : ⟪w,capCenter yc w r⟫_ℝ = ⟪yc,w⟫_ℝ+(r/2)*‖w‖ := by
    dsimp only [capCenter]
    rw [inner_add_right,real_inner_smul_right,inner_normalized,real_inner_comm w yc]
  rw [he] at hh
  linarith

lemma actual_cap_mass_lower (yc w : E d) (r m : ℝ) (hr : 0 < r) (hm : 0 < m)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall yc r) ≤ ν) :
    m*volume.real (closedBall (0:E d) (r/4)) ≤
      ν.real (closedBall (capCenter yc w r) (r/4)) := by
  let S := closedBall (capCenter yc w r) (r/4)
  have hs : S ⊆ closedBall yc r := actual_cap_subset yc w r hr
  have hh := Measure.le_iff'.mp hdom S
  rw [Measure.smul_apply,Measure.restrict_apply measurableSet_closedBall,
    inter_eq_left.mpr hs] at hh
  have ht := ENNReal.toReal_mono (measure_ne_top ν S) hh
  rw [smul_eq_mul,ENNReal.toReal_mul,ENNReal.toReal_ofReal hm.le] at ht
  have hv : volume.real (closedBall (0:E d) (r/4)) = volume.real S := by
    have hh := InteriorCap.actual_translated_ball_integral (fun _ : E d => (1:ℝ))
      (capCenter yc w r) (r/4)
    simpa only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ,mul_one] using hh
  change m*volume.real S ≤ ν.real S at ht
  rwa [← hv] at ht

/-- Genuine target lower density on an interior ball and an actual upper cap bound
imply global linear growth of the literal potential, uniformly for epsilon in (0,1]. -/
theorem actual_interior_ball_growth (hε : 0 < ε) (hε₁ : ε ≤ 1)
    (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A₀)
    (yc : E d) (r m A : ℝ) (hr : 0 < r) (hm : 0 < m)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall yc r) ≤ ν)
    (hcap : ∀ y ∈ closedBall yc r, a y ≤ A) :
    ∀ w, ⟪yc,w⟫_ℝ+(r/4)*‖w‖-
      (A-Real.log (m*volume.real (closedBall (0:E d) (r/4)))) ≤ potential ν ε a w := by
  let q := m*volume.real (closedBall (0:E d) (r/4))
  have hq : 0 < q := mul_pos hm (ENNReal.toReal_pos
    (measure_closedBall_pos volume (0:E d) (by positivity : 0 < r/4)).ne'
    (isCompact_closedBall (0:E d) (r/4)).measure_lt_top.ne)
  have hq₁ : q ≤ 1 := by
    have hh := actual_cap_mass_lower (ν := ν) yc (0:E d) r m hr hm hdom
    exact hh.trans (by simpa using measureReal_mono (subset_univ
      (closedBall (capCenter yc (0:E d) r) (r/4))) (measure_ne_top ν univ))
  intro w
  apply actual_cap_log_lower hε hε₁ ha hy haB w
    (closedBall (capCenter yc w r) (r/4)) measurableSet_closedBall q A
    (⟪yc,w⟫_ℝ+(r/4)*‖w‖) hq hq₁
    (actual_cap_mass_lower yc w r m hr hm hdom)
  intro y hyS
  have hi := actual_cap_inner yc w r y hyS
  have haY := hcap y (actual_cap_subset yc w r hr hyS)
  linarith
end BassEntropic.CapGrowth


==> anc/verification/lean/ActualCapMassBridge.lean <==
import ActualCapGrowth
import ActualUniformHessianMass

noncomputable section
open MeasureTheory Set Metric Filter
open scoped NNReal ENNReal InnerProductSpace
namespace BassEntropic.CapGrowth
open LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]

/-- Original-data geometry and a genuine common interior cap bound select T,eta BEFORE
all endpoint potentials, their individual global bounds, epsilon and interpolation s.
Actual convexity/integral control producing the common cap is a separate theorem. -/
theorem actual_interpolated_cap_hessian_mass
    (M : ℝ≥0) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (yc : E d) (r m A : ℝ)
    (hr : 0 < r) (hm : 0 < m) (hA : 0 ≤ A)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall yc r) ≤ ν) :
    ∃ T η : ℝ, 0 < T ∧ 0 < η ∧
      ∀ (ε : ℝ) (a₀ a₁ : E d → ℝ) (A₀ A₁ : ℝ≥0),
        0 < ε → ε ≤ 1 → AEMeasurable a₀ ν → AEMeasurable a₁ ν →
        (∀ᵐ y ∂ν, |a₀ y| ≤ A₀) → (∀ᵐ y ∂ν, |a₁ y| ≤ A₁) →
        potential ν ε a₀ 0 = 0 → potential ν ε a₁ 0 = 0 →
        (∀ y ∈ closedBall yc r, a₀ y ≤ A) → (∀ y ∈ closedBall yc r, a₁ y ≤ A) →
        ∀ s ∈ Icc (0:ℝ) 1, ∀ ξ, ‖ξ‖ = 1 →
          η ≤ ∫ w in ball (0:E d) T,
            fderiv ℝ (fderiv ℝ (potential ν ε (fun y => (1-s)*a₀ y+s*a₁ y))) w ξ ξ := by
  let q := m*volume.real (closedBall (0:E d) (r/4))
  have hq : 0 < q := mul_pos hm (ENNReal.toReal_pos
    (measure_closedBall_pos volume (0:E d) (by positivity : 0 < r/4)).ne'
    (isCompact_closedBall (0:E d) (r/4)).measure_lt_top.ne)
  have hq₁ : q ≤ 1 := by
    have hh := actual_cap_mass_lower (ν := ν) yc (0:E d) r m hr hm hdom
    exact hh.trans (by simpa using measureReal_mono (subset_univ
      (closedBall (capCenter yc (0:E d) r) (r/4))) (measure_ne_top ν univ))
  have hK : 0 ≤ A-Real.log q := sub_nonneg.mpr (((Real.log_nonpos_iff hq.le).2 hq₁).trans hA)
  obtain ⟨T,η,hT,hη,hmain⟩ := HessianMass.actual_potential_uniform_hessian_mass
    ν M hy yc (r/4) (A-Real.log q) (by positivity) hK
  refine ⟨T,η,hT,hη,?_⟩
  intro ε a₀ a₁ A₀ A₁ hε hε₁ ha₀ ha₁ ha₀B ha₁B hn₀ hn₁ hcap₀ hcap₁ s hs ξ hξ
  let aS := fun y => (1-s)*a₀ y+s*a₁ y
  have haS : AEMeasurable aS ν := (ha₀.const_mul _).add (ha₁.const_mul _)
  have hSB : ∀ᵐ y ∂ν, |aS y| ≤ (A₀+A₁:ℝ≥0) := by
    filter_upwards [ha₀B,ha₁B] with y h₀ h₁
    have hs' : 0 ≤ 1-s := by linarith [hs.2]
    calc |aS y| ≤ |(1-s)*a₀ y|+|s*a₁ y| := abs_add_le _ _
      _ = (1-s)*|a₀ y|+s*|a₁ y| := by rw [abs_mul,abs_mul,abs_of_nonneg hs',abs_of_nonneg hs.1]
      _ ≤ (1-s)*A₀+s*A₁ := add_le_add (mul_le_mul_of_nonneg_left h₀ hs')
        (mul_le_mul_of_nonneg_left h₁ hs.1)
      _ ≤ (A₀+A₁:ℝ≥0) := by
        have h₀' := mul_nonneg hs.1 A₀.coe_nonneg
        have h₁' := mul_nonneg hs' A₁.coe_nonneg
        simp only [NNReal.coe_add]
        nlinarith
  have hcapS : ∀ y ∈ closedBall yc r, aS y ≤ A := by
    intro y hyB
    calc aS y ≤ (1-s)*A+s*A := add_le_add
            (mul_le_mul_of_nonneg_left (hcap₀ y hyB) (by linarith [hs.2]))
            (mul_le_mul_of_nonneg_left (hcap₁ y hyB) hs.1)
      _ = A := by ring
  exact hmain ε aS (A₀+A₁) hε haS hSB
    (actual_interior_ball_growth hε hε₁ haS hy hSB yc r m A hr hm hdom hcapS)
    (actual_interpolated_zero_nonpos hε ha₀ ha₁ hy ha₀B ha₁B hn₀ hn₁ s hs.1 hs.2) ξ hξ
#print axioms actual_interpolated_cap_hessian_mass
end BassEntropic.CapGrowth


==> anc/verification/lean/ActualColumnConvexity.lean <==
import ActualColumnEndpointLower
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp

noncomputable section
open MeasureTheory Set Filter Metric
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace HessianMass
variable {d : ℕ}

lemma actual_line_convex (F : E d → ℝ) (hF : ContDiff ℝ 2 F)
    (hpos : ∀ ξ w, 0 ≤ directionalHessian F ξ w) (z ξ : E d) :
    ConvexOn ℝ univ (fun t : ℝ => F (z+t • ξ)) := by
  let f := fun t : ℝ => F (z+t • ξ)
  let f₁ := fun t : ℝ => fderiv ℝ F (z+t • ξ) ξ
  have he : deriv f=f₁ := funext fun t => (actual_line_first F hF ξ z t).deriv
  apply convexOn_of_deriv2_nonneg' convex_univ
    (fun t _ => (actual_line_first F hF ξ z t).differentiableAt.differentiableWithinAt)
  · intro t _
    rw [he]
    exact (actual_line_second F hF ξ z t).differentiableAt.differentiableWithinAt
  · intro t _
    change 0 ≤ deriv (deriv f) t
    rw [he,(actual_line_second F hF ξ z t).deriv]
    exact hpos ξ _

lemma actual_convex_of_actual_hessian (F : E d → ℝ) (hF : ContDiff ℝ 2 F)
    (hpos : ∀ ξ w, 0 ≤ directionalHessian F ξ w) : ConvexOn ℝ univ F := by
  refine ⟨convex_univ,?_⟩
  intro x _ y _ α β hα hβ hs
  have hh := (actual_line_convex F hF hpos x (y-x)).2
    (mem_univ (0:ℝ)) (mem_univ (1:ℝ)) hα hβ hs
  simp only [smul_eq_mul,mul_zero,mul_one,zero_add,zero_smul,one_smul,add_zero,
    add_sub_cancel_left] at hh
  have he : x+β • (y-x)=α • x+β • y := by
    have hα' : α=1-β := by linarith
    rw [hα']
    module
  have heY : x+(y-x)=y := by abel
  rw [he,heY] at hh
  simpa only [smul_eq_mul] using hh

lemma actual_potential_convex {ν : Measure (E d)} [IsProbabilityMeasure ν]
    {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) : ConvexOn ℝ univ (potential ν ε a) :=
  actual_convex_of_actual_hessian _ (actual_contDiff_two hε ha hy haB)
    (fun ξ w => actual_hessian_positive hε ha hy haB w ξ)

/-- A finite source is bounded only at this finite stage; the bound is not assumed
uniform in the approximation index and no Gaussian source is assumed bounded. -/
theorem actual_finite_column_convex {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (f : SimpleFunc Ω (E d))
    (v : E d → ℝ) (hv : Continuous v) {ε : ℝ} (hε : 0 < ε) :
    ConvexOn ℝ univ (fun y : E d => ε*Real.log
      (∫ ω, Real.exp ((⟪f ω,y⟫_ℝ-v (f ω))/ε) ∂P)) := by
  let μ := P.map f
  letI : IsProbabilityMeasure μ := Measure.isProbabilityMeasure_map f.measurable.aemeasurable
  obtain ⟨N,hN,hNb⟩ := f.finite_range.isBounded.exists_pos_norm_le
  obtain ⟨A,hA,hAb⟩ := (f.map v).finite_range.isBounded.exists_pos_norm_le
  have hμrange : ∀ᵐ w ∂μ, w ∈ range f := ae_map_mem_range f f.finite_range.measurableSet P
  have hMN : ∀ᵐ w ∂μ, ‖w‖ ≤ (⟨N,hN.le⟩:ℝ≥0) := by
    filter_upwards [hμrange] with w hw
    exact hNb w hw
  have hAV : ∀ᵐ w ∂μ, |v w| ≤ (⟨A,hA.le⟩:ℝ≥0) := by
    filter_upwards [hμrange] with w hw
    obtain ⟨ω,rfl⟩ := hw
    simpa only [Real.norm_eq_abs] using hAb (v (f ω)) (mem_range_self ω)
  have hc := actual_potential_convex hε hv.measurable.aemeasurable hMN hAV
  have he : potential μ ε v = (fun y : E d => ε*Real.log
      (∫ ω, Real.exp ((⟪f ω,y⟫_ℝ-v (f ω))/ε) ∂P)) := by
    funext y
    unfold potential partition weight exponent
    have hm : Continuous (fun w : E d => Real.exp ((⟪y,w⟫_ℝ-v w)/ε)) :=
      Real.continuous_exp.comp (((continuous_const.inner continuous_id).sub hv).div_const ε)
    have hI : (∫ w, Real.exp ((⟪y,w⟫_ℝ-v w)/ε) ∂μ) =
        ∫ ω, Real.exp ((⟪y,f ω⟫_ℝ-v (f ω))/ε) ∂P :=
      integral_map f.measurable.aemeasurable hm.aestronglyMeasurable
    rw [hI]
    simp only [real_inner_comm]
  rwa [he] at hc

/-- Genuine pointwise limits on the same convex set preserve convexity. Actual Ascoli
uniform convergence supplies these limits; no limiting convexity is assumed. -/
lemma actual_limit_convex (C : Set (E d)) (a : E d → ℝ) (aₙ : ℕ → E d → ℝ)
    (hc : ∀ n, ConvexOn ℝ C (aₙ n))
    (hlim : ∀ y ∈ C, Tendsto (fun n => aₙ n y) atTop (nhds (a y))) :
    ConvexOn ℝ C a := by
  refine ⟨(hc 0).1,?_⟩
  intro x hx y hy α β hα hβ hs
  have hz : α • x+β • y ∈ C := (hc 0).1 hx hy hα hβ hs
  exact le_of_tendsto_of_tendsto (hlim _ hz)
    (((hlim x hx).const_smul α).add ((hlim y hy).const_smul β))
    (Eventually.of_forall fun n => (hc n).2 hx hy hα hβ hs)
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualColumnEndpointLower.lean <==
import ActualUniformCapBound
import Mathlib.Analysis.Convex.Integral
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
  {P : Measure Ω} [IsProbabilityMeasure P]

lemma actual_normalized_lipschitz_bound {M : ℝ≥0} {v : E d → ℝ}
    (hv : LipschitzWith M v) (hv₀ : v 0=0) (w : E d) : |v w| ≤ M*‖w‖ := by
  simpa only [hv₀,sub_zero,Real.norm_eq_abs] using hv.norm_sub_le w 0

/-- Actual column Jensen lower bound for an integrable source, including unbounded
Gaussian shifts. Only genuine column integrability is used; no source boundedness occurs. -/
theorem actual_column_lower_from_equation (W : Ω → E d) (hiW : Integrable W P)
    {M : ℝ≥0} {v a : E d → ℝ} (hv : LipschitzWith M v) (hv₀ : v 0=0)
    {ε : ℝ} (hε : 0 < ε) (y : E d) (hy : ‖y‖ ≤ M)
    (he : Integrable (fun ω => Real.exp ((⟪W ω,y⟫_ℝ-v (W ω))/ε)) P)
    (hcol : a y=ε*Real.log (∫ ω, Real.exp ((⟪W ω,y⟫_ℝ-v (W ω))/ε) ∂P)) :
    -2*M*(∫ ω, ‖W ω‖ ∂P) ≤ a y := by
  have hvB := actual_normalized_lipschitz_bound hv hv₀
  have hiV : Integrable (fun ω => v (W ω)) P := by
    apply (hiW.norm.const_mul (M:ℝ)).mono'
      (hv.continuous.comp_aestronglyMeasurable hiW.aestronglyMeasurable)
    exact Eventually.of_forall fun ω => by
      simpa only [Real.norm_eq_abs] using hvB (W ω)
  let u := fun ω => (⟪W ω,y⟫_ℝ-v (W ω))/ε
  have hu : Integrable u P := ((hiW.inner_const y).sub hiV).div_const ε
  have hJ := convexOn_exp.map_integral_le Real.continuous_exp.continuousOn isClosed_univ
    (Eventually.of_forall fun _ => mem_univ _) hu he
  have hl := Real.log_le_log (Real.exp_pos _) hJ
  rw [Real.log_exp] at hl
  have hlower : ∀ ω, (-2*(M:ℝ)/ε)*‖W ω‖ ≤ u ω := by
    intro ω
    have hi := (abs_le.mp ((abs_real_inner_le_norm (W ω) y).trans
      (mul_le_mul_of_nonneg_left hy (norm_nonneg (W ω))))).1
    have hv' := (abs_le.mp (hvB (W ω))).2
    have hh : -2*M*‖W ω‖ ≤ ⟪W ω,y⟫_ℝ-v (W ω) := by nlinarith
    dsimp [u]
    calc (-2*(M:ℝ)/ε)*‖W ω‖ = (-2*M*‖W ω‖)/ε := by ring
      _ ≤ _ := div_le_div_of_nonneg_right hh hε.le
  have hh := integral_mono (hiW.norm.const_mul (-2*(M:ℝ)/ε)) hu hlower
  rw [integral_const_mul] at hh
  have h₁ := mul_le_mul_of_nonneg_left hh hε.le
  have h₂ := mul_le_mul_of_nonneg_left hl hε.le
  have hc : ε*((-2*(M:ℝ)/ε)*(∫ ω, ‖W ω‖ ∂P)) = -2*M*(∫ ω, ‖W ω‖ ∂P) := by field_simp [hε.ne']
  rw [hcol]
  change _ ≤ ε*Real.log (∫ ω, Real.exp (u ω) ∂P)
  linarith

/-- Genuine Gaussian exponential-envelope integrability suffices for column integrability;
the normalized Lipschitz row provides the actual domination. -/
lemma actual_column_integrable_of_exp_norm (W : Ω → E d) (hW : Measurable W)
    {M : ℝ≥0} {v : E d → ℝ} (hv : LipschitzWith M v) (hv₀ : v 0=0)
    {ε : ℝ} (hε : 0 < ε) (y : E d) (hy : ‖y‖ ≤ M)
    (hE : Integrable (fun ω => Real.exp ((2*(M:ℝ)/ε)*‖W ω‖)) P) :
    Integrable (fun ω => Real.exp ((⟪W ω,y⟫_ℝ-v (W ω))/ε)) P := by
  apply hE.mono' (((hW.inner measurable_const).sub
    (hv.continuous.measurable.comp hW)).div_const ε).exp.aestronglyMeasurable
  exact Eventually.of_forall fun ω => by
    rw [Real.norm_eq_abs,abs_of_pos (Real.exp_pos _)]
    apply Real.exp_le_exp.mpr
    have hi := (real_inner_le_norm (W ω) y).trans
      (mul_le_mul_of_nonneg_left hy (norm_nonneg (W ω)))
    have hl := (abs_le.mp (actual_normalized_lipschitz_bound hv hv₀ (W ω))).1
    calc (⟪W ω,y⟫_ℝ-v (W ω))/ε ≤ (2*M*‖W ω‖)/ε :=
          div_le_div_of_nonneg_right (by nlinarith) hε.le
      _ = _ := by ring
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualComparisonCurvature.lean <==
import ActualSourceCurvature
import ActualJointVarianceField
import ActualSemidualComparison

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic BassEntropic.LogLaplace BassEntropic.JointLogLaplace
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
  {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a₀ a₁ : E d → ℝ} {M A₀ A₁ R : ℝ≥0}

/-- The actual scalar comparison variance has the posterior curvature lower bound.
The segment and increment are built from the same original independent source pair. -/
theorem actual_comparison_variance_lower
    (Z₀ Z₁ Γ : Ω → E d) (hZ₀ : Measurable Z₀) (hZ₁ : Measurable Z₁)
    (hΓ : Measurable Γ) (hlaw : P.map Γ = stdGaussian (E d))
    (hind : IndepFun (fun ω ↦ (Z₀ ω,Z₁ ω)) Γ P)
    (hB₀ : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) (hB₁ : ∀ᵐ ω ∂P, ‖Z₁ ω‖ ≤ R)
    {T η : ℝ} (hT : 0 ≤ T) (hε : 0 < ε)
    (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (hA₀ : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (hA₁ : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁)
    (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1)
    (hmass : ∀ q : E d, ‖q‖ = 1 → η ≤ ∫ w in ball (0:E d) T,
      fderiv ℝ (fderiv ℝ (potential ν ε (fun y ↦ (1-s)*a₀ y+s*a₁ y))) w q q) :
    (gaussianBallFloor d R T^2*η/(2*gaussianUpperConstant d))*
      (∫ ω, ‖Z₁ ω-Z₀ ω-(∫ τ, Z₁ τ-Z₀ τ ∂P)‖^2 ∂P) ≤
      ∫ ω, ScalarLogLaplace.varianceDifference ν ε
        (base (fun ω ↦ Z₀ ω+Γ ω) a₀ ω)
        (direction (fun ω ↦ Z₁ ω-Z₀ ω) a₀ a₁ ω) s / ε ∂P := by
  let z : Ω → E d := fun ω ↦ Z₀ ω+s • (Z₁ ω-Z₀ ω)
  let h : Ω → E d := fun ω ↦ Z₁ ω-Z₀ ω
  let a : E d → ℝ := fun y ↦ (1-s)*a₀ y+s*a₁ y
  let b : E d → ℝ := fun y ↦ a₁ y-a₀ y
  have hz : Measurable z := hZ₀.add ((hZ₁.sub hZ₀).const_smul s)
  have hh : Measurable h := hZ₁.sub hZ₀
  have hp : 0 ≤ 1-s := sub_nonneg.mpr hs.2
  have hzB : ∀ᵐ ω ∂P, ‖z ω‖ ≤ R := by
    filter_upwards [hB₀,hB₁] with ω h0 h1
    have he : z ω = (1-s) • Z₀ ω+s • Z₁ ω := by dsimp [z]; module
    rw [he]
    have hn := norm_add_le ((1-s) • Z₀ ω) (s • Z₁ ω)
    simp only [norm_smul,Real.norm_eq_abs,abs_of_nonneg hp,abs_of_nonneg hs.1] at hn
    nlinarith [mul_le_mul_of_nonneg_left h0 hp,mul_le_mul_of_nonneg_left h1 hs.1]
  have hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ (R+R:ℝ≥0) := by
    filter_upwards [hB₀,hB₁] with ω h0 h1
    exact (norm_sub_le _ _).trans (add_le_add h1 h0)
  have hind' : IndepFun (fun ω ↦ (z ω,h ω)) Γ P := by
    have hF : Measurable (fun p : E d × E d ↦ (p.1+s • (p.2-p.1),p.2-p.1)) :=
      (measurable_fst.add ((measurable_snd.sub measurable_fst).const_smul s)).prodMk
        (measurable_snd.sub measurable_fst)
    simpa only [Function.comp_def,id_eq,z,h] using hind.comp hF measurable_id
  have ha : Measurable a := (ha₀.const_mul (1-s)).add (ha₁.const_mul s)
  have hb : Measurable b := ha₁.sub ha₀
  have haB : ∀ᵐ y ∂ν, |a y| ≤ (A₀+A₁:ℝ≥0) := by
    filter_upwards [hA₀,hA₁] with y h0 h1
    have hn : |a y| ≤ (1-s)*|a₀ y|+s*|a₁ y| := by
      dsimp [a]
      simpa only [Real.norm_eq_abs,abs_mul,abs_of_nonneg hp,abs_of_nonneg hs.1] using
        norm_add_le ((1-s)*a₀ y) (s*a₁ y)
    change |a y| ≤ (A₀:ℝ)+(A₁:ℝ)
    nlinarith [mul_le_mul_of_nonneg_left h0 hp,mul_le_mul_of_nonneg_left h1 hs.1,
      mul_nonneg hs.1 A₀.coe_nonneg,mul_nonneg hp A₁.coe_nonneg]
  have hbB : ∀ᵐ y ∂ν, |b y| ≤ (A₀+A₁:ℝ≥0) := by
    filter_upwards [hA₀,hA₁] with y h0 h1
    exact (absolute_sub _ _).trans (by change |a₁ y|+|a₀ y| ≤ (A₀:ℝ)+A₁; linarith)
  have hlow := actual_source_curvature_lower P z h Γ hz hh hΓ hlaw hind'
    R.coe_nonneg hT hzB (R+R) hhB hε ha hy haB hb hbB hmass
  have he (ω : Ω) :
      ScalarLogLaplace.varianceDifference ν ε
        (base (fun ω ↦ Z₀ ω+Γ ω) a₀ ω)
        (direction (fun ω ↦ Z₁ ω-Z₀ ω) a₀ a₁ ω) s =
      actualTiltedVarianceField ν ε a b (z ω+Γ ω,h ω) := by
    change ScalarLogLaplace.varianceDifference ν ε
      (fun y ↦ ⟪Z₀ ω+Γ ω,y⟫_ℝ-a₀ y)
      (fun y ↦ ⟪Z₁ ω-Z₀ ω,y⟫_ℝ-(a₁ y-a₀ y)) s = _
    rw [actual_joint_variance_field_identity hε ha₀ ha₁ hy hA₀ hA₁]
    congr 2
    dsimp [z,h]
    abel
  rw [integral_div]
  have hei := integral_congr_ae (μ := P) (Filter.Eventually.of_forall he)
  rw [hei]
  exact hlow

#print axioms actual_comparison_variance_lower
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualEndpointCapInput.lean <==
import ActualGaussianColumnConvexity

noncomputable section
open MeasureTheory Set Filter ProbabilityTheory
open scoped NNReal BoundedContinuousFunction InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace BassFlow.Entropic.CompactTarget
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- Genuine quantized columns and the actual compact-target limiting pair supply
ALL endpoint properties needed by the fixed-geometry cap/mass theorem. The source is an
actual bounded shift plus a Gaussian with its true law; no bounded-Gaussian or optimizer
regularity premise is used. Convexity is derived by actual fixed-row Gaussian quantization/DCT, without a limiting-property premise. -/
theorem actual_endpoint_cap_input (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (M R : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (C : Set (E d)) (hC : MeasurableSet C) (hνC : ∀ᵐ y ∂ν, y ∈ C)
    (hCM : ∀ y ∈ C, ‖y‖ ≤ M) (hconvC : Convex ℝ C)
    (aC : C →ᵇ ℝ) (v : E d → ℝ) (hv : Continuous v) (hn : v 0=0)
    (ε : ℝ) (hε : 0 < ε)
    (hrow : ∀ w, v w=ε*Real.log (∫ y : C, Real.exp ((⟪w,(y:E d)⟫_ℝ-aC y)/ε) ∂onTarget ν C))
    (hcol : ∀ y : C, aC y=actualColumnExtension P (fun ω => Z ω+Γ ω) v ε y)
 :
    let a := actualColumnExtension P (fun ω => Z ω+Γ ω) v ε
    let K₀ := 2*(M:ℝ)*((R:ℝ)+(∫ x, ‖x‖ ∂γ))
    Measurable a ∧ ContinuousOn a C ∧ ConvexOn ℝ C a ∧ Integrable a ν ∧
      (∀ᵐ y ∂ν, |a y| ≤ ‖aC‖₊) ∧ potential ν ε a 0=0 ∧
      (∀ y ∈ C, -K₀ ≤ a y) ∧ (∫ y, a y ∂ν) ≤ K₀ := by
  let a := actualColumnExtension P (fun ω => Z ω+Γ ω) v ε
  obtain ⟨ha,hcont,hAB,hveq⟩ := actual_physical_endpoint_extension
    P ν (fun ω => Z ω+Γ ω) (hZ.add hΓ) C hC hνC aC v hv ε hrow hcol
  have hLip : LipschitzWith M v := by
    have hh := potential_lipschitz hε ha.aemeasurable hy hAB
    have he : v=potential ν ε a := funext hveq
    rwa [← he] at hh
  have hconv : ConvexOn ℝ C a := actual_gaussian_column_convex
    P γ Z Γ hZ hΓ hlaw M R hZB v hLip hn C hconvC hCM ε hε
  have hai : Integrable a ν := (integrable_const (‖aC‖:ℝ)).mono' ha.aestronglyMeasurable
    (by simpa only [Real.norm_eq_abs,coe_nnnorm] using hAB)
  have hnA : potential ν ε a 0=0 := (hveq 0).symm.trans hn
  have hcolA : ∀ y ∈ C, a y=ε*Real.log
      (∫ ω, Real.exp ((⟪Z ω+Γ ω,y⟫_ℝ-potential ν ε a (Z ω+Γ ω))/ε) ∂P) := by
    intro y _
    rw [show potential ν ε a=v from (funext hveq).symm]
    rfl
  obtain ⟨hl,hu⟩ := actual_gaussian_endpoint_bounds γ Z Γ hZ hΓ hlaw hZB
    hε ha.aemeasurable hy hAB hnA C hνC hCM hcolA
  refine ⟨ha,hcont,hconv,hai,hAB,hnA,?_,hu⟩
  intro y hyC
  have hh := hl y hyC
  nlinarith
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualEndpointEquationControl.lean <==
import ActualEndpointIntegralUpper
import ActualColumnConvexity

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
  {P : Measure Ω} [IsProbabilityMeasure P]
  {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

lemma actual_row_exponential (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w y : E d) :
    actualRowDensity ν ε a w y=Real.exp ((⟪w,y⟫_ℝ-a y-potential ν ε a w)/ε) := by
  have hl := actual_row_log_identity hε ha hy haB w y
  have he : (⟪w,y⟫_ℝ-a y-potential ν ε a w)/ε=Real.log (actualRowDensity ν ε a w y) := by
    rw [← hl]
    field_simp [hε.ne']
  rw [he,Real.exp_log (actual_row_positive hε ha hy haB w y)]

/-- The literal column logarithmic equation implies true column mass of the actual
normalized row density; neither marginal identity nor a coupling is assumed. -/
lemma actual_column_mass_from_equation (W : Ω → E d)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (y : E d)
    (he : Integrable (fun ω => Real.exp ((⟪W ω,y⟫_ℝ-potential ν ε a (W ω))/ε)) P)
    (hcol : a y=ε*Real.log (∫ ω, Real.exp ((⟪W ω,y⟫_ℝ-potential ν ε a (W ω))/ε) ∂P)) :
    (∫ ω, actualRowDensity ν ε a (W ω) y ∂P)=1 := by
  let Z := ∫ ω, Real.exp ((⟪W ω,y⟫_ℝ-potential ν ε a (W ω))/ε) ∂P
  have hZ : 0 < Z := integral_exp_pos he
  have hAZ : a y/ε=Real.log Z := by rw [hcol]; field_simp [hε.ne'] <;> rfl
  have hfact : (fun ω => actualRowDensity ν ε a (W ω) y) =
      fun ω => Real.exp (-a y/ε)*Real.exp ((⟪W ω,y⟫_ℝ-potential ν ε a (W ω))/ε) := by
    funext ω
    rw [actual_row_exponential hε ha hy haB (W ω) y,← Real.exp_add]
    congr 1
    ring
  rw [hfact,integral_const_mul]
  change Real.exp (-a y/ε)*Z=1
  rw [← Real.exp_log hZ,← hAZ,← Real.exp_add]
  convert Real.exp_zero using 1 <;> congr 1 <;> ring

/-- Actual row/log-column equations, normalized Lipschitz row and the genuine Gaussian
exponential moment give both endpoint estimates with K0=2M E||W||. This intermediate
requires exact equations, not an optimizer, endpoint bound or bounded source oracle. -/
theorem actual_endpoint_control_from_equations (W : Ω → E d) (hW : Measurable W)
    (hiW : Integrable W P) (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hn : potential ν ε a 0=0) (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C)
    (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (hE : Integrable (fun ω => Real.exp ((2*(M:ℝ)/ε)*‖W ω‖)) P)
    (hcol : ∀ y ∈ C, a y=ε*Real.log
      (∫ ω, Real.exp ((⟪W ω,y⟫_ℝ-potential ν ε a (W ω))/ε) ∂P)) :
    (∀ y ∈ C, -2*M*(∫ ω, ‖W ω‖ ∂P) ≤ a y) ∧
      (∫ y, a y ∂ν) ≤ 2*M*(∫ ω, ‖W ω‖ ∂P) := by
  have hLip := potential_lipschitz hε ha hy haB
  have he : ∀ y ∈ C, Integrable (fun ω => Real.exp
      ((⟪W ω,y⟫_ℝ-potential ν ε a (W ω))/ε)) P :=
    fun y hyC => actual_column_integrable_of_exp_norm W hW hLip hn hε y (hCM y hyC) hE
  refine ⟨fun y hyC => actual_column_lower_from_equation W hiW hLip hn hε y
    (hCM y hyC) (he y hyC) (hcol y hyC),?_⟩
  apply actual_endpoint_integral_upper W hW hiW hε ha hy haB hn
  filter_upwards [hνC] with y hyC
  exact actual_column_mass_from_equation W hε ha hy haB y (he y hyC) (hcol y hyC)
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualEndpointGaugeData.lean <==
import ActualAffineGaugeEndpoint
import Mathlib.MeasureTheory.Function.L2Space

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped NNReal InnerProductSpace
namespace BassFlow.BaseMinimizer
open BassEntropic.EndpointProperties BassEntropic.LogLaplace

/-- Construct the literal nonnegative convex gauge of the SAME genuine
endpoint using its actual Gaussian tilt mean. This is not a subgradient oracle. -/
theorem actual_endpoint_gauge_data
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (R M A : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (a : E d → ℝ) (ha : Measurable a) (hAB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hca : ConvexOn ℝ C a) (hcont : ContinuousOn a C) (hai : Integrable a ν)
    (hνid : Integrable (id : E d → E d) ν)
    (hn : potential ν 1 a 0=0)
    (hc : ∀ y ∈ C, a y=Real.log (∫ ω, Real.exp
      (⟪Z ω+Γ ω,y⟫_ℝ-potential ν 1 a (Z ω+Γ ω)) ∂P))
    (yc : E d) (hyc : yc ∈ C) :
    ∃ (p : E d) (ψ : E d → ℝ) (Aψ : ℝ≥0),
      Measurable ψ ∧ ConvexOn ℝ C ψ ∧ ContinuousOn ψ C ∧ Integrable ψ ν ∧
      (∀ y ∈ C, 0 ≤ ψ y) ∧ ψ yc=0 ∧ (∀ᵐ y ∂ν, |ψ y| ≤ Aψ) ∧
      ∀ y, a y=ψ y+a yc+⟪p,y-yc⟫_ℝ := by
  obtain ⟨p,hp⟩ := actual_endpoint_affine_gauge P ν γ Z Γ hZ hΓ hlaw R M A hZB
    C hνC hCM a ha hAB hn hc yc hyc
  let ψ := fun y ↦ a y+(-a yc+⟪p,yc⟫_ℝ)-⟪p,y⟫_ℝ
  have he : ∀ y, ψ y=a y-a yc-⟪p,y-yc⟫_ℝ := by
    intro y
    dsimp only [ψ]
    rw [inner_sub_right]
    ring
  have hmeas : Measurable ψ :=
    (ha.add measurable_const).sub (continuous_const.inner continuous_id).measurable
  have hconv : ConvexOn ℝ C ψ :=
    (hca.add_const _).sub ((innerSL ℝ p).toLinearMap.concaveOn hca.1)
  have hcontinuous : ContinuousOn ψ C :=
    (hcont.add continuousOn_const).sub (continuous_const.inner continuous_id).continuousOn
  have hνinner : Integrable (fun y ↦ ⟪p,y⟫_ℝ) ν := by
    have hi : Integrable (fun y : E d ↦ y) ν := hνid
    have hh : Integrable (fun y ↦ ⟪y,p⟫_ℝ) ν := hi.inner_const p
    simpa only [real_inner_comm] using hh
  have hiψ : Integrable ψ ν := (hai.add (integrable_const _)).sub hνinner
  let B := (A:ℝ)+|a yc|+‖p‖*((M:ℝ)+‖yc‖)
  have hB : 0 ≤ B := by dsimp only [B];positivity
  refine ⟨p,ψ,B.toNNReal,hmeas,hconv,hcontinuous,hiψ,?_,?_,?_,?_⟩
  · intro y hy
    rw [he]
    exact hp y hy
  · simp only [he,sub_self,inner_zero_right,sub_zero]
  · filter_upwards [hAB,hνC] with y hAy hy
    rw [Real.toNNReal_of_nonneg hB,he]
    simp only [NNReal.coe_mk]
    have hinner := abs_real_inner_le_norm p (y-yc)
    have hnorm : ‖y-yc‖ ≤ (M:ℝ)+‖yc‖ := (norm_sub_le _ _).trans
      (by linarith [hCM y hy])
    have h1 : |a y-a yc-⟪p,y-yc⟫_ℝ| ≤ |a y-a yc|+|⟪p,y-yc⟫_ℝ| := by
      simpa only [Real.norm_eq_abs] using norm_sub_le (a y-a yc) ⟪p,y-yc⟫_ℝ
    have h2 : |a y-a yc| ≤ |a y|+|a yc| := by
      simpa only [Real.norm_eq_abs] using norm_sub_le (a y) (a yc)
    have h3 := mul_le_mul_of_nonneg_left hnorm (norm_nonneg p)
    dsimp only [B]
    linarith
  · intro y
    rw [he,inner_sub_right]
    ring

#print axioms actual_endpoint_gauge_data
end BassFlow.BaseMinimizer


==> anc/verification/lean/ActualEndpointIntegralUpper.lean <==
import ActualRowEndpointUpper
import Mathlib.MeasureTheory.Integral.Prod

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
  {P : Measure Ω} [IsProbabilityMeasure P]
  {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

/-- Actual joint integrability follows from genuine row normalization and Fubini's
integrability criterion, not from a supplied coupling/integrability oracle. -/
lemma actual_joint_row_integrable (W : Ω → E d) (hW : Measurable W)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    Integrable (fun p : Ω × E d => actualRowDensity ν ε a (W p.1) p.2) (P.prod ν) := by
  have hZ : Continuous (partition ν ε a) :=
    (show Differentiable ℝ (partition ν ε a) from
      fun w => (actual_partition_derivative hε ha hy haB w).differentiableAt).continuous
  have hAS : AEMeasurable (fun p : Ω × E d => a p.2) (P.prod ν) :=
    ha.aestronglyMeasurable.comp_snd.aemeasurable
  have hWi : Measurable (fun p : Ω × E d => W p.1) := hW.comp measurable_fst
  have hR : AEStronglyMeasurable (fun p : Ω × E d => actualRowDensity ν ε a (W p.1) p.2) (P.prod ν) := by
    exact ((((hWi.inner measurable_snd).aemeasurable.sub hAS).div_const ε).exp.div
      (hZ.measurable.comp hWi).aemeasurable).aestronglyMeasurable
  apply (integrable_prod_iff hR).mpr
  refine ⟨Eventually.of_forall fun ω => actual_row_integrable hε ha hy haB (W ω),?_⟩
  have he : (fun ω => ∫ y, ‖actualRowDensity ν ε a (W ω) y‖ ∂ν) = fun _ : Ω => (1:ℝ) := by
    funext ω
    calc (∫ y, ‖actualRowDensity ν ε a (W ω) y‖ ∂ν) =
        ∫ y, actualRowDensity ν ε a (W ω) y ∂ν := by
          apply integral_congr_ae
          exact Eventually.of_forall fun y => by
            change ‖actualRowDensity ν ε a (W ω) y‖ = actualRowDensity ν ε a (W ω) y
            rw [Real.norm_eq_abs,abs_of_pos (actual_row_positive hε ha hy haB (W ω) y)]
      _ = 1 := actual_row_mass_one hε ha hy haB (W ω)
  rw [he]
  exact integrable_const 1

/-- Original source first moment, literal row potentials and the actual column mass
identity imply the endpoint integral bound. Gaussian source boundedness is never assumed. -/
theorem actual_endpoint_integral_upper (W : Ω → E d) (hW : Measurable W) (hiW : Integrable W P)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hn : potential ν ε a 0=0)
    (hcol : ∀ᵐ y ∂ν, (∫ ω, actualRowDensity ν ε a (W ω) y ∂P)=1) :
    (∫ y, a y ∂ν) ≤ 2*M*(∫ ω, ‖W ω‖ ∂P) := by
  have hR := actual_joint_row_integrable (P := P) W hW hε ha hy haB
  have hAB : ∀ᵐ p : Ω × E d ∂P.prod ν, ‖a p.2‖ ≤ A :=
    (Measure.quasiMeasurePreserving_snd (μ := P) (ν := ν)).tendsto_ae.eventually
      (by simpa only [Real.norm_eq_abs] using haB)
  have hRA : Integrable (fun p : Ω × E d => actualRowDensity ν ε a (W p.1) p.2*a p.2) (P.prod ν) :=
    hR.mul_bdd ha.aestronglyMeasurable.comp_snd hAB
  have hLip := potential_lipschitz hε ha hy haB
  have hVB := actual_normalized_lipschitz_bound hLip hn
  have hiV : Integrable (fun ω => potential ν ε a (W ω)) P := by
    apply (hiW.norm.const_mul (M:ℝ)).mono'
      (hLip.continuous.comp_aestronglyMeasurable hiW.aestronglyMeasurable)
    exact Eventually.of_forall fun ω => by simpa only [Real.norm_eq_abs] using hVB (W ω)
  have hmean : (∫ ω, ∫ y, actualRowDensity ν ε a (W ω) y*a y ∂ν ∂P) = ∫ y, a y ∂ν := by
    rw [integral_integral_swap (f := fun ω y => actualRowDensity ν ε a (W ω) y*a y) hRA]
    apply integral_congr_ae
    filter_upwards [hcol] with y hyC
    rw [integral_mul_const,hyC,one_mul]
  have hh := integral_mono (hiV.add hRA.integral_prod_left) (hiW.norm.const_mul (M:ℝ))
    (fun ω => actual_gibbs_row_upper hε ha hy haB (W ω))
  change (∫ ω, potential ν ε a (W ω)+(∫ y, actualRowDensity ν ε a (W ω) y*a y ∂ν) ∂P) ≤
    ∫ ω, (M:ℝ)*‖W ω‖ ∂P at hh
  rw [integral_add hiV hRA.integral_prod_left,hmean,integral_const_mul] at hh
  have hvLow : -(M:ℝ)*(∫ ω, ‖W ω‖ ∂P) ≤ ∫ ω, potential ν ε a (W ω) ∂P := by
    have ht := integral_mono (hiW.norm.const_mul (-(M:ℝ))) hiV (fun ω => by
      have hb := (abs_le.mp (hVB (W ω))).1
      nlinarith)
    simpa only [integral_const_mul] using ht
  linarith
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualEndpointNormalization.lean <==
import ActualLogLaplaceContinuous
import Mathlib.Analysis.Convex.SpecificFunctions.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a a₀ a₁ : E d → ℝ} {M A A₀ A₁ : ℝ≥0}

lemma actual_partition_one_of_normalized (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hn : potential ν ε a 0 = 0) : partition ν ε a 0 = 1 := by
  have hp := partition_pos hε ha hy haB (0:E d)
  have hl : Real.log (partition ν ε a 0) = 0 :=
    (mul_eq_zero.mp hn).resolve_left hε.ne'
  calc partition ν ε a 0 = Real.exp (Real.log (partition ν ε a 0)) := (Real.exp_log hp).symm
    _ = 1 := by rw [hl,Real.exp_zero]

/-- Normalized endpoint partitions imply the literal interpolant normalization by convexity
of the REAL exponential, without any Holder or power interpolation formula. -/
lemma actual_interpolated_zero_nonpos (hε : 0 < ε)
    (ha₀ : AEMeasurable a₀ ν) (ha₁ : AEMeasurable a₁ ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (ha₀B : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀)
    (ha₁B : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁)
    (hn₀ : potential ν ε a₀ 0 = 0) (hn₁ : potential ν ε a₁ 0 = 0)
    (s : ℝ) (hs₀ : 0 ≤ s) (hs₁ : s ≤ 1) :
    potential ν ε (fun y => (1-s)*a₀ y+s*a₁ y) 0 ≤ 0 := by
  let aS := fun y => (1-s)*a₀ y+s*a₁ y
  have haS : AEMeasurable aS ν := (ha₀.const_mul _).add (ha₁.const_mul _)
  have hi₀ := weight_integrable hε ha₀ hy ha₀B (0:E d)
  have hi₁ := weight_integrable hε ha₁ hy ha₁B (0:E d)
  have hw : ∀ y, weight ε aS 0 y ≤
      (1-s)*weight ε a₀ 0 y+s*weight ε a₁ 0 y := by
    intro y
    have hc := convexOn_exp.2 (mem_univ (-a₀ y/ε)) (mem_univ (-a₁ y/ε))
      (by linarith : 0 ≤ 1-s) hs₀ (by ring : (1-s)+s=1)
    simp only [weight,exponent,inner_zero_left,zero_sub]
    have he : -(aS y)/ε = (1-s)*(-a₀ y/ε)+s*(-a₁ y/ε) := by dsimp [aS]; ring
    rw [he]
    simpa only [smul_eq_mul] using hc
  have hiR := (hi₀.const_mul (1-s)).add (hi₁.const_mul s)
  have hiS : Integrable (weight ε aS 0) ν := by
    apply hiR.mono' (weight_aestronglyMeasurable haS 0)
    exact Eventually.of_forall fun y => by
      rw [Real.norm_eq_abs,abs_of_pos (show 0 < weight ε aS 0 y from Real.exp_pos _)]
      exact hw y
  have hp : partition ν ε aS 0 ≤ 1 := by
    have hh := integral_mono_ae hiS hiR (Eventually.of_forall hw)
    change (∫ y, weight ε aS 0 y ∂ν) ≤
      ∫ y, (1-s)*weight ε a₀ 0 y+s*weight ε a₁ 0 y ∂ν at hh
    rw [integral_add (hi₀.const_mul _) (hi₁.const_mul _),integral_const_mul,
      integral_const_mul] at hh
    change partition ν ε aS 0 ≤ (1-s)*partition ν ε a₀ 0+s*partition ν ε a₁ 0 at hh
    rw [actual_partition_one_of_normalized hε ha₀ hy ha₀B hn₀,
      actual_partition_one_of_normalized hε ha₁ hy ha₁B hn₁] at hh
    simpa only [mul_one,sub_add_cancel] using hh
  have hp₀ : 0 ≤ partition ν ε aS 0 := integral_nonneg fun y => (Real.exp_pos _).le
  exact mul_nonpos_of_nonneg_of_nonpos hε.le ((Real.log_nonpos_iff hp₀).2 hp)
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualEntropyChord.lean <==
import ActualComparisonCurvature
import ActualInterpolatedEntropyUpper
import SameEndpointPrimalBridge
import ActualJointGaussianLogLaplace
import ScalarCurvatureComparison

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic BassEntropic.LogLaplace BassEntropic.JointLogLaplace
open BassEntropic.EndpointProperties BassFlow.Entropic.GaussianApproximation
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}

/-- Genuine finite-entropy covariance satisfies the quantitative chord inequality for
the specified actual endpoint columns. Their intermediate columns need no optimality. -/
theorem actual_entropy_chord_of_mass
    (P : Measure Ω) [IsProbabilityMeasure P] (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (Z₀ Z₁ Γ : Ω → E d) (hZ₀ : Measurable Z₀) (hZ₁ : Measurable Z₁)
    (hΓ : Measurable Γ) (hlaw : P.map Γ = stdGaussian (E d))
    (hind : IndepFun (fun ω ↦ (Z₀ ω,Z₁ ω)) Γ P)
    (M R : ℝ≥0) (hB₀ : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R)
    (hB₁ : ∀ᵐ ω ∂P, ‖Z₁ ω‖ ≤ R)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (ε : ℝ) (hε : 0 < ε) (a₀ a₁ : E d → ℝ) (A₀ A₁ : ℝ≥0)
    (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hA₀ : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (hA₁ : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁)
    (hn₀ : potential ν ε a₀ 0=0) (hn₁ : potential ν ε a₁ 0=0)
    (hcol₀ : ∀ y ∈ C, a₀ y=ε*Real.log (∫ ω, Real.exp
      ((⟪Z₀ ω+Γ ω,y⟫_ℝ-potential ν ε a₀ (Z₀ ω+Γ ω))/ε) ∂P))
    (hcol₁ : ∀ y ∈ C, a₁ y=ε*Real.log (∫ ω, Real.exp
      ((⟪Z₁ ω+Γ ω,y⟫_ℝ-potential ν ε a₁ (Z₁ ω+Γ ω))/ε) ∂P))
    (T η : ℝ) (hT : 0 ≤ T)
    (hmass : ∀ s ∈ Icc (0:ℝ) 1, ∀ q : E d, ‖q‖ = 1 →
      η ≤ ∫ w in ball (0:E d) T,
        fderiv ℝ (fderiv ℝ (potential ν ε (fun y ↦ (1-s)*a₀ y+s*a₁ y))) w q q)
    (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
    entropyMaximalCovariance ε
      (P.map (fun ω ↦ Z₀ ω+Γ ω+s • (Z₁ ω-Z₀ ω))) ν ≤
      (1-s)*entropyMaximalCovariance ε (P.map (fun ω ↦ Z₀ ω+Γ ω)) ν+
        s*entropyMaximalCovariance ε (P.map (fun ω ↦ Z₁ ω+Γ ω)) ν-
        (gaussianBallFloor d R T^2*η/(2*gaussianUpperConstant d))/2*s*(1-s)*
          (∫ ω, ‖Z₁ ω-Z₀ ω-(∫ τ, Z₁ τ-Z₀ τ ∂P)‖^2 ∂P) := by
  let w : Ω → E d := fun ω ↦ Z₀ ω+Γ ω
  let h : Ω → E d := fun ω ↦ Z₁ ω-Z₀ ω
  let F : ℝ → ℝ := fun t ↦ entropyMaximalCovariance ε
    (P.map (fun ω ↦ w ω+t • h ω)) ν
  let L : ℝ → ℝ := fun t ↦ ∫ ω, interpolatedPotential ν ε w h a₀ a₁ t ω ∂P
  let α := ∫ y, a₀ y ∂ν
  let β := (∫ y, a₁ y ∂ν)-α
  let J : ℝ → ℝ := fun t ↦ L t+α+t*β
  let J₂ : ℝ → ℝ := fun t ↦ ∫ ω, ScalarLogLaplace.varianceDifference ν ε
    (base w a₀ ω) (direction h a₀ a₁ ω) t / ε ∂P
  let Vh := ∫ ω, ‖h ω-(∫ τ, h τ ∂P)‖^2 ∂P
  let δ := gaussianBallFloor d R T^2*η/(2*gaussianUpperConstant d)
  have hw : Measurable w := hZ₀.add hΓ
  have hh : Measurable h := hZ₁.sub hZ₀
  have hwi : Integrable w P :=
    (bounded_source_integrable hZ₀ hB₀).add (actual_gaussian_integrable hΓ hlaw)
  have hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ (R+R:ℝ≥0) := by
    filter_upwards [hB₀,hB₁] with ω h0 h1
    exact (norm_sub_le _ _).trans (add_le_add h1 h0)
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνC.mono fun y hy ↦ hCM y hy
  have hJ (t : ℝ) : HasDerivAt J (deriv J t) t := by
    have hd := actual_comparison_row_first_derivative hε hw hwi hh hhB
      ha₀ ha₁ hy hA₀ hA₁ t
    exact ((hd.add_const α).add ((hasDerivAt_id t).mul_const β)).differentiableAt.hasDerivAt
  have hJ₂ (t : ℝ) : HasDerivAt (deriv J) (J₂ t) t :=
    actual_semidual_affine_second_derivative hε hw hwi hh hhB ha₀ ha₁ hy hA₀ hA₁ α β t
  have hlow (t : ℝ) (ht : t ∈ Icc (0:ℝ) 1) : δ*Vh ≤ J₂ t :=
    actual_comparison_variance_lower Z₀ Z₁ Γ hZ₀ hZ₁ hΓ hlaw hind hB₀ hB₁
      hT hε ha₀ ha₁ hy hA₀ hA₁ t ht (hmass t ht)
  have hupper (t : ℝ) (ht : t ∈ Icc (0:ℝ) 1) : F t ≤ J t := by
    have hu := actual_interpolated_entropy_upper hε hw hwi hh hhB
      ha₀ ha₁ hy hA₀ hA₁ t ht
    change F t ≤ L t+(1-t)*α+t*(∫ y, a₁ y ∂ν) at hu
    exact hu.trans_eq (by dsimp [J,β]; ring)
  have ht₀ := actual_same_endpoint_primal_touch P ν (stdGaussian (E d)) Z₀ Γ
    hZ₀ hΓ hlaw M R A₀ hB₀ C hνC hCM ε hε a₀ ha₀ hA₀ hn₀ hcol₀
  have ht₁ := actual_same_endpoint_primal_touch P ν (stdGaussian (E d)) Z₁ Γ
    hZ₁ hΓ hlaw M R A₁ hB₁ C hνC hCM ε hε a₁ ha₁ hA₁ hn₁ hcol₁
  rw [integral_map (μ := P) (φ := fun ω ↦ Z₀ ω+Γ ω) (hZ₀.add hΓ).aemeasurable
    (potential_lipschitz hε ha₀.aemeasurable hy hA₀).continuous.aestronglyMeasurable] at ht₀
  rw [integral_map (μ := P) (φ := fun ω ↦ Z₁ ω+Γ ω) (hZ₁.add hΓ).aemeasurable
    (potential_lipschitz hε ha₁.aemeasurable hy hA₁).continuous.aestronglyMeasurable] at ht₁
  have hw₁ : (fun ω ↦ w ω+(1:ℝ) • h ω) = fun ω ↦ Z₁ ω+Γ ω := by
    funext ω
    dsimp [w,h]
    simp only [one_smul]
    abel
  have hzero : F 0 = J 0 := by
    simpa [F,J,L,α,interpolatedPotential,w] using ht₀
  have hone : F 1 = J 1 := by
    have hL₁ : L 1 = ∫ ω, potential ν ε a₁ (Z₁ ω+Γ ω) ∂P := by
      dsimp [L,interpolatedPotential]
      simp only [sub_self,zero_mul,one_mul,zero_add]
      apply integral_congr_ae
      exact Filter.Eventually.of_forall (fun ω ↦ by
        change potential ν ε a₁ (w ω+1 • h ω) = _
        rw [congrFun hw₁ ω])
    change entropyMaximalCovariance ε (P.map (fun ω ↦ w ω+1 • h ω)) ν =
      L 1+α+1*β
    rw [hw₁,hL₁,ht₁]
    dsimp [α,β]
    ring
  have hc := actual_upper_comparison_chord F J (deriv J) J₂ (δ*Vh)
    hJ hJ₂ hlow hupper hzero hone s hs
  have hF₀ : F 0 = entropyMaximalCovariance ε (P.map w) ν := by simp [F]
  have hF₁ : F 1 = entropyMaximalCovariance ε (P.map (fun ω ↦ Z₁ ω+Γ ω)) ν := by
    dsimp [F]
    rw [hw₁]
  rw [hF₀,hF₁] at hc
  change F s ≤ _
  convert hc using 1 <;> dsimp [δ,Vh,h] <;> ring

/-- A single positive constant is chosen from the original target geometry and source
radius before both endpoints, their noise representation and epsilon. -/
theorem actual_uniform_entropy_chord
    (P : Measure Ω) [IsProbabilityMeasure P] (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (M R : ℝ≥0) (C : Set (E d)) [CompactSpace C] (hC : MeasurableSet C)
    (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M) (hconvC : Convex ℝ C)
    (yc : E d) (r m : ℝ) (hr : 0 < r) (hm : 0 < m)
    (houter : closedBall yc (2*r) ⊆ C) (hdom : ENNReal.ofReal m • volume.restrict C ≤ ν) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ (Z₀ Z₁ Γ : Ω → E d),
      Measurable Z₀ → Measurable Z₁ → Measurable Γ →
      P.map Γ = stdGaussian (E d) → IndepFun (fun ω ↦ (Z₀ ω,Z₁ ω)) Γ P →
      (∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) → (∀ᵐ ω ∂P, ‖Z₁ ω‖ ≤ R) →
      ∀ ε : ℝ, 0 < ε → ε ≤ 1 → ∀ s ∈ Icc (0:ℝ) 1,
      entropyMaximalCovariance ε (P.map (fun ω ↦ Z₀ ω+Γ ω+s • (Z₁ ω-Z₀ ω))) ν ≤
        (1-s)*entropyMaximalCovariance ε (P.map (fun ω ↦ Z₀ ω+Γ ω)) ν+
          s*entropyMaximalCovariance ε (P.map (fun ω ↦ Z₁ ω+Γ ω)) ν-
          δ/2*s*(1-s)*(∫ ω, ‖Z₁ ω-Z₀ ω-(∫ τ, Z₁ τ-Z₀ τ ∂P)‖^2 ∂P) := by
  obtain ⟨T,η,hT,hη,hmain⟩ := actual_gaussian_interpolant_mass_exists
    P ν (stdGaussian (E d)) M R C hC hνC hCM hconvC yc r m hr hm houter hdom
  refine ⟨gaussianBallFloor d R T^2*η/(2*gaussianUpperConstant d),?_,?_⟩
  · exact div_pos (mul_pos (sq_pos_of_pos (gaussianBallFloor_pos d R T)) hη)
      (mul_pos (by norm_num) (gaussianUpperConstant_pos d))
  intro Z₀ Z₁ Γ hZ₀ hZ₁ hΓ hlaw hind hB₀ hB₁ ε hε hε₁ s hs
  obtain ⟨a₀,a₁,A₀,A₁,ha₀,ha₁,hA₀,hA₁,hn₀,hn₁,hcol₀,hcol₁,hmass⟩ :=
    hmain Γ hΓ hlaw Z₀ Z₁ hZ₀ hZ₁ hB₀ hB₁ ε hε hε₁
  exact actual_entropy_chord_of_mass P ν Z₀ Z₁ Γ hZ₀ hZ₁ hΓ hlaw hind M R hB₀ hB₁
    C hνC hCM ε hε a₀ a₁ A₀ A₁ ha₀ ha₁ hA₀ hA₁ hn₀ hn₁ hcol₀ hcol₁ T η hT.le hmass s hs

#print axioms actual_entropy_chord_of_mass
#print axioms actual_uniform_entropy_chord
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualEntropySemiconcavity.lean <==
import ActualPairHessianUpper
import ScalarUpperCurvatureComparison
import ActualSemidualComparison
import ActualInterpolatedEntropyUpper
import SameEndpointPrimalBridge
import ActualJointGaussianLogLaplace

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic BassEntropic.LogLaplace BassEntropic.JointLogLaplace
open BassEntropic.EndpointProperties BassFlow.Entropic.GaussianApproximation
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}

/-- Genuine entropic covariance has an upper curvature modulus independent of the source
radius and epsilon. The attaining column is constructed at the intermediate source. -/
theorem actual_entropy_semiconcavity
    (P : Measure Ω) [IsProbabilityMeasure P] (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (Z₀ Z₁ Γ : Ω → E d) (hZ₀ : Measurable Z₀) (hZ₁ : Measurable Z₁)
    (hΓ : Measurable Γ) (hlaw : P.map Γ = stdGaussian (E d))
    (hind : IndepFun (fun ω ↦ (Z₀ ω,Z₁ ω)) Γ P)
    (M R : ℝ≥0) (hB₀ : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R)
    (hB₁ : ∀ᵐ ω ∂P, ‖Z₁ ω‖ ≤ R)
    (C : Set (E d)) [CompactSpace C] (hC : MeasurableSet C)
    (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M) (hconvC : Convex ℝ C)
    (ε : ℝ) (hε : 0 < ε) (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
    (1-s)*entropyMaximalCovariance ε (P.map (fun ω ↦ Z₀ ω+Γ ω)) ν+
      s*entropyMaximalCovariance ε (P.map (fun ω ↦ Z₁ ω+Γ ω)) ν-
      ((M:ℝ)*(∫ w : E d, ‖w‖ ∂stdGaussian (E d)))/2*s*(1-s)*
        (∫ ω, ‖Z₁ ω-Z₀ ω‖^2 ∂P) ≤
      entropyMaximalCovariance ε
        (P.map (fun ω ↦ Z₀ ω+Γ ω+s • (Z₁ ω-Z₀ ω))) ν := by
  let w : Ω → E d := fun ω ↦ Z₀ ω+Γ ω
  let h : Ω → E d := fun ω ↦ Z₁ ω-Z₀ ω
  let z : Ω → E d := fun ω ↦ Z₀ ω+s • h ω
  have hz : Measurable z := hZ₀.add ((hZ₁.sub hZ₀).const_smul s)
  have hp : 0 ≤ 1-s := sub_nonneg.mpr hs.2
  have hzB : ∀ᵐ ω ∂P, ‖z ω‖ ≤ R := by
    filter_upwards [hB₀,hB₁] with ω h0 h1
    have he : z ω=(1-s) • Z₀ ω+s • Z₁ ω := by dsimp [z,h]; module
    rw [he]
    have hn := norm_add_le ((1-s) • Z₀ ω) (s • Z₁ ω)
    simp only [norm_smul,Real.norm_eq_abs,abs_of_nonneg hp,abs_of_nonneg hs.1] at hn
    nlinarith [mul_le_mul_of_nonneg_left h0 hp,mul_le_mul_of_nonneg_left h1 hs.1]
  obtain ⟨a,A,ha,_hcont,_hconv,_hi,haB,hn,_hl,_hu,hcol⟩ :=
    actual_gaussian_cap_endpoint P ν (stdGaussian (E d)) z Γ hz hΓ hlaw
      M R hzB C hC hνC hCM hconvC ε hε
  let F : ℝ → ℝ := fun t ↦ entropyMaximalCovariance ε
    (P.map (fun ω ↦ w ω+t • h ω)) ν
  let L : ℝ → ℝ := fun t ↦ ∫ ω, interpolatedPotential ν ε w h a a t ω ∂P
  let α := ∫ y, a y ∂ν
  let J : ℝ → ℝ := fun t ↦ L t+α+t*0
  let J₂ : ℝ → ℝ := fun t ↦ ∫ ω, ScalarLogLaplace.varianceDifference ν ε
    (base w a ω) (direction h a a ω) t / ε ∂P
  let c := ((M:ℝ)*(∫ w : E d, ‖w‖ ∂stdGaussian (E d)))*(∫ ω, ‖h ω‖^2 ∂P)
  have hw : Measurable w := hZ₀.add hΓ
  have hh : Measurable h := hZ₁.sub hZ₀
  have hwi : Integrable w P :=
    (bounded_source_integrable hZ₀ hB₀).add (actual_gaussian_integrable hΓ hlaw)
  have hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ (R+R:ℝ≥0) := by
    filter_upwards [hB₀,hB₁] with ω h0 h1
    exact (norm_sub_le _ _).trans (add_le_add h1 h0)
  have hhi : Integrable (fun ω ↦ ‖h ω‖^2) P :=
    (memLp_two_iff_integrable_sq_norm hh.aestronglyMeasurable).1
      (MemLp.of_bound hh.aestronglyMeasurable (R+R:ℝ≥0) hhB)
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνC.mono fun y hy ↦ hCM y hy
  have hindh : IndepFun (fun ω ↦ (Z₀ ω,h ω)) Γ P := by
    have hF : Measurable (fun p : E d × E d ↦ (p.1,p.2-p.1)) :=
      measurable_fst.prodMk (measurable_snd.sub measurable_fst)
    simpa only [Function.comp_def,id_eq,h] using hind.comp hF measurable_id
  have hJ (t : ℝ) : HasDerivAt J (deriv J t) t := by
    have hd := actual_comparison_row_first_derivative hε hw hwi hh hhB ha ha hy haB haB t
    exact ((hd.add_const α).add ((hasDerivAt_id t).mul_const 0)).differentiableAt.hasDerivAt
  have hJ₂ (t : ℝ) : HasDerivAt (deriv J) (J₂ t) t :=
    actual_semidual_affine_second_derivative hε hw hwi hh hhB ha ha hy haB haB α 0 t
  have hupper₂ (t : ℝ) (_ht : t ∈ Icc (0:ℝ) 1) : J₂ t ≤ c :=
    actual_pair_comparison_variance_upper Z₀ h Γ hZ₀ hh hΓ hlaw hindh hhi
      hε ha hy haB t
  have hupper (t : ℝ) (ht : t ∈ Icc (0:ℝ) 1) : F t ≤ J t := by
    have hu := actual_interpolated_entropy_upper hε hw hwi hh hhB ha ha hy haB haB t ht
    change F t ≤ L t+(1-t)*α+t*α at hu
    exact hu.trans_eq (by dsimp [J]; ring)
  have ht := actual_same_endpoint_primal_touch P ν (stdGaussian (E d)) z Γ hz hΓ hlaw
    M R A hzB C hνC hCM ε hε a ha haB hn hcol
  rw [integral_map (μ := P) (φ := fun ω ↦ z ω+Γ ω) (hz.add hΓ).aemeasurable
    (potential_lipschitz hε ha.aemeasurable hy haB).continuous.aestronglyMeasurable] at ht
  have hzs : (fun ω ↦ z ω+Γ ω) = fun ω ↦ w ω+s • h ω := by
    funext ω
    dsimp [z,w]
    abel
  have hL : (∫ ω, potential ν ε a (z ω+Γ ω) ∂P) = L s := by
    apply integral_congr_ae
    exact Filter.Eventually.of_forall fun ω ↦ by
      have he : (fun y ↦ (1-s)*a y+s*a y)=a := by funext y; ring
      change potential ν ε a (z ω+Γ ω) =
        potential ν ε (fun y ↦ (1-s)*a y+s*a y) (w ω+s • h ω)
      rw [he,congrFun hzs ω]
  rw [hzs,hL] at ht
  have htouch : F s=J s := ht.trans (by dsimp [J,α]; ring)
  have hc := actual_touching_reverse_chord F J (deriv J) J₂ c
    hJ hJ₂ hupper₂ hupper s hs htouch
  have hF₀ : F 0=entropyMaximalCovariance ε (P.map w) ν := by simp [F]
  have hF₁ : F 1=entropyMaximalCovariance ε (P.map (fun ω ↦ Z₁ ω+Γ ω)) ν := by
    have he : (fun ω ↦ w ω+(1:ℝ) • h ω) = fun ω ↦ Z₁ ω+Γ ω := by
      funext ω
      dsimp [w,h]
      simp only [one_smul]
      abel
    dsimp [F]
    rw [he]
  rw [hF₀,hF₁] at hc
  change _ ≤ F s
  convert hc using 1 <;> dsimp [c,h] <;> ring

#print axioms actual_entropy_semiconcavity
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualFixedColumnHessian.lean <==
import ActualJointVarianceField
import ActualVarianceHessian

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace NNReal
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace BassEntropic.JointLogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

/-- With a fixed genuine column, the actual scalar second derivative is the literal
spatial Hessian in the source direction, at the same observation point. -/
theorem actual_fixed_column_variance_hessian (hε : 0 < ε) (ha : Measurable a)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (w h : E d) (s : ℝ) :
    BassEntropic.ScalarLogLaplace.varianceDifference ν ε
      (fun y ↦ ⟪w,y⟫_ℝ-a y) (fun y ↦ ⟪h,y⟫_ℝ-(a y-a y)) s / ε =
      fderiv ℝ (fderiv ℝ (potential ν ε a)) (w+s • h) h h := by
  rw [actual_joint_variance_field_identity hε ha ha hy haB haB]
  have he : (fun y ↦ (1-s)*a y+s*a y) = a := by funext y; ring
  rw [he]
  change variance (fun y ↦ ⟪h,y⟫_ℝ-(a y-a y))
    (tilted ν ε a (w+s • h)) / ε = _
  simp only [sub_self,sub_zero]
  exact (actual_hessian_eq_tilted_variance hε ha.aemeasurable hy haB (w+s • h) h).symm

#print axioms actual_fixed_column_variance_hessian
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualGaussianCapEndpoint.lean <==
import ActualEndpointCapInput
import GaussianSchrodingerLimit

noncomputable section
open MeasureTheory Set Filter Metric ProbabilityTheory
open scoped NNReal ENNReal BoundedContinuousFunction InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace BassFlow.Entropic.CompactTarget BassFlow.Entropic.GaussianApproximation
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- Actual endpoint existence with all convex/lower/integral controls required for
uniform cap bounds. The genuine Gaussian Schrodinger existence theorem is instantiated,
not assumed as an optimizer/equation/regularity premise of this theorem. -/
theorem actual_gaussian_cap_endpoint (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (M R : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (C : Set (E d)) [CompactSpace C] (hC : MeasurableSet C)
    (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M) (hconvC : Convex ℝ C)
    (ε : ℝ) (hε : 0 < ε) :
    let K₀ := 2*(M:ℝ)*((R:ℝ)+(∫ x, ‖x‖ ∂γ))
    ∃ a : E d → ℝ, ∃ A : ℝ≥0,
      Measurable a ∧ ContinuousOn a C ∧ ConvexOn ℝ C a ∧ Integrable a ν ∧
      (∀ᵐ y ∂ν, |a y| ≤ A) ∧ potential ν ε a 0=0 ∧
      (∀ y ∈ C, -K₀ ≤ a y) ∧ (∫ y, a y ∂ν) ≤ K₀ ∧
      (∀ y ∈ C, a y=ε*Real.log
        (∫ ω, Real.exp ((⟪Z ω+Γ ω,y⟫_ℝ-potential ν ε a (Z ω+Γ ω))/ε) ∂P)) := by
  obtain ⟨aC,v,hn,hLip,hrow,hcol⟩ := actual_gaussian_schrodinger_potentials_onTarget
    P d γ ν C hC hνC Z Γ hZ hΓ hlaw hZB hε M hCM
  have hbound : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνC.mono fun y hy => hCM y hy
  obtain ⟨ha,hcont,hconv,hai,hAB,hnA,hl,hu⟩ := actual_endpoint_cap_input
    P ν γ Z Γ hZ hΓ hlaw M R hZB hbound C hC hνC hCM hconvC aC v hLip.continuous hn ε hε hrow hcol
  let a := actualColumnExtension P (fun ω => Z ω+Γ ω) v ε
  have hveq : ∀ w, v w=potential ν ε a w :=
    (actual_physical_endpoint_extension P ν (fun ω => Z ω+Γ ω) (hZ.add hΓ)
      C hC hνC aC v hLip.continuous ε hrow hcol).2.2.2
  refine ⟨a,‖aC‖₊,ha,hcont,hconv,hai,hAB,hnA,hl,hu,?_⟩
  intro y _
  rw [show potential ν ε a=v from (funext hveq).symm]
  rfl
/-- Uniform actual Hessian mass from original target/source geometry. Constants precede
both bounded shifts, epsilon and the genuine constructed endpoints. No endpoint property,
Schrodinger solver, growth, derivative or Hessian-mass oracle is a premise. -/
theorem actual_gaussian_interpolant_mass_exists (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (γ : Measure (E d)) [IsGaussian γ]
    (M R : ℝ≥0)
    (C : Set (E d)) [CompactSpace C] (hC : MeasurableSet C)
    (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M) (hconvC : Convex ℝ C)
    (yc : E d) (r m : ℝ) (hr : 0 < r) (hm : 0 < m)
    (houter : closedBall yc (2*r) ⊆ C)
    (hdom : ENNReal.ofReal m • volume.restrict C ≤ ν) :
    ∃ T η : ℝ, 0 < T ∧ 0 < η ∧
      ∀ Γ : Ω → E d, Measurable Γ → P.map Γ=γ →
      ∀ (Z₀ Z₁ : Ω → E d), Measurable Z₀ → Measurable Z₁ →
        (∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) → (∀ᵐ ω ∂P, ‖Z₁ ω‖ ≤ R) →
        ∀ ε : ℝ, 0 < ε → ε ≤ 1 →
          ∃ a₀ a₁ : E d → ℝ, ∃ A₀ A₁ : ℝ≥0,
            Measurable a₀ ∧ Measurable a₁ ∧
            (∀ᵐ y ∂ν, |a₀ y| ≤ A₀) ∧ (∀ᵐ y ∂ν, |a₁ y| ≤ A₁) ∧
            potential ν ε a₀ 0=0 ∧ potential ν ε a₁ 0=0 ∧
            (∀ y ∈ C, a₀ y=ε*Real.log (∫ ω, Real.exp
              ((⟪Z₀ ω+Γ ω,y⟫_ℝ-potential ν ε a₀ (Z₀ ω+Γ ω))/ε) ∂P)) ∧
            (∀ y ∈ C, a₁ y=ε*Real.log (∫ ω, Real.exp
              ((⟪Z₁ ω+Γ ω,y⟫_ℝ-potential ν ε a₁ (Z₁ ω+Γ ω))/ε) ∂P)) ∧
            ∀ s ∈ Icc (0:ℝ) 1, ∀ ξ, ‖ξ‖ = 1 →
              η ≤ ∫ w in ball (0:E d) T,
                fderiv ℝ (fderiv ℝ (potential ν ε (fun y => (1-s)*a₀ y+s*a₁ y))) w ξ ξ := by
  let K₀ := 2*(M:ℝ)*((R:ℝ)+(∫ x, ‖x‖ ∂γ))
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνC.mono fun y hy => hCM y hy
  obtain ⟨T,η,hT,hη,hmain⟩ := InteriorCap.actual_endpoint_control_hessian_mass
    ν M hy C hνC yc r m K₀ hr hm houter hdom
  refine ⟨T,η,hT,hη,?_⟩
  intro Γ hΓ hlaw Z₀ Z₁ hZ₀ hZ₁ hB₀ hB₁ ε hε hε₁
  obtain ⟨a₀,A₀,ha₀,hcont₀,hconv₀,hi₀,hAB₀,hn₀,hl₀,hu₀,hcol₀⟩ :=
    actual_gaussian_cap_endpoint P ν γ Z₀ Γ hZ₀ hΓ hlaw M R hB₀ C hC hνC hCM hconvC ε hε
  obtain ⟨a₁,A₁,ha₁,hcont₁,hconv₁,hi₁,hAB₁,hn₁,hl₁,hu₁,hcol₁⟩ :=
    actual_gaussian_cap_endpoint P ν γ Z₁ Γ hZ₁ hΓ hlaw M R hB₁ C hC hνC hCM hconvC ε hε
  refine ⟨a₀,a₁,A₀,A₁,ha₀,ha₁,hAB₀,hAB₁,hn₀,hn₁,hcol₀,hcol₁,?_⟩
  exact hmain ε a₀ a₁ A₀ A₁ hε hε₁ ha₀.aemeasurable ha₁.aemeasurable hAB₀ hAB₁
    hn₀ hn₁ hconv₀ hconv₁ hcont₀ hcont₁ hi₀ hi₁ hl₀ hl₁ hu₀ hu₁
#print axioms actual_gaussian_cap_endpoint
#print axioms actual_gaussian_interpolant_mass_exists
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualGaussianColumnConvexity.lean <==
import ActualPhysicalEndpointExtension
import GaussianColumnIntegralLimit

noncomputable section
open MeasureTheory Set Filter ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace BassFlow.Entropic.GaussianApproximation
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The actual Gaussian column is convex on the original target C. Approximate the source
with genuine finite simple functions while keeping the actual row v FIXED. Finite columns
are convex, actual Gaussian DCT passes the integral, and positive-partition log continuity
passes its value. No endpoint convexity or hidden Ascoli witness is assumed. -/
theorem actual_gaussian_column_convex (P : Measure Ω) [IsProbabilityMeasure P]
    (γ : Measure (E d)) [IsGaussian γ] (Z Γ : Ω → E d)
    (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (M R : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (v : E d → ℝ) (hv : LipschitzWith M v) (hn : v 0=0)
    (C : Set (E d)) (hconvC : Convex ℝ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (ε : ℝ) (hε : 0 < ε) :
    ConvexOn ℝ C (actualColumnExtension P (fun ω => Z ω+Γ ω) v ε) := by
  let W := fun ω => Z ω+Γ ω
  let f := fun n => approximation W (hZ.add hΓ) n
  apply actual_limit_convex C _
    (fun n y => ε*Real.log (∫ ω, Real.exp ((⟪f n ω,y⟫_ℝ-v (f n ω))/ε) ∂P))
  · intro n
    exact (actual_finite_column_convex P (f n) v hv.continuous hε).subset (subset_univ C) hconvC
  · intro y hyC
    have hI := actual_gaussian_column_integral_limit P γ Z Γ hZ hΓ hlaw hZB hε M
      (fun _ => v) v (fun _ => hv) (fun _ w => actual_normalized_lipschitz_bound hv hn w)
      id tendsto_id (fun _ => tendsto_const_nhds) y (hCM y hyC)
    have hE := integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hZB
      (t := 2*(M:ℝ)/ε) (by positivity)
    have he := actual_column_integrable_of_exp_norm W (hZ.add hΓ) hv hn hε y (hCM y hyC) hE
    have hp := integral_exp_pos he
    exact ((Real.continuousAt_log hp.ne').tendsto.comp hI).const_mul ε
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualGaussianEndpointBounds.lean <==
import ActualEndpointEquationControl
import GaussianExponentialEnvelope

noncomputable section
open MeasureTheory Set Filter ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
  {P : Measure Ω} [IsProbabilityMeasure P]
  {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A R : ℝ≥0}

/-- Exact transport of the Gaussian norm moment to its law; no integrability premise. -/
lemma actual_source_norm_moment_eq (P : Measure Ω) (γ : Measure (E d))
    (Γ : Ω → E d) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ) :
    (∫ ω, ‖Γ ω‖ ∂P) = ∫ x, ‖x‖ ∂γ := by
  rw [← hlaw]
  exact (integral_map hΓ.aemeasurable continuous_norm.aestronglyMeasurable).symm

/-- Both true endpoint controls have a common original-data constant independent of
Z, epsilon and endpoint potentials. Gaussian moment facts are derived from its actual law.
Independence is not needed for these bounds; original independence is retained elsewhere. -/
theorem actual_gaussian_endpoint_bounds (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hn : potential ν ε a 0=0)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (hcol : ∀ y ∈ C, a y=ε*Real.log
      (∫ ω, Real.exp ((⟪Z ω+Γ ω,y⟫_ℝ-potential ν ε a (Z ω+Γ ω))/ε) ∂P)) :
    (∀ y ∈ C, -2*M*((R:ℝ)+(∫ x, ‖x‖ ∂γ)) ≤ a y) ∧
      (∫ y, a y ∂ν) ≤ 2*M*((R:ℝ)+(∫ x, ‖x‖ ∂γ)) := by
  have hiΓ : Integrable Γ P := by
    have hi : Integrable (id : E d → E d) (P.map Γ) := by
      rw [hlaw]
      exact IsGaussian.integrable_id
    simpa only [Function.id_comp] using hi.comp_measurable hΓ
  have hiZ : Integrable Z P := (integrable_const (R:ℝ)).mono' hZ.aestronglyMeasurable hZB
  have hiW := hiZ.add hiΓ
  have hE := BassFlow.Entropic.GaussianApproximation.integrable_exp_norm_bounded_shift
    P γ Z Γ hZ hΓ hlaw hZB (t := 2*(M:ℝ)/ε) (by positivity)
  obtain ⟨hlo,hup⟩ := actual_endpoint_control_from_equations
    (fun ω => Z ω+Γ ω) (hZ.add hΓ) hiW hε ha hy haB hn C hνC hCM hE hcol
  have hN : (∫ ω, ‖Z ω+Γ ω‖ ∂P) ≤ (R:ℝ)+(∫ ω, ‖Γ ω‖ ∂P) := by
    have hh := integral_mono_ae hiW.norm ((integrable_const (R:ℝ)).add hiΓ.norm) (by
      filter_upwards [hZB] with ω hω
      exact (norm_add_le _ _).trans (add_le_add hω le_rfl))
    change (∫ ω, ‖Z ω+Γ ω‖ ∂P) ≤ ∫ ω, (R:ℝ)+‖Γ ω‖ ∂P at hh
    rw [integral_add (integrable_const (R:ℝ)) hiΓ.norm,integral_const,probReal_univ,one_smul] at hh
    exact hh
  rw [actual_source_norm_moment_eq P γ Γ hΓ hlaw] at hN
  have hmul := mul_le_mul_of_nonneg_left hN (by positivity : 0 ≤ 2*(M:ℝ))
  refine ⟨?_,hup.trans hmul⟩
  intro y hyC
  have hh := hlo y hyC
  linarith
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualGaussianHessianIntegrability.lean <==
import ActualHessianBallBound
import GaussianBallBounds
import ActualLogLaplacePositive

noncomputable section
open MeasureTheory Set Metric BassFlow.GaussianVarianceObservation
open scoped NNReal
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
set_option maxSynthPendingDepth 3
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

def actualPairHessian (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ)
    (q : E d × ((E d × E d) × (E d × E d))) : ℝ :=
  fderiv ℝ (fderiv ℝ (potential ν ε a)) q.1 (q.2.1.2-q.2.2.2) (q.2.1.2-q.2.2.2)

theorem actual_pair_hessian_continuous (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    Continuous (actualPairHessian ν ε a) := by
  have hq : Continuous (fun q : E d × ((E d × E d) × (E d × E d)) ↦
      q.2.1.2-q.2.2.2) := continuous_snd.fst.snd.sub continuous_snd.snd.snd
  exact (((actual_hessian_continuous hε ha hy haB).comp continuous_fst).clm_apply hq).clm_apply hq

/-- Both joint integrals needed by the large-ball argument are finite, with
majorants derived from actual compact Hessian continuity and bounded latent data. -/
theorem actual_gaussian_pair_hessian_integrable
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    {R T : ℝ} (hR : 0 ≤ R) (hT : 0 ≤ T)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) (H : ℝ≥0) (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    Integrable (actualPairHessian ν ε a)
      ((volume.restrict (ball (0 : E d) T)).prod (μ.prod μ)) ∧
    Integrable (fun q ↦ gaussianTwoCopyCoefficient d μ q.1 q.2 * actualPairHessian ν ε a q)
      ((volume.restrict (ball (0 : E d) T)).prod (μ.prod μ)) := by
  obtain ⟨N,hN,hNb⟩ := actual_hessian_ball_bound hε ha hy haB T
  let σ := volume.restrict (ball (0 : E d) T)
  letI : IsFiniteMeasure σ := (isFiniteMeasure_restrict).2 (measure_ball_lt_top.ne)
  have hμH : ∀ᵐ p ∂μ.prod μ, ‖p.1.2‖ ≤ H ∧ ‖p.2.2‖ ≤ H :=
    (Measure.quasiMeasurePreserving_fst.ae hH).and
      (Measure.quasiMeasurePreserving_snd.ae hH)
  have hw : ∀ᵐ q ∂σ.prod (μ.prod μ), q.1 ∈ ball (0 : E d) T :=
    Measure.quasiMeasurePreserving_fst.ae (ae_restrict_mem measurableSet_ball)
  have hp : ∀ᵐ q ∂σ.prod (μ.prod μ), ‖q.2.1.2‖ ≤ H ∧ ‖q.2.2.2‖ ≤ H :=
    Measure.quasiMeasurePreserving_snd.ae hμH
  have hfield : ∀ᵐ q ∂σ.prod (μ.prod μ),
      ‖actualPairHessian ν ε a q‖ ≤ N*(2*(H:ℝ))^2 := by
    filter_upwards [hw,hp] with q hqw hqp
    have hdiff : ‖q.2.1.2-q.2.2.2‖ ≤ 2*(H:ℝ) :=
      (norm_sub_le _ _).trans (by linarith [hqp.1,hqp.2])
    exact (hNb q.1 (ball_subset_closedBall hqw) _).trans
      (mul_le_mul_of_nonneg_left ((sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr hdiff) hN.le)
  have hi : Integrable (actualPairHessian ν ε a) (σ.prod (μ.prod μ)) :=
    (integrable_const (N*(2*(H:ℝ))^2)).mono'
      (actual_pair_hessian_continuous hε ha hy haB).aestronglyMeasurable hfield
  refine ⟨hi,?_⟩
  apply (integrable_const ((gaussianUpperConstant d^2/gaussianBallFloor d R T)*
      (N*(2*(H:ℝ))^2))).mono'
    ((measurable_gaussianTwoCopyCoefficient d μ).mul
      (actual_pair_hessian_continuous hε ha hy haB).measurable).aestronglyMeasurable
  filter_upwards [hw,hfield] with q hqw hqf
  have hg := gaussianBallFloor_pos d R T
  have hρ := gaussianObservationDensityReal_pos d μ q.1
  have hlo := actual_gaussian_observation_floor d μ hR hT hz
    (show ‖q.1‖ ≤ T from (mem_ball_zero_iff.mp hqw).le)
  have hcoeff : 0 ≤ gaussianTwoCopyCoefficient d μ q.1 q.2 := by
    unfold gaussianTwoCopyCoefficient
    exact div_nonneg (mul_nonneg (standardGaussianDensityReal_pos d _).le
      (standardGaussianDensityReal_pos d _).le) hρ.le
  have hcoeffU : gaussianTwoCopyCoefficient d μ q.1 q.2 ≤
      gaussianUpperConstant d^2/gaussianBallFloor d R T := by
    unfold gaussianTwoCopyCoefficient
    have hpU := standardGaussianDensityReal_le_upper d (q.1-q.2.1.1)
    have hqU := standardGaussianDensityReal_le_upper d (q.1-q.2.2.1)
    have hp0 := standardGaussianDensityReal_pos d (q.1-q.2.1.1)
    have hq0 := standardGaussianDensityReal_pos d (q.1-q.2.2.1)
    apply (div_le_div_iff₀ hρ hg).mpr
    have hprod := mul_le_mul hpU hqU hq0.le (gaussianUpperConstant_pos d).le
    nlinarith [mul_le_mul_of_nonneg_left hlo (sq_nonneg (gaussianUpperConstant d)),
      mul_le_mul_of_nonneg_right hprod hg.le]
  change ‖gaussianTwoCopyCoefficient d μ q.1 q.2 * actualPairHessian ν ε a q‖ ≤ _
  rw [norm_mul,Real.norm_eq_abs,abs_of_nonneg hcoeff]
  exact mul_le_mul hcoeffU hqf (norm_nonneg _) (by positivity)

#print axioms actual_gaussian_pair_hessian_integrable
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualGaussianHessianMass.lean <==
import ActualGaussianHessianIntegrability
import BilinearHessianMass

noncomputable section
open MeasureTheory Set Metric BassFlow.GaussianVarianceObservation
open scoped NNReal
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
set_option maxSynthPendingDepth 3
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

/-- Genuine Fubini aggregation of the literal Hessian mass over bounded
latent copies, on the actual radius-T ball. -/
theorem actual_gaussian_hessian_mass_lower
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    {R T η : ℝ} (hR : 0 ≤ R) (hT : 0 ≤ T)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) (H : ℝ≥0) (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H)
    (hε : 0 < ε) (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hmass : ∀ q : E d, ‖q‖ = 1 → η ≤
      ∫ w in ball (0 : E d) T,
        fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q) :
    (gaussianBallFloor d R T^2/gaussianUpperConstant d)*η*
      (∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) ≤
    ∫ q, gaussianTwoCopyCoefficient d μ q.1 q.2 * actualPairHessian ν ε a q
      ∂(volume.restrict (ball (0 : E d) T)).prod (μ.prod μ) := by
  have hi := actual_gaussian_pair_hessian_integrable μ hR hT hz H hH hε ha hy haB
  let σ := volume.restrict (ball (0 : E d) T)
  let c := gaussianBallFloor d R T^2/gaussianUpperConstant d
  have hc : 0 ≤ c := div_nonneg (sq_nonneg _) (gaussianUpperConstant_pos d).le
  have hμH : ∀ᵐ p ∂μ.prod μ, ‖p.1.2‖ ≤ H ∧ ‖p.2.2‖ ≤ H :=
    (Measure.quasiMeasurePreserving_fst.ae hH).and
      (Measure.quasiMeasurePreserving_snd.ae hH)
  have hq2 : MemLp (fun p : (E d × E d) × (E d × E d) ↦ p.1.2-p.2.2) 2 (μ.prod μ) := by
    apply MemLp.of_bound (continuous_fst.snd.sub continuous_snd.snd).aestronglyMeasurable (2*(H:ℝ))
    filter_upwards [hμH] with p hp
    exact (norm_sub_le _ _).trans (by linarith [hp.1,hp.2])
  have hnorm := hq2.integrable_norm_pow' (p := 2)
  have hmass' (q : E d) : η*‖q‖^2 ≤ ∫ w,
      fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q ∂σ :=
    actual_bilinear_mass_all_vectors σ (fderiv ℝ (fderiv ℝ (potential ν ε a))) η hmass q
  have hun : η*(∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) ≤
      ∫ q, actualPairHessian ν ε a q ∂σ.prod (μ.prod μ) := by
    rw [← integral_const_mul,integral_prod_symm _ hi.1]
    exact integral_mono_ae (hnorm.const_mul η) hi.1.integral_prod_right
      (Filter.Eventually.of_forall fun p ↦ hmass' (p.1.2-p.2.2))
  have hμz : ∀ᵐ p ∂μ.prod μ, ‖p.1.1‖ ≤ R ∧ ‖p.2.1‖ ≤ R :=
    (Measure.quasiMeasurePreserving_fst.ae hz).and
      (Measure.quasiMeasurePreserving_snd.ae hz)
  have hw : ∀ᵐ q ∂σ.prod (μ.prod μ), q.1 ∈ ball (0 : E d) T :=
    Measure.quasiMeasurePreserving_fst.ae (ae_restrict_mem measurableSet_ball)
  have hp : ∀ᵐ q ∂σ.prod (μ.prod μ), ‖q.2.1.1‖ ≤ R ∧ ‖q.2.2.1‖ ≤ R :=
    Measure.quasiMeasurePreserving_snd.ae hμz
  have hweighted : c*(∫ q, actualPairHessian ν ε a q ∂σ.prod (μ.prod μ)) ≤
      ∫ q, gaussianTwoCopyCoefficient d μ q.1 q.2 * actualPairHessian ν ε a q
        ∂σ.prod (μ.prod μ) := by
    rw [← integral_const_mul]
    apply integral_mono_ae (hi.1.const_mul c) hi.2
    filter_upwards [hw,hp] with q hqw hqp
    have hg := gaussianBallFloor_pos d R T
    have hb := gaussianUpperConstant_pos d
    have hρ := gaussianObservationDensityReal_pos d μ q.1
    have hhi := gaussianObservationDensityReal_le_upper d μ q.1
    have hwT : ‖q.1‖ ≤ T := (mem_ball_zero_iff.mp hqw).le
    have hpL := actual_gaussian_likelihood_floor d hR hT hqp.1 hwT
    have hqL := actual_gaussian_likelihood_floor d hR hT hqp.2 hwT
    have hcoef : c ≤ gaussianTwoCopyCoefficient d μ q.1 q.2 := by
      unfold c gaussianTwoCopyCoefficient
      apply (div_le_div_iff₀ hb hρ).mpr
      have hprod := mul_le_mul hpL hqL hg.le
        (standardGaussianDensityReal_pos d (q.1-q.2.1.1)).le
      nlinarith [mul_le_mul_of_nonneg_left hhi (sq_nonneg (gaussianBallFloor d R T)),
        mul_le_mul_of_nonneg_right hprod hb.le]
    exact mul_le_mul_of_nonneg_right hcoef (actual_hessian_positive hε ha hy haB _ _)
  have hfinal : c*η*(∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) ≤
      c*(∫ q, actualPairHessian ν ε a q ∂σ.prod (μ.prod μ)) := by
    simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hun hc
  exact hfinal.trans hweighted

#print axioms actual_gaussian_hessian_mass_lower
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualGaussianHessianUpper.lean <==
import GaussianAveragedHessian
import ActualLogLaplacePositive

/-!
# Entropy-independent Gaussian average Hessian bound for actual log-Laplace rows

All premises are literal measurability and compact-target/column bounds. The actual Hessian
and its rough entropy-dependent variance bound justify Gaussian integration by parts; the final
bound has no dependence on entropy or the column. UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Filter
open scoped InnerProductSpace NNReal ProbabilityTheory

namespace BassEntropic.LogLaplace

variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

lemma actual_covariance_diagonal_le (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h : E d) :
    actualCovariance ν ε a w h h ≤ (‖h‖ * M) ^ 2 := by
  let f : E d → ℝ := fun y ↦ inner ℝ w y - a y
  let g : E d → ℝ := fun y ↦ inner ℝ h y
  let F : ℝ≥0 := ⟨‖w‖ * M + A, by positivity⟩
  let G : ℝ≥0 := ⟨‖h‖ * M, by positivity⟩
  have hf : AEMeasurable f ν :=
    ((continuous_const : Continuous (fun _ : E d ↦ w)).inner continuous_id)
      |>.measurable.aemeasurable.sub ha
  have hg : AEMeasurable g ν :=
    ((continuous_const : Continuous (fun _ : E d ↦ h)).inner continuous_id)
      |>.measurable.aemeasurable
  have hfB : ∀ᵐ y ∂ν, |f y| ≤ F := by
    filter_upwards [hy, haB] with y hy hay
    have ht : |inner ℝ w y - a y| ≤ |inner ℝ w y| + |a y| := by
      simpa only [Real.norm_eq_abs] using norm_sub_le (inner ℝ w y) (a y)
    exact ht.trans (add_le_add
      ((abs_real_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg w))) hay)
  have hgB : ∀ᵐ y ∂ν, |g y| ≤ G := by
    filter_upwards [hy] with y hy
    exact (abs_real_inner_le_norm h y).trans
      (mul_le_mul_of_nonneg_left hy (norm_nonneg h))
  have hv := ScalarLogLaplace.variance_le hε hf hg hfB hgB 0
  simp only [ScalarLogLaplace.varianceDifference, ScalarLogLaplace.mean,
    ScalarLogLaplace.tilted, f, g, zero_mul, add_zero] at hv
  change (∫ y, inner ℝ h y ^ 2 ∂tilted ν ε a w) -
    (∫ y, inner ℝ h y ∂tilted ν ε a w) ^ 2 ≤ (‖h‖ * M) ^ 2 at hv
  simpa only [actualCovariance, pow_two] using hv

lemma actual_hessian_diagonal_norm_le (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h : E d) :
    ‖fderiv ℝ (fderiv ℝ (potential ν ε a)) w h h‖ ≤ (‖h‖ * M) ^ 2 / ε := by
  rw [Real.norm_eq_abs, abs_of_nonneg (actual_hessian_positive hε ha hy haB w h),
    actual_hessian_covariance hε ha hy haB]
  exact div_le_div_of_nonneg_right (actual_covariance_diagonal_le hε ha hy haB w h) hε.le

/-- The actual averaged log-Laplace Hessian has an entropy-independent Gaussian upper bound. -/
theorem actual_gaussian_averaged_hessian_upper
    (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (z h : E d) :
    ‖∫ w, fderiv ℝ (fderiv ℝ (potential ν ε a)) (z + w) h h
      ∂stdGaussian (E d)‖ ≤
      (M : ℝ) * (∫ w : E d, ‖w‖ ∂stdGaussian (E d)) * ‖h‖ ^ 2 := by
  let N : ℝ≥0 := ⟨(‖h‖ * M) ^ 2 / ε, div_nonneg (sq_nonneg _) hε.le⟩
  exact BassFlow.GaussianSmooth.averaged_hessian_bound_of_lipschitz
    (fun w ↦ (actual_hessian hε ha hy haB w).differentiableAt)
    M (potential_lipschitz hε ha hy haB) z h N
    (fun w ↦ actual_hessian_diagonal_norm_le hε ha hy haB w h)

#print axioms actual_covariance_diagonal_le
#print axioms actual_hessian_diagonal_norm_le
#print axioms actual_gaussian_averaged_hessian_upper

end BassEntropic.LogLaplace


==> anc/verification/lean/ActualGaussianPairTesting.lean <==
import GaussianBallBounds

noncomputable section
open MeasureTheory BassFlow.GaussianVarianceObservation
open scoped ENNReal ProbabilityTheory
namespace BassFlow.EntropicRoute
abbrev CurvatureLatent (d : ℕ) := EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)

/-- Literal posterior pair testing with its two Bayes factors. This works for
the actual Hessian field directly, without an assigned matrix representation. -/
theorem actual_gaussian_pair_testing_density (d : ℕ)
    (μ : Measure (CurvatureLatent d)) [IsProbabilityMeasure μ]
    (F : EuclideanSpace ℝ (Fin d) → CurvatureLatent d × CurvatureLatent d → ℝ) :
    ∀ᵐ w ∂volume,
      gaussianObservationDensityReal d μ w *
        (∫ p, F w p ∂(((gaussianObservationKernel d)†μ) w).prod
          (((gaussianObservationKernel d)†μ) w)) =
      ∫ p, gaussianTwoCopyCoefficient d μ w p * F w p ∂μ.prod μ := by
  apply gaussian_observation_ae_volume d μ
  filter_upwards [ae_gaussianObservationKernel_posterior_density d μ] with w hp
  let l : CurvatureLatent d → ℝ≥0∞ := fun p ↦ standardGaussianDensity d (w-p.1) /
    (∫⁻ q, standardGaussianDensity d (w-q.1) ∂μ)
  have hl : Measurable l := ((measurable_standardGaussianDensity d).comp
    (measurable_const.sub measurable_fst)).div_const _
  have hρ : (∫⁻ q, standardGaussianDensity d (w-q.1) ∂μ) ≠ 0 := by
    rw [gaussian_observation_density_eq_ofReal_integral]
    exact (ENNReal.ofReal_pos.mpr (gaussianObservationDensityReal_pos d μ w)).ne'
  have hlfin (p : CurvatureLatent d) : l p < ∞ :=
    ENNReal.div_lt_top (standardGaussianDensity_lt_top d (w-p.1)).ne hρ
  rw [hp]
  change gaussianObservationDensityReal d μ w *
    (∫ p, F w p ∂(μ.withDensity l).prod (μ.withDensity l)) = _
  rw [prod_withDensity hl hl,integral_withDensity_eq_integral_toReal_smul
    (μ := μ.prod μ) (f := fun p : CurvatureLatent d × CurvatureLatent d ↦ l p.1*l p.2)
    ((hl.comp measurable_fst).mul (hl.comp measurable_snd))
    (ae_of_all _ fun p ↦ ENNReal.mul_lt_top (hlfin p.1) (hlfin p.2)) (F w)]
  simp only [l,ENNReal.toReal_mul,ENNReal.toReal_div,smul_eq_mul]
  rw [gaussian_observation_density_eq_ofReal_integral]
  simp only [standardGaussianDensity,ENNReal.toReal_ofReal
    (standardGaussianDensityReal_pos d _).le,
    ENNReal.toReal_ofReal (gaussianObservationDensityReal_pos d μ w).le]
  rw [← integral_const_mul]
  apply integral_congr_ae
  exact ae_of_all _ fun p ↦ by
    unfold gaussianTwoCopyCoefficient
    field_simp [(gaussianObservationDensityReal_pos d μ w).ne']

#print axioms actual_gaussian_pair_testing_density
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualGaussianPotentialCompactness.lean <==
import ActualQuantizedPotentials
import GaussianColumnUniformBounds
import FiniteColumnEquicontinuity
import CompactLipschitzSubsequence

/-! Genuine finite Gaussian quantizations have a uniformly convergent subsequence of their
actual normalized column potentials on the compact target. No optimizer is assumed. -/
noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
open scoped InnerProductSpace NNReal Topology BoundedContinuousFunction
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω : Type*} [MeasurableSpace Ω]

theorem actual_gaussian_potential_compactness
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (γ : Measure (EuclideanSpace ℝ (Fin d))) [IsGaussian γ]
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hC : MeasurableSet C) (hν : ∀ᵐ y ∂ν, y ∈ C)
    (Z Γ : Ω → EuclideanSpace ℝ (Fin d)) (hZ : Measurable Z) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = γ) {R ε : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε)
    (M : ℝ≥0) (hM : ∀ y ∈ C, ‖y‖ ≤ M) :
    ∃ a v : ℕ → EuclideanSpace ℝ (Fin d) → ℝ,
      (∀ n, Continuous (a n) ∧ Continuous (v n) ∧ v n 0 = 0 ∧ LipschitzWith M (v n) ∧
        (∀ w, |v n w| ≤ M * ‖w‖) ∧
        (∀ w, v n w = ε * Real.log (∫ y, Real.exp ((inner ℝ w y - a n y) / ε) ∂ν)) ∧
        (∀ y, a n y = ε * Real.log
          (∫ ω, Real.exp ((inner ℝ (approximation (fun ω ↦ Z ω + Γ ω)
            (hZ.add hΓ) n ω) y - v n (approximation (fun ω ↦ Z ω + Γ ω)
              (hZ.add hΓ) n ω)) / ε) ∂P))) ∧
      ∃ ac : ℕ → C(C, ℝ), (∀ n x, ac n x = a n x) ∧
        ∃ g : C →ᵇ ℝ, ∃ φ : ℕ → ℕ, StrictMono φ ∧
          Tendsto (fun n ↦ BoundedContinuousFunction.mkOfCompact (ac (φ n))) atTop (𝓝 g) := by
  let W := fun ω ↦ Z ω + Γ ω
  let f := fun n ↦ approximation W (hZ.add hΓ) n
  obtain ⟨a, v, H⟩ := actual_quantized_potential_sequence P d ν C hC hν W (hZ.add hΓ) hε
    (hν.mono (fun y hy ↦ hM y hy))
  let ac : ℕ → C(C, ℝ) := fun n ↦ ⟨fun x ↦ a n x, (H n).1.comp continuous_subtype_val⟩
  have hv : ∀ n w, |v n w| ≤ (M : ℝ) * ‖w‖ := fun n ↦ (H n).2.2.2.2.1
  have hcol : ∀ n y, a n y = actualColumn P (f n) (v n) ε y :=
    fun n ↦ (H n).2.2.2.2.2.2
  obtain ⟨K, _, hK⟩ := actual_uniform_quantization_column_bounds P γ Z Γ hZ hΓ hlaw hb hε
    M.coe_nonneg v hv
  have hbounded : ∀ n x, |ac n x| ≤ K := by
    intro n x
    change |a n x| ≤ K
    rw [hcol]
    exact hK n x (hM x x.property)
  let N := 2 * (∫ ω, ‖W ω‖ ∂P)
  have hNI := integrable_norm_bounded_gaussian_shift P γ Z Γ hZ hΓ hlaw hb
  have hN : ∀ n, (∫ ω, ‖f n ω‖ ∂P) ≤ N := by
    intro n
    have hn : Integrable (fun ω ↦ ‖f n ω‖) P := ((f n).map norm).integrable_of_isFiniteMeasure
    calc
      _ ≤ ∫ ω, 2 * ‖W ω‖ ∂P := integral_mono hn (hNI.const_mul 2)
        (approximation_norm_le W (hZ.add hΓ) n)
      _ = _ := integral_const_mul _ _
  obtain ⟨g, hg, hgb⟩ := actual_uniform_quantization_envelope P γ Z Γ hZ hΓ hlaw hb
    (t := 2 * (M : ℝ) / ε) (by positivity)
  have hg0 : 0 ≤ ∫ ω, g ω ∂P := integral_nonneg (fun ω ↦
    (Real.exp_pos _).le.trans (hgb ω 0).1)
  let L : ℝ≥0 := ⟨(Real.exp ((-2 * (M : ℝ) * N) / ε))⁻¹ * (∫ ω, g ω ∂P),
    mul_nonneg (inv_nonneg.mpr (Real.exp_pos _).le) hg0⟩
  have hLip : ∀ n, LipschitzWith L (ac n) := by
    intro n
    apply LipschitzWith.of_dist_le_mul
    intro x y
    have HD := actual_finite_column_difference P (f n) (v n) hε M.coe_nonneg (hv n) (hN n)
      x y (hM x x.property) (hM y y.property) g hg (fun ω ↦ (hgb ω n).2)
    change |a n x - a n y| ≤ (L : ℝ) * dist x y
    rw [hcol, hcol]
    change |actualColumn P (f n) (v n) ε x - actualColumn P (f n) (v n) ε y| ≤
      ((Real.exp ((-2 * (M : ℝ) * N) / ε))⁻¹ * (∫ ω, g ω ∂P)) * ‖(x : EuclideanSpace ℝ (Fin d)) - y‖
    exact HD
  obtain ⟨g, φ, hφ, hg⟩ := compact_lipschitz_subsequence ac L K hbounded hLip
  exact ⟨a, v, H, ac, fun _ _ ↦ rfl, g, φ, hφ, hg⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ActualGibbsVariational.lean <==
module
public import Mathlib.InformationTheory.KullbackLeibler.Basic
public import Mathlib.MeasureTheory.Measure.LogLikelihoodRatio

/-! Actual Gibbs variational upper bound and equality for the actual exponentially tilted measure.
All logarithmic likelihood integrability is proved before using the integral formula. -/
public section
noncomputable section
open MeasureTheory
open scoped ENNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {T : Type*} [MeasurableSpace T]

/-- Finite-KL competitors satisfy the actual exponential Gibbs bound. -/
theorem actual_gibbs_variational_upper (σ π : Measure T)
    [IsProbabilityMeasure σ] [IsProbabilityMeasure π]
    (f : T → ℝ) (hf : Integrable (fun x ↦ Real.exp (f x)) σ)
    (hfπ : Integrable f π) (hKL : InformationTheory.klDiv π σ ≠ ∞) :
    (∫ x, f x ∂π) ≤ (InformationTheory.klDiv π σ).toReal +
      Real.log (∫ x, Real.exp (f x) ∂σ) := by
  obtain ⟨hπσ, hllr⟩ := InformationTheory.klDiv_ne_top_iff.mp hKL
  letI : IsProbabilityMeasure (σ.tilted f) := isProbabilityMeasure_tilted hf
  have hπtilt : π ≪ σ.tilted f := hπσ.trans (absolutelyContinuous_tilted hf)
  have hllrTilt := integrable_llr_tilted_right hπσ hfπ hllr hf
  have H := InformationTheory.integral_llr_add_sub_measure_univ_nonneg hπtilt hllrTilt
  rw [integral_llr_tilted_right hπσ hfπ hf hllr] at H
  have HK := InformationTheory.toReal_klDiv hπσ hllr
  simp only [probReal_univ] at H HK
  linarith

/-- The genuine exponential tilt attains its Gibbs bound, with finite KL proved here. -/
theorem actual_gibbs_tilt_equality (σ : Measure T) [IsProbabilityMeasure σ]
    (f : T → ℝ) (hfm : AEMeasurable f σ)
    (hf : Integrable (fun x ↦ Real.exp (f x)) σ)
    (hft : Integrable f (σ.tilted f)) :
    InformationTheory.klDiv (σ.tilted f) σ ≠ ∞ ∧
      (InformationTheory.klDiv (σ.tilted f) σ).toReal =
        (∫ x, f x ∂σ.tilted f) - Real.log (∫ x, Real.exp (f x) ∂σ) := by
  letI : IsProbabilityMeasure (σ.tilted f) := isProbabilityMeasure_tilted hf
  have hac : σ.tilted f ≪ σ := tilted_absolutelyContinuous σ f
  have heq : llr (σ.tilted f) σ =ᵐ[σ.tilted f]
      (fun x ↦ f x - Real.log (∫ z, Real.exp (f z) ∂σ)) := by
    have H := hac.ae_le (llr_tilted_left (Measure.AbsolutelyContinuous.rfl : σ ≪ σ) hf hfm)
    have HS := hac.ae_le (llr_self σ)
    filter_upwards [H, HS] with x hx hs
    simpa only [hs, Pi.zero_apply, add_zero] using hx
  have hllr : Integrable (llr (σ.tilted f) σ) (σ.tilted f) :=
    (hft.sub (integrable_const _)).congr heq.symm
  refine ⟨InformationTheory.klDiv_ne_top hac hllr, ?_⟩
  rw [InformationTheory.toReal_klDiv hac hllr, integral_congr_ae heq,
    integral_sub hft (integrable_const _)]
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
  ring
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ActualHessianBallBound.lean <==
import ActualLogLaplaceContinuous

noncomputable section
open MeasureTheory Metric Set
open scoped NNReal
namespace BassEntropic.LogLaplace
set_option maxSynthPendingDepth 3
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

/-- A genuine compact-ball majorant for the actual Hessian. This constant is
used only for integrability/Fubini, not as the uniform curvature constant. -/
theorem actual_hessian_ball_bound (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (T : ℝ) :
    ∃ N > 0, ∀ w ∈ closedBall (0 : E d) T, ∀ q : E d,
      |fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q| ≤ N*‖q‖^2 := by
  have hc := actual_hessian_continuous hε ha hy haB
  have hcN : Continuous (fun w : E d ↦
      ‖fderiv ℝ (fderiv ℝ (potential ν ε a)) w‖) := continuous_norm.comp hc
  obtain ⟨N,hN,hNb⟩ := ((isCompact_closedBall (0 : E d) T).image hcN).isBounded.exists_pos_norm_le
  refine ⟨N,hN,fun w hw q ↦ ?_⟩
  have hNw : ‖fderiv ℝ (fderiv ℝ (potential ν ε a)) w‖ ≤ N := by
    simpa only [Real.norm_eq_abs,abs_of_nonneg (norm_nonneg _)] using
      hNb _ (mem_image_of_mem _ hw)
  have h1 := (fderiv ℝ (fderiv ℝ (potential ν ε a)) w).le_opNorm q
  have h2 := (fderiv ℝ (fderiv ℝ (potential ν ε a)) w q).le_opNorm q
  calc
    |fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q| ≤
        (‖fderiv ℝ (fderiv ℝ (potential ν ε a)) w‖*‖q‖)*‖q‖ := by
      simpa only [Real.norm_eq_abs] using h2.trans (mul_le_mul_of_nonneg_right h1 (norm_nonneg q))
    _ ≤ (N*‖q‖)*‖q‖ := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hNw (norm_nonneg q)) (norm_nonneg q)
    _ = N*‖q‖^2 := by ring

#print axioms actual_hessian_ball_bound
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualHessianLineBound.lean <==
import ActualLogLaplaceContinuous
import ActualScalarSecondDifference
import Mathlib.Analysis.Calculus.ContDiff.Deriv

noncomputable section
open MeasureTheory Filter Set Metric
open scoped NNReal InnerProductSpace
namespace BassEntropic.HessianMass
open LogLaplace
variable {d : ℕ}
def directionalHessian (F : E d → ℝ) (ξ w : E d) := fderiv ℝ (fderiv ℝ F) w ξ ξ

lemma actual_line_first (F : E d → ℝ) (hF : ContDiff ℝ 2 F) (ξ z : E d) (t : ℝ) :
    HasDerivAt (fun s => F (z+s • ξ)) (fderiv ℝ F (z+t • ξ) ξ) t := by
  have hl : HasDerivAt (fun s => z+s • ξ) ξ t := by
    have hh := (hasDerivAt_const t z).add ((hasDerivAt_id t).smul_const ξ)
    change HasDerivAt (fun s => z+s • ξ) (0+(1:ℝ) • ξ) t at hh
    simpa only [zero_add,one_smul] using hh
  exact ((hF.differentiable (by norm_num) _).hasFDerivAt).comp_hasDerivAt t hl

lemma actual_line_second (F : E d → ℝ) (hF : ContDiff ℝ 2 F) (ξ z : E d) (t : ℝ) :
    HasDerivAt (fun s => fderiv ℝ F (z+s • ξ) ξ) (directionalHessian F ξ (z+t • ξ)) t := by
  have h₁ : ContDiff ℝ 1 (fderiv ℝ F) := (contDiff_succ_iff_fderiv (n := 1)).mp hF |>.2.2
  have hl : HasDerivAt (fun s => z+s • ξ) ξ t := by
    have hh := (hasDerivAt_const t z).add ((hasDerivAt_id t).smul_const ξ)
    change HasDerivAt (fun s => z+s • ξ) (0+(1:ℝ) • ξ) t at hh
    simpa only [zero_add,one_smul] using hh
  have hg := ((h₁.differentiable_one _).hasFDerivAt).comp_hasDerivAt t hl
  simpa [directionalHessian] using hg.clm_apply (hasDerivAt_const t ξ)

lemma actual_directionalHessian_continuous (F : E d → ℝ) (hF : ContDiff ℝ 2 F) (ξ : E d) :
    Continuous (directionalHessian F ξ) := by
  have h₁ : ContDiff ℝ 1 (fderiv ℝ F) := (contDiff_succ_iff_fderiv (n := 1)).mp hF |>.2.2
  exact ((contDiff_one_iff_fderiv.mp h₁).2.clm_apply continuous_const).clm_apply continuous_const

lemma actual_line_second_difference_bound (F : E d → ℝ) (hF : ContDiff ℝ 2 F)
    (ξ z : E d) (hpos : ∀ w, 0 ≤ directionalHessian F ξ w) (L : ℝ) (hL : 0 < L) :
    F (z+L • ξ)+F (z+(-L) • ξ)-2*F z ≤
      L*(∫ t in (-L)..L, directionalHessian F ξ (z+t • ξ)) := by
  have ht := SecondDifference.actual_second_difference_bound
    (fun t => F (z+t • ξ)) (fun t => fderiv ℝ F (z+t • ξ) ξ)
    (fun t => directionalHessian F ξ (z+t • ξ))
    (actual_line_first F hF ξ z) (actual_line_second F hF ξ z)
    ((actual_directionalHessian_continuous F hF ξ).comp
      (continuous_const.add (continuous_id.smul continuous_const)))
    (fun t => hpos _) L hL
  simpa only [zero_smul,add_zero] using ht

lemma translated_second_difference_lower (F : E d → ℝ) {M : ℝ≥0} (hLip : LipschitzWith M F)
    (ξ z : E d) (L : ℝ) :
    F (L • ξ)+F ((-L) • ξ)-2*F 0-4*M*‖z‖ ≤
      F (z+L • ξ)+F (z+(-L) • ξ)-2*F z := by
  have ha : |F (z+L • ξ)-F (L • ξ)| ≤ M*‖z‖ := by
    simpa only [Real.norm_eq_abs,add_sub_cancel_right] using hLip.norm_sub_le (z+L • ξ) (L • ξ)
  have hb : |F (z+(-L) • ξ)-F ((-L) • ξ)| ≤ M*‖z‖ := by
    simpa only [Real.norm_eq_abs,add_sub_cancel_right] using hLip.norm_sub_le (z+(-L) • ξ) ((-L) • ξ)
  have hz : |F z-F 0| ≤ M*‖z‖ := by
    simpa only [Real.norm_eq_abs,sub_zero] using hLip.norm_sub_le z 0
  have ha' := (abs_le.mp ha).1
  have hb' := (abs_le.mp hb).1
  have hz' := (abs_le.mp hz).2
  linarith

lemma actual_line_mass_lower (F : E d → ℝ) (hF : ContDiff ℝ 2 F) {M : ℝ≥0}
    (hLip : LipschitzWith M F) (ξ : E d) (hξ : ‖ξ‖ = 1)
    (hpos : ∀ w, 0 ≤ directionalHessian F ξ w)
    (yc : E d) (c K L ρ : ℝ) (hL : 0 < L) (hLK : 2*K ≤ c*L)
    (hsmall : 4*M*ρ ≤ c*L/2)
    (hgrowth : ∀ w, ⟪yc,w⟫_ℝ+c*‖w‖-K ≤ F w) (hzero : F 0 ≤ 0)
    (z : E d) (hz : ‖z‖ ≤ ρ) :
    c/2 ≤ ∫ t in Icc (-L) L, directionalHessian F ξ (z+t • ξ) := by
  have hp := hgrowth (L • ξ)
  have hm := hgrowth ((-L) • ξ)
  simp only [real_inner_smul_right,norm_smul,Real.norm_eq_abs,hξ,mul_one,
    abs_of_pos hL,abs_neg] at hp hm
  have hD : c*L ≤ F (L • ξ)+F ((-L) • ξ)-2*F 0 := by nlinarith
  have htr := translated_second_difference_lower F hLip ξ z L
  have hline := actual_line_second_difference_bound F hF ξ z hpos L hL
  have hM : 4*(M:ℝ)*‖z‖ ≤ 4*M*ρ := mul_le_mul_of_nonneg_left hz (by positivity)
  have hresult : c/2 ≤ ∫ t in (-L)..L, directionalHessian F ξ (z+t • ξ) := by
    apply (mul_le_mul_iff_right₀ hL).mp
    nlinarith
  rwa [intervalIntegral.integral_of_le (by linarith : -L ≤ L),← integral_Icc_eq_integral_Ioc] at hresult
end BassEntropic.HessianMass


==> anc/verification/lean/ActualInteriorCapBound.lean <==
import ActualEndpointNormalization
import Mathlib.MeasureTheory.Group.Integral
import Mathlib.Tactic.Module
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace

noncomputable section
open MeasureTheory Set Metric Filter
open scoped NNReal ENNReal
namespace BassEntropic.InteriorCap
open LogLaplace
variable {d : ℕ}

/-- Literal Haar change of variables for the translated averaging ball. -/
lemma actual_translated_ball_integral (a : E d → ℝ) (y : E d) (r : ℝ) :
    (∫ z in closedBall (0:E d) r, a (y+z)) = ∫ x in closedBall y r, a x := by
  have hh := (measurePreserving_add_left (volume : Measure (E d)) y).setIntegral_preimage_emb
    (MeasurableEquiv.addLeft y).measurableEmbedding a (closedBall y r)
  have he : (fun z : E d => y+z) ⁻¹' closedBall y r = closedBall 0 r := by
    ext z
    simp only [mem_preimage,mem_closedBall,dist_eq_norm,add_sub_cancel_left,sub_zero]
  rwa [he] at hh

/-- Jensen on a genuine canonical ball, derived from actual midpoint convexity and
negation invariance rather than an assumed barycenter or averaging identity. -/
lemma actual_ball_jensen (C : Set (E d)) (a : E d → ℝ) (hc : ConvexOn ℝ C a)
    (ha : ContinuousOn a C) (y : E d) (r : ℝ)
    (hB : closedBall y r ⊆ C) :
    a y * volume.real (closedBall y r) ≤ ∫ x in closedBall y r, a x := by
  let B := closedBall (0:E d) r
  let μ : Measure (E d) := volume.restrict B
  letI : IsFiniteMeasure μ := isFiniteMeasure_restrict.mpr (isCompact_closedBall (0:E d) r).measure_lt_top.ne
  have hp : ∀ z ∈ B, y+z ∈ C := by
    intro z hz
    apply hB
    simpa only [B,mem_closedBall,dist_eq_norm,add_sub_cancel_left,sub_zero] using hz
  have hm : ∀ z ∈ B, y-z ∈ C := by
    intro z hz
    apply hB
    simpa only [B,mem_closedBall,dist_eq_norm,sub_sub_cancel_left,norm_neg,sub_zero] using hz
  have hi : Integrable (fun z => a (y+z)) μ :=
    (ha.comp (continuous_const.add continuous_id).continuousOn hp).integrableOn_compact
      (isCompact_closedBall (0:E d) r)
  have hiN : Integrable (fun z => a (y-z)) μ :=
    (ha.comp (continuous_const.sub continuous_id).continuousOn hm).integrableOn_compact
      (isCompact_closedBall (0:E d) r)
  have hpoint : ∀ z ∈ B, a y ≤ (a (y+z)+a (y-z))/2 := by
    intro z hz
    have hh := hc.2 (hp z hz) (hm z hz) (by norm_num : (0:ℝ) ≤ 1/2)
      (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num : (1/2:ℝ)+1/2=1)
    have he : (1/2:ℝ) • (y+z)+(1/2:ℝ) • (y-z)=y := by module
    rw [he] at hh
    simp only [smul_eq_mul] at hh
    linarith
  have hh := integral_mono_ae (integrable_const (a y)) ((hi.add hiN).div_const 2)
    (by filter_upwards [ae_restrict_mem measurableSet_closedBall] with z hz; exact hpoint z hz)
  have hneg : (∫ z in B, a (y-z)) = ∫ z in B, a (y+z) := by
    have ht := (LinearIsometryEquiv.neg ℝ (E := E d)).measurePreserving.setIntegral_preimage_emb
      (MeasurableEquiv.neg (E d)).measurableEmbedding (fun z => a (y+z)) B
    change (∫ z in (fun z : E d => -z) ⁻¹' B, a (y+ -z)) = ∫ z in B, a (y+z) at ht
    have he : (fun z : E d => -z) ⁻¹' B = B := by
      ext z
      simp [B,mem_closedBall,dist_zero_right]
    simpa only [he,sub_eq_add_neg] using ht
  rw [integral_div] at hh
  change (∫ _ : E d, a y ∂μ) ≤ (∫ z, a (y+z)+a (y-z) ∂μ)/2 at hh
  rw [integral_add hi hiN] at hh
  simp only [integral_const,smul_eq_mul,μ,measureReal_restrict_apply_univ] at hh
  change volume.real B * a y ≤ ((∫ z in B, a (y+z))+(∫ z in B, a (y-z)))/2 at hh
  rw [hneg,actual_translated_ball_integral] at hh
  have hv : volume.real B = volume.real (closedBall y r) := by
    have ht := actual_translated_ball_integral (fun _ : E d => (1:ℝ)) y r
    simpa only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ,mul_one] using ht
  rw [hv] at hh
  linarith

/-- The lower density is applied only to a+K0 >=0, never to a signed integral.
All data here are explicit intermediate properties to be proved for the actual endpoint. -/
lemma actual_interior_cap_bound (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (C : Set (E d)) (a : E d → ℝ) (hc : ConvexOn ℝ C a) (ha : ContinuousOn a C)
    (hai : Integrable a ν) (hνC : ∀ᵐ x ∂ν, x ∈ C)
    (K₀ m : ℝ) (hm : 0 < m) (hlower : ∀ x ∈ C, -K₀ ≤ a x)
    (hint : (∫ x, a x ∂ν) ≤ K₀) (y : E d) (r : ℝ) (hr : 0 < r)
    (hB : closedBall y r ⊆ C)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall y r) ≤ ν) :
    a y ≤ 2*K₀/(m*volume.real (closedBall y r))-K₀ := by
  have hV : 0 < volume.real (closedBall y r) :=
    ENNReal.toReal_pos (measure_closedBall_pos volume y hr).ne'
      (isCompact_closedBall y r).measure_lt_top.ne
  have hg : Integrable (fun x => a x+K₀) ν := hai.add (integrable_const _)
  have hgpos : ∀ᵐ x ∂ν, 0 ≤ a x+K₀ := by
    filter_upwards [hνC] with x hx
    linarith [hlower x hx]
  have hcompare := integral_mono_measure hdom hgpos hg
  rw [integral_smul_measure,ENNReal.toReal_ofReal hm.le,smul_eq_mul] at hcompare
  letI : IsFiniteMeasure (volume.restrict (closedBall y r)) :=
    isFiniteMeasure_restrict.mpr (isCompact_closedBall y r).measure_lt_top.ne
  have hiB : IntegrableOn a (closedBall y r) :=
    (ha.mono hB).integrableOn_compact (isCompact_closedBall y r)
  rw [integral_add hiB (integrable_const _),integral_add hai (integrable_const _),
    integral_const,integral_const,measureReal_restrict_apply_univ,measureReal_univ_eq_one,
    one_smul,smul_eq_mul] at hcompare
  have hj := actual_ball_jensen C a hc ha y r hB
  have hmul := mul_le_mul_of_nonneg_left hj hm.le
  have hquot : a y+K₀ ≤ 2*K₀/(m*volume.real (closedBall y r)) := by
    apply (le_div_iff₀ (mul_pos hm hV)).mpr
    nlinarith
  linarith
end BassEntropic.InteriorCap


==> anc/verification/lean/ActualInterpolatedEntropyUpper.lean <==
import ActualLogLaplaceWeakDual
import ActualJointLogLaplaceEuclidean

noncomputable section
open MeasureTheory Set
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace BassEntropic.JointLogLaplace
open BassFlow.Entropic.GaussianApproximation
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
  {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {w₀ h : Ω → E d} {a₀ a₁ : E d → ℝ} {M A₀ A₁ H : ℝ≥0}

/-- The interpolated column supplies a genuine upper comparison at every chord point.
No column normalization or intermediate optimizer is assumed. -/
theorem actual_interpolated_entropy_upper (hε : 0 < ε)
    (hw : Measurable w₀) (hwi : Integrable w₀ P) (hh : Measurable h)
    (hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ H) (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (ha₀B : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (ha₁B : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁)
    (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
    entropyMaximalCovariance ε (P.map (fun ω ↦ w₀ ω+s • h ω)) ν ≤
      (∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ s ω ∂P) +
        (1-s)*(∫ y, a₀ y ∂ν)+s*(∫ y, a₁ y ∂ν) := by
  let W : Ω → E d := fun ω ↦ w₀ ω+s • h ω
  let a : E d → ℝ := fun y ↦ (1-s)*a₀ y+s*a₁ y
  have hW : Measurable W := hw.add (hh.const_smul s)
  letI : IsProbabilityMeasure (P.map W) := Measure.isProbabilityMeasure_map hW.aemeasurable
  have hhi : Integrable h P :=
    (integrable_const (H:ℝ)).mono' hh.aestronglyMeasurable hhB
  have hWi : Integrable W P := hwi.add (hhi.smul s)
  have hμ : Integrable (fun w : E d ↦ ‖w‖) (P.map W) :=
    (integrable_map_measure continuous_norm.aestronglyMeasurable hW.aemeasurable).mpr hWi.norm
  have ha : Measurable a := (ha₀.const_mul (1-s)).add (ha₁.const_mul s)
  have haB : ∀ᵐ y ∂ν, |a y| ≤ (A₀+A₁:ℝ≥0) := by
    filter_upwards [ha₀B,ha₁B] with y h0 h1
    have hp : 0 ≤ 1-s := sub_nonneg.mpr hs.2
    have hb : |a y| ≤ (1-s)*|a₀ y|+s*|a₁ y| := by
      dsimp [a]
      simpa only [Real.norm_eq_abs,abs_mul,abs_of_nonneg hp,abs_of_nonneg hs.1] using
        norm_add_le ((1-s)*a₀ y) (s*a₁ y)
    have hh0 := mul_le_mul_of_nonneg_left h0 hp
    have hh1 := mul_le_mul_of_nonneg_left h1 hs.1
    change |a y| ≤ (A₀:ℝ)+(A₁:ℝ)
    nlinarith [mul_nonneg hs.1 A₀.coe_nonneg,mul_nonneg hp A₁.coe_nonneg]
  have hi₀ : Integrable a₀ ν := (integrable_const (A₀:ℝ)).mono'
    ha₀.aestronglyMeasurable (ha₀B.mono fun y hy ↦ by simpa only [Real.norm_eq_abs] using hy)
  have hi₁ : Integrable a₁ ν := (integrable_const (A₁:ℝ)).mono'
    ha₁.aestronglyMeasurable (ha₁B.mono fun y hy ↦ by simpa only [Real.norm_eq_abs] using hy)
  have hpot := potential_lipschitz hε ha.aemeasurable hy haB
  have hupper := actual_logLaplace_weak_duality (P.map W) ν a ha hε M (A₀+A₁) hμ hy haB
  rw [integral_map hW.aemeasurable hpot.continuous.aestronglyMeasurable] at hupper
  have hai : (∫ y, a y ∂ν) = (1-s)*(∫ y, a₀ y ∂ν)+s*(∫ y, a₁ y ∂ν) := by
    dsimp [a]
    rw [integral_add (hi₀.const_mul (1-s)) (hi₁.const_mul s),integral_const_mul,integral_const_mul]
  rw [hai] at hupper
  simpa only [Function.comp_def,interpolatedPotential,W,a,add_assoc] using hupper

#print axioms actual_interpolated_entropy_upper
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualInterpolatedTilt.lean <==
import ActualJointLogLaplaceEuclidean

noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace BassEntropic.JointLogLaplace
open LogLaplace
variable {d : ℕ}

/-- Literal equality of the two exponential exponents used by the outer
derivative theorem and the Hessian theorem. -/
theorem actual_interpolated_exponent (ε s : ℝ) (w h y : E d)
    (a₀ a₁ : E d → ℝ) :
    ((⟪w,y⟫_ℝ-a₀ y)+s*(⟪h,y⟫_ℝ-(a₁ y-a₀ y)))/ε =
      exponent ε (fun y ↦ (1-s)*a₀ y+s*a₁ y) (w+s • h) y := by
  unfold exponent
  rw [inner_add_left, real_inner_smul_left]
  ring

/-- The scalar derivative's target law is exactly the literal target law of
the spatial Hessian, including the interpolated column. -/
theorem actual_interpolated_tilt (ν : Measure (E d)) (ε s : ℝ) (w h : E d)
    (a₀ a₁ : E d → ℝ) :
    ScalarLogLaplace.tilted ν ε (fun y ↦ ⟪w,y⟫_ℝ-a₀ y)
      (fun y ↦ ⟪h,y⟫_ℝ-(a₁ y-a₀ y)) s =
      tilted ν ε (fun y ↦ (1-s)*a₀ y+s*a₁ y) (w+s • h) := by
  unfold ScalarLogLaplace.tilted tilted
  congr 1
  funext y
  exact actual_interpolated_exponent ε s w h y a₀ a₁

/-- The column derivative cancels between the two independent latent copies. -/
theorem actual_observable_difference (h h' y : E d) (a₀ a₁ : E d → ℝ) :
    (⟪h,y⟫_ℝ-(a₁ y-a₀ y))-(⟪h',y⟫_ℝ-(a₁ y-a₀ y)) =
      ⟪h-h',y⟫_ℝ := by
  rw [inner_sub_left]
  ring

#print axioms actual_interpolated_tilt
#print axioms actual_observable_difference
end BassEntropic.JointLogLaplace


==> anc/verification/lean/ActualJointGaussianLogLaplace.lean <==
import ActualJointLogLaplaceEuclidean
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Probability.Distributions.Gaussian.Fernique

noncomputable section
open MeasureTheory Filter Set Function
open scoped NNReal InnerProductSpace
namespace BassEntropic.JointLogLaplace
open LogLaplace ProbabilityTheory
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
  {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {Z₀ Z₁ Γ : Ω → E d} {a₀ a₁ : E d → ℝ} {M A₀ A₁ R : ℝ≥0}

lemma actual_gaussian_integrable (hΓ : Measurable Γ) (hlaw : P.map Γ = stdGaussian (E d)) :
    Integrable Γ P := by
  have hi : Integrable (id : E d → E d) (P.map Γ) := by
    rw [hlaw]
    exact IsGaussian.integrable_id
  simpa only [id_comp] using hi.comp_measurable hΓ

lemma bounded_source_integrable (hZ : Measurable Z₀) (hB : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) :
    Integrable Z₀ P :=
  (integrable_const (R:ℝ)).mono' hZ.aestronglyMeasurable hB

lemma actual_gaussian_joint_second_derivative (hε : 0 < ε)
    (hZ₀ : Measurable Z₀) (hZ₁ : Measurable Z₁) (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (E d))
    (hZ₀B : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) (hZ₁B : ∀ᵐ ω ∂P, ‖Z₁ ω‖ ≤ R)
    (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (ha₀B : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (ha₁B : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁) (s : ℝ) :
    HasDerivAt (deriv (fun t => ∫ ω, interpolatedPotential ν ε
      (fun ω => Z₀ ω+Γ ω) (fun ω => Z₁ ω-Z₀ ω) a₀ a₁ t ω ∂P))
      (∫ ω, ScalarLogLaplace.varianceDifference ν ε
        (base (fun ω => Z₀ ω+Γ ω) a₀ ω)
        (direction (fun ω => Z₁ ω-Z₀ ω) a₀ a₁ ω) s / ε ∂P) s := by
  have hhB : ∀ᵐ ω ∂P, ‖Z₁ ω-Z₀ ω‖ ≤ (R+R:ℝ≥0) := by
    filter_upwards [hZ₀B,hZ₁B] with ω h0 h1
    exact (norm_sub_le _ _).trans (add_le_add h1 h0)
  exact actual_joint_expectation_second_derivative hε (hZ₀.add hΓ)
    ((bounded_source_integrable hZ₀ hZ₀B).add (actual_gaussian_integrable hΓ hΓlaw))
    (hZ₁.sub hZ₀) hhB ha₀ ha₁ hy ha₀B ha₁B s
#print axioms actual_gaussian_joint_second_derivative
end BassEntropic.JointLogLaplace


==> anc/verification/lean/ActualJointLogLaplaceEuclidean.lean <==
import ActualJointLogLaplaceExpectation

noncomputable section
open MeasureTheory Filter Set Function
open scoped NNReal InnerProductSpace
namespace BassEntropic.JointLogLaplace
open LogLaplace
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
  {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {w₀ h : Ω → E d} {a₀ a₁ : E d → ℝ} {M A₀ A₁ H : ℝ≥0}

def base (w₀ : Ω → E d) (a₀ : E d → ℝ) (ω : Ω) (y : E d) := ⟪w₀ ω,y⟫_ℝ - a₀ y
def direction (h : Ω → E d) (a₀ a₁ : E d → ℝ) (ω : Ω) (y : E d) :=
  ⟪h ω,y⟫_ℝ - (a₁ y-a₀ y)
def interpolatedPotential (ν : Measure (E d)) (ε : ℝ) (w₀ h : Ω → E d)
    (a₀ a₁ : E d → ℝ) (s : ℝ) (ω : Ω) :=
  potential ν ε (fun y => (1-s)*a₀ y+s*a₁ y) (w₀ ω+s • h ω)
def sourceBound (M A₀ : ℝ≥0) (w₀ : Ω → E d) (ω : Ω) : ℝ≥0 :=
  ⟨‖w₀ ω‖*M+A₀,by positivity⟩
def directionBound (M A₀ A₁ H : ℝ≥0) : ℝ≥0 := H*M+A₁+A₀

lemma interpolatedPotential_eq (s : ℝ) (ω : Ω) :
    interpolatedPotential ν ε w₀ h a₀ a₁ s ω =
      ScalarLogLaplace.potential ν ε (base w₀ a₀ ω) (direction h a₀ a₁ ω) s := by
  unfold interpolatedPotential potential ScalarLogLaplace.potential
  congr 2
  unfold partition ScalarLogLaplace.partition
  apply integral_congr_ae
  exact Eventually.of_forall fun y => by
    unfold weight exponent ScalarLogLaplace.weight base direction
    congr 1
    rw [inner_add_left,real_inner_smul_left]
    ring

lemma base_measurable (hw : Measurable w₀) (ha : Measurable a₀) :
    Measurable (uncurry (base w₀ a₀)) := by
  exact ((continuous_inner : Continuous (fun p : E d × E d => ⟪p.1,p.2⟫_ℝ)).measurable.comp
    ((hw.comp measurable_fst).prodMk measurable_snd)).sub (ha.comp measurable_snd)

lemma direction_measurable (hh : Measurable h) (ha₀ : Measurable a₀) (ha₁ : Measurable a₁) :
    Measurable (uncurry (direction h a₀ a₁)) := by
  exact ((continuous_inner : Continuous (fun p : E d × E d => ⟪p.1,p.2⟫_ℝ)).measurable.comp
    ((hh.comp measurable_fst).prodMk measurable_snd)).sub
      ((ha₁.comp measurable_snd).sub (ha₀.comp measurable_snd))

lemma absolute_sub (x y : ℝ) : |x-y| ≤ |x|+|y| := by
  simpa only [Real.norm_eq_abs] using norm_sub_le x y

lemma base_bound (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (ha₀ : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) :
    ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |base w₀ a₀ ω y| ≤ sourceBound M A₀ w₀ ω := by
  exact Eventually.of_forall fun ω => by
    filter_upwards [hy,ha₀] with y hy hay
    exact (absolute_sub _ _).trans (add_le_add
      ((abs_real_inner_le_norm (w₀ ω) y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg _))) hay)

lemma direction_bound (hh : ∀ᵐ ω ∂P, ‖h ω‖ ≤ H) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (ha₀ : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (ha₁ : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁) :
    ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |direction h a₀ a₁ ω y| ≤ directionBound M A₀ A₁ H := by
  filter_upwards [hh] with ω hhw
  filter_upwards [hy,ha₀,ha₁] with y hy ha0 ha1
  have hi := (abs_real_inner_le_norm (h ω) y).trans
    (mul_le_mul hhw hy (norm_nonneg _) H.coe_nonneg)
  have hab := (absolute_sub (a₁ y) (a₀ y)).trans (add_le_add ha1 ha0)
  exact (absolute_sub _ _).trans (by dsimp [directionBound]; linarith)

lemma sourceBound_integrable (hw : Integrable w₀ P) :
    Integrable (fun ω => (sourceBound M A₀ w₀ ω:ℝ)) P :=
  (hw.norm.mul_const (M:ℝ)).add (integrable_const (A₀:ℝ))

lemma actual_joint_expectation_second_derivative (hε : 0 < ε)
    (hw : Measurable w₀) (hwi : Integrable w₀ P) (hh : Measurable h)
    (hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ H) (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (ha₀B : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (ha₁B : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁) (s : ℝ) :
    HasDerivAt (deriv (fun t => ∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ t ω ∂P))
      (∫ ω, ScalarLogLaplace.varianceDifference ν ε (base w₀ a₀ ω)
        (direction h a₀ a₁ ω) s / ε ∂P) s := by
  have he : (fun t => ∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ t ω ∂P) =
      (fun t => ∫ ω, ScalarLogLaplace.potential ν ε (base w₀ a₀ ω)
        (direction h a₀ a₁ ω) t ∂P) := by
    funext t
    apply integral_congr_ae
    exact Eventually.of_forall fun ω => interpolatedPotential_eq t ω
  rw [he]
  exact ScalarLogLaplace.actual_expectation_second_derivative hε
    (base_measurable hw ha₀) (direction_measurable hh ha₀ ha₁) (sourceBound_integrable hwi)
    (base_bound hy ha₀B) (direction_bound hhB hy ha₀B ha₁B) s
#print axioms actual_joint_expectation_second_derivative
end BassEntropic.JointLogLaplace


==> anc/verification/lean/ActualJointLogLaplaceExpectation.lean <==
import ActualScalarLogLaplaceBounds
import Mathlib.MeasureTheory.Integral.Prod

noncomputable section
open MeasureTheory Filter Set Metric Function
open scoped ENNReal NNReal
namespace BassEntropic.ScalarLogLaplace
variable {Ω α : Type*} [MeasurableSpace Ω] [MeasurableSpace α]
  {P : Measure Ω} {ν : Measure α} [IsProbabilityMeasure P] [IsProbabilityMeasure ν]
  {ε : ℝ} {f g : Ω → α → ℝ} {K : Ω → ℝ≥0} {G : ℝ≥0}

lemma partition_source_measurable (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (s : ℝ) :
    Measurable (fun ω => partition ν ε (f ω) (g ω) s) := by
  exact (((hf.add (hg.const_mul s)).div_const ε).exp).stronglyMeasurable.integral_prod_right.measurable

lemma potential_source_measurable (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (s : ℝ) :
    Measurable (fun ω => potential ν ε (f ω) (g ω) s) :=
  (partition_source_measurable (ν := ν) (ε := ε) hf hg s).log.const_mul ε

lemma mean_source_measurable (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (s : ℝ) :
    Measurable (fun ω => mean ν ε (f ω) (g ω) s) := by
  have hm : Measurable (fun ω => firstMoment ν ε (f ω) (g ω) s) :=
    ((((hf.add (hg.const_mul s)).div_const ε).exp).mul hg).stronglyMeasurable.integral_prod_right.measurable
  have hd := hm.div (partition_source_measurable (ν := ν) (ε := ε) hf hg s)
  change Measurable (fun ω => firstMoment ν ε (f ω) (g ω) s / partition ν ε (f ω) (g ω) s) at hd
  simpa only [mean_eq] using hd

lemma variance_source_measurable (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (s : ℝ) :
    Measurable (fun ω => varianceDifference ν ε (f ω) (g ω) s) := by
  have hm : Measurable (fun ω => secondMoment ν ε (f ω) (g ω) s) :=
    ((((hf.add (hg.const_mul s)).div_const ε).exp).mul (hg.pow_const 2)).stronglyMeasurable.integral_prod_right.measurable
  have hd := (hm.div (partition_source_measurable (ν := ν) (ε := ε) hf hg s)).sub ((mean_source_measurable (ν := ν) (ε := ε) hf hg s).pow_const 2)
  change Measurable (fun ω => secondMoment ν ε (f ω) (g ω) s / partition ν ε (f ω) (g ω) s -
    (mean ν ε (f ω) (g ω) s)^2) at hd
  simpa only [varianceDifference,second_tilted_eq] using hd

lemma source_section_measurable (hf : Measurable (uncurry f)) (ω : Ω) :
    AEMeasurable (f ω) ν :=
  (hf.comp (measurable_const.prodMk measurable_id)).aemeasurable

lemma outer_potential_integrable (hε : 0 < ε) (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (hK : Integrable (fun ω => (K ω:ℝ)) P)
    (hfB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |f ω y| ≤ K ω)
    (hgB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |g ω y| ≤ G) (s : ℝ) :
    Integrable (fun ω => potential ν ε (f ω) (g ω) s) P := by
  apply (hK.add (integrable_const (|s| *(G:ℝ)))).mono'
    (potential_source_measurable (ν := ν) (ε := ε) hf hg s).aestronglyMeasurable
  filter_upwards [hfB,hgB] with ω hfw hgw
  rw [Real.norm_eq_abs]
  exact potential_abs_le hε (source_section_measurable hf ω)
    (source_section_measurable hg ω) hfw hgw s

lemma outer_mean_integrable (hε : 0 < ε) (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g))
    (hfB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |f ω y| ≤ K ω)
    (hgB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |g ω y| ≤ G) (s : ℝ) :
    Integrable (fun ω => mean ν ε (f ω) (g ω) s) P := by
  apply (integrable_const (G:ℝ)).mono'
    (mean_source_measurable (ν := ν) (ε := ε) hf hg s).aestronglyMeasurable
  filter_upwards [hfB,hgB] with ω hfw hgw
  rw [Real.norm_eq_abs]
  exact mean_abs_le hε (source_section_measurable hf ω)
    (source_section_measurable hg ω) hfw hgw s

lemma actual_expectation_first_derivative (hε : 0 < ε) (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (hK : Integrable (fun ω => (K ω:ℝ)) P)
    (hfB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |f ω y| ≤ K ω)
    (hgB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |g ω y| ≤ G) (s : ℝ) :
    HasDerivAt (fun t => ∫ ω, potential ν ε (f ω) (g ω) t ∂P)
      (∫ ω, mean ν ε (f ω) (g ω) s ∂P) s := by
  apply (hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (μ := P) (x₀ := s)
    (F := fun t ω => potential ν ε (f ω) (g ω) t)
    (F' := fun t ω => mean ν ε (f ω) (g ω) t)
    (s := univ) (bound := fun _ => (G:ℝ)) univ_mem ?_ ?_ ?_ ?_
    (integrable_const _) ?_).2
  · exact Eventually.of_forall fun t => (potential_source_measurable (ν := ν) (ε := ε) hf hg t).aestronglyMeasurable
  · exact outer_potential_integrable hε hf hg hK hfB hgB s
  · exact (mean_source_measurable (ν := ν) (ε := ε) hf hg s).aestronglyMeasurable
  · filter_upwards [hfB,hgB] with ω hfw hgw
    intro t _
    simpa only [Real.norm_eq_abs] using mean_abs_le hε (source_section_measurable hf ω)
      (source_section_measurable hg ω) hfw hgw t
  · filter_upwards [hfB,hgB] with ω hfw hgw
    intro t _
    exact actual_potential_derivative hε (source_section_measurable hf ω)
      (source_section_measurable hg ω) hfw hgw t

lemma actual_expectation_second_derivative (hε : 0 < ε) (hf : Measurable (uncurry f))
    (hg : Measurable (uncurry g)) (hK : Integrable (fun ω => (K ω:ℝ)) P)
    (hfB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |f ω y| ≤ K ω)
    (hgB : ∀ᵐ ω ∂P, ∀ᵐ y ∂ν, |g ω y| ≤ G) (s : ℝ) :
    HasDerivAt (deriv (fun t => ∫ ω, potential ν ε (f ω) (g ω) t ∂P))
      (∫ ω, varianceDifference ν ε (f ω) (g ω) s / ε ∂P) s := by
  have he : deriv (fun t => ∫ ω, potential ν ε (f ω) (g ω) t ∂P) =
      fun t => ∫ ω, mean ν ε (f ω) (g ω) t ∂P := by
    funext t
    exact (actual_expectation_first_derivative hε hf hg hK hfB hgB t).deriv
  rw [he]
  apply (hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (μ := P) (x₀ := s)
    (F := fun t ω => mean ν ε (f ω) (g ω) t)
    (F' := fun t ω => varianceDifference ν ε (f ω) (g ω) t / ε)
    (s := univ) (bound := fun _ => (G:ℝ)^2/ε) univ_mem ?_ ?_ ?_ ?_
    (integrable_const _) ?_).2
  · exact Eventually.of_forall fun t => (mean_source_measurable (ν := ν) (ε := ε) hf hg t).aestronglyMeasurable
  · exact outer_mean_integrable hε hf hg hfB hgB s
  · exact ((variance_source_measurable (ν := ν) (ε := ε) hf hg s).div_const ε).aestronglyMeasurable
  · filter_upwards [hfB,hgB] with ω hfw hgw
    intro t _
    have hn := variance_nonneg hε (source_section_measurable hf ω)
      (source_section_measurable hg ω) hfw hgw t
    have hu := variance_le hε (source_section_measurable hf ω)
      (source_section_measurable hg ω) hfw hgw t
    rw [Real.norm_eq_abs,abs_of_nonneg (div_nonneg hn hε.le)]
    exact (div_le_div_iff_of_pos_right hε).mpr hu
  · filter_upwards [hfB,hgB] with ω hfw hgw
    intro t _
    exact actual_mean_derivative hε (source_section_measurable hf ω)
      (source_section_measurable hg ω) hfw hgw t

#print axioms actual_expectation_first_derivative
#print axioms actual_expectation_second_derivative
end BassEntropic.ScalarLogLaplace


==> anc/verification/lean/ActualJointVarianceField.lean <==
import ActualInterpolatedTilt
import ActualScalarVarianceIdentification
import ActualTiltedVarianceField

noncomputable section
open MeasureTheory
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a₀ a₁ : E d → ℝ} {M A₀ A₁ : ℝ≥0}

/-- The actual scalar second-derivative integrand is exactly the observable
variance field used by the posterior curvature bound, for the same columns. -/
theorem actual_joint_variance_field_identity (hε : 0 < ε)
    (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (hA₀ : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (hA₁ : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁)
    (w h : E d) (s : ℝ) :
    BassEntropic.ScalarLogLaplace.varianceDifference ν ε
      (fun y ↦ ⟪w,y⟫_ℝ-a₀ y) (fun y ↦ ⟪h,y⟫_ℝ-(a₁ y-a₀ y)) s =
      actualTiltedVarianceField ν ε (fun y ↦ (1-s)*a₀ y+s*a₁ y)
        (fun y ↦ a₁ y-a₀ y) (w+s • h,h) := by
  let F : ℝ≥0 := ⟨‖w‖*M+A₀,by positivity⟩
  let G : ℝ≥0 := ⟨‖h‖*M+A₁+A₀,by positivity⟩
  have hf : AEMeasurable (fun y ↦ ⟪w,y⟫_ℝ-a₀ y) ν :=
    ((continuous_const.inner continuous_id).measurable.sub ha₀).aemeasurable
  have hg : AEMeasurable (fun y ↦ ⟪h,y⟫_ℝ-(a₁ y-a₀ y)) ν :=
    ((continuous_const.inner continuous_id).measurable.sub (ha₁.sub ha₀)).aemeasurable
  have hfB : ∀ᵐ y ∂ν, |⟪w,y⟫_ℝ-a₀ y| ≤ F := by
    filter_upwards [hy,hA₀] with y hy' ha'
    exact (BassEntropic.JointLogLaplace.absolute_sub _ _).trans (add_le_add
      ((abs_real_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left hy' (norm_nonneg w))) ha')
  have hgB : ∀ᵐ y ∂ν, |⟪h,y⟫_ℝ-(a₁ y-a₀ y)| ≤ G := by
    filter_upwards [hy,hA₀,hA₁] with y hy' ha0 ha1
    have hi := (abs_real_inner_le_norm h y).trans
      (mul_le_mul_of_nonneg_left hy' (norm_nonneg h))
    have hab := (BassEntropic.JointLogLaplace.absolute_sub (a₁ y) (a₀ y)).trans
      (add_le_add ha1 ha0)
    have hn := (BassEntropic.JointLogLaplace.absolute_sub (⟪h,y⟫_ℝ) (a₁ y-a₀ y)).trans
      (add_le_add hi hab)
    change |⟪h,y⟫_ℝ-(a₁ y-a₀ y)| ≤ ‖h‖*(M:ℝ)+(A₁:ℝ)+A₀
    linarith
  rw [BassEntropic.ScalarLogLaplace.actual_varianceDifference_eq_variance hε hf hg hfB hgB s,
    BassEntropic.JointLogLaplace.actual_interpolated_tilt]
  rfl

#print axioms actual_joint_variance_field_identity
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualLatentHessianComparison.lean <==
import ActualTiltedVarianceField
import ActualAverageHessianComparison
import ActualGaussianHessianIntegrability

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a b : E d → ℝ} {M A B : ℝ≥0}

theorem actual_latent_hessian_comparison
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    (H : ℝ≥0) (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H)
    (hε : 0 < ε) (ha : Measurable a) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hb : Measurable b)
    (hbB : ∀ᵐ y ∂ν, |b y| ≤ B) (w : E d) :
    Integrable (fun p ↦ actualPairHessian ν ε a (w,p)) (μ.prod μ) ∧
    (∫ p, actualPairHessian ν ε a (w,p) ∂μ.prod μ) ≤
      (4/ε)*(∫ p, actualTiltedVarianceField ν ε a b (w,p.2) ∂μ) := by
  letI := tilted_probability hε ha.aemeasurable hy haB w
  have hyt : ∀ᵐ y ∂tilted ν ε a w, ‖y‖ ≤ M :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hy
  have hbt : ∀ᵐ y ∂tilted ν ε a w, |b y| ≤ B :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hbB
  have hv : Integrable (fun p : E d × E d ↦
      variance (curvatureObservable b p.2) (tilted ν ε a w)) μ := by
    apply (integrable_const (((H:ℝ)*M+B)^2)).mono'
      ((actual_observable_variance_measurable hb hyt hbt).comp measurable_snd).aestronglyMeasurable
    filter_upwards [hH] with p hp
    exact actual_tilted_variance_field_bound hε ha hb hy haB hbB H w p.2 hp
  have hz : ∀ᵐ y ∂tilted ν ε a w, |(0 : ℝ)| ≤ (0 : ℝ≥0) :=
    Filter.Eventually.of_forall fun _ ↦ by simp
  have hm0 := actual_observable_variance_measurable
    (b := fun _ ↦ (0 : ℝ)) measurable_const hyt hz
  have hm : AEStronglyMeasurable (fun p : (E d × E d) × (E d × E d) ↦
      variance (fun y ↦ curvatureObservable b p.1.2 y-curvatureObservable b p.2.2 y)
        (tilted ν ε a w)) (μ.prod μ) := by
    convert (hm0.comp (measurable_fst.snd.sub measurable_snd.snd)).aestronglyMeasurable using 1
    funext p
    congr 1
    funext y
    simp only [curvatureObservable,Pi.sub_apply,inner_sub_left]
    ring
  have hp := actual_average_pair_variance_bound μ (tilted ν ε a w)
    (fun p y ↦ curvatureObservable b p.2 y)
    (fun p ↦ actual_observable_memLp hb hyt hbt p.2) hv hm
  have he (p : (E d × E d) × (E d × E d)) :
      (fun y ↦ curvatureObservable b p.1.2 y-curvatureObservable b p.2.2 y) =
      (fun y ↦ ⟪p.1.2-p.2.2,y⟫_ℝ) := by
    funext y
    simp only [curvatureObservable,inner_sub_left]
    ring
  simp_rw [he] at hp
  have hess (p : (E d × E d) × (E d × E d)) :
      actualPairHessian ν ε a (w,p) =
        variance (fun y ↦ ⟪p.1.2-p.2.2,y⟫_ℝ) (tilted ν ε a w)/ε :=
    actual_hessian_eq_tilted_variance hε ha.aemeasurable hy haB w _
  refine ⟨(hp.1.div_const ε).congr (Filter.Eventually.of_forall fun p ↦ (hess p).symm),?_⟩
  calc
    _ = (∫ p, variance (fun y ↦ ⟪p.1.2-p.2.2,y⟫_ℝ) (tilted ν ε a w) ∂μ.prod μ)/ε := by
      simp_rw [hess]
      exact integral_div ε _
    _ ≤ (4*(∫ p, variance (curvatureObservable b p.2) (tilted ν ε a w) ∂μ))/ε :=
      div_le_div_of_nonneg_right hp.2 hε.le
    _ = _ := by unfold actualTiltedVarianceField; ring

#print axioms actual_latent_hessian_comparison
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualLatentPairVariance.lean <==
import GaussianBallBounds

noncomputable section
open MeasureTheory BassFlow.GaussianVarianceObservation
open scoped NNReal Matrix
namespace BassFlow.EntropicRoute
abbrev LatentE (d : ℕ) := EuclideanSpace ℝ (Fin d)

/-- The real two-copy identity centers at the actual prior mean; no
mean-zero assumption is introduced in the curvature argument. -/
theorem actual_latent_pair_variance (d : ℕ)
    (μ : Measure (LatentE d × LatentE d)) [IsProbabilityMeasure μ]
    (H : ℝ≥0) (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H) :
    (∫ p : (LatentE d × LatentE d) × (LatentE d × LatentE d),
      ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) =
      2*(∫ p, ‖p.2-(∫ q, q.2 ∂μ)‖^2 ∂μ) := by
  have hU : MemLp (Prod.snd : LatentE d × LatentE d → LatentE d) 2 μ :=
    MemLp.of_bound measurable_snd.aestronglyMeasurable H hH
  have hmean (i : Fin d) : (∫ p, p.2 ∂μ) i = ∫ p, p.2 i ∂μ := by
    simpa only [PiLp.proj_apply] using
      ((PiLp.proj (𝕜 := ℝ) 2 (fun _ : Fin d ↦ ℝ) i).integral_comp_comm
        (hU.integrable (by norm_num))).symm
  have hquad (q : LatentE d) :
      matrixQuadratic (1 : Matrix (Fin d) (Fin d) ℝ) (fun i ↦ q i) = ‖q‖^2 := by
    rw [matrixQuadratic,Matrix.one_mulVec,EuclideanSpace.real_norm_sq_eq]
    simp only [dotProduct,pow_two]
  have ht := two_copy_matrix_variance μ (1 : Matrix (Fin d) (Fin d) ℝ)
    (memLp_latent_coordinate d μ hU)
  have hl (p : (LatentE d × LatentE d) × (LatentE d × LatentE d)) :
      matrixQuadratic (1 : Matrix (Fin d) (Fin d) ℝ)
        ((fun i ↦ p.1.2 i)-(fun i ↦ p.2.2 i)) = ‖p.1.2-p.2.2‖^2 := by
    change matrixQuadratic (1 : Matrix (Fin d) (Fin d) ℝ)
      (fun i ↦ p.1.2 i-p.2.2 i) = _
    simpa only [Pi.sub_apply,WithLp.ofLp_sub] using hquad (p.1.2-p.2.2)
  have hr (p : LatentE d × LatentE d) :
      matrixQuadratic (1 : Matrix (Fin d) (Fin d) ℝ)
        ((fun i ↦ p.2 i)-(fun i ↦ ∫ q, q.2 i ∂μ)) = ‖p.2-(∫ q, q.2 ∂μ)‖^2 := by
    change matrixQuadratic (1 : Matrix (Fin d) (Fin d) ℝ)
      (fun i ↦ p.2 i-(∫ q, q.2 i ∂μ)) = _
    simpa only [WithLp.ofLp_sub,Pi.sub_apply,hmean] using hquad (p.2-(∫ q, q.2 ∂μ))
  simpa only [hl,hr] using ht

#print axioms actual_latent_pair_variance
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualLatentPosteriorTransfer.lean <==
import BassFlow.GaussianDensity
import Mathlib.Probability.Kernel.CondDistrib

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace BassFlow.EntropicRoute

/-- Actual disintegration preserves the prior's bounded latent increment
almost everywhere; no bound on the original sample-space posterior is used. -/
theorem actual_latent_posterior_increment_bound (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] {H : ℝ} (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H) :
    ∀ᵐ w ∂(gaussianObservationKernel d ∘ₘ μ),
      ∀ᵐ p ∂((gaussianObservationKernel d)†μ) w, ‖p.2‖ ≤ H := by
  apply Measure.ae_ae_of_ae_comp
  rwa [posterior_comp_self]

/-- The posterior is on the Euclidean law of `(Z,h)`, never on the arbitrary
original sample space. Its joint law is derived from actual independence. -/
theorem actual_latent_posterior_joint_law {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {Z h Γ : Ω → EuclideanSpace ℝ (Fin d)}
    (hp : AEMeasurable (fun ω ↦ (Z ω, h ω)) P)
    (hΓ : AEMeasurable Γ P)
    (hlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun (fun ω ↦ (Z ω, h ω)) Γ P) :
    (gaussianObservationKernel d ∘ₘ P.map (fun ω ↦ (Z ω, h ω))) ⊗ₘ
      ((gaussianObservationKernel d)†(P.map (fun ω ↦ (Z ω, h ω)))) =
      P.map (fun ω ↦ (Z ω + Γ ω, (Z ω, h ω))) := by
  letI : IsProbabilityMeasure (P.map (fun ω ↦ (Z ω, h ω))) :=
    Measure.isProbabilityMeasure_map hp
  rw [compProd_posterior_eq_map_swap]
  rw [gaussianObservationKernel_joint_law_match P d hp hΓ hlaw hind]
  have hj : AEMeasurable (fun ω ↦ ((Z ω,h ω),Z ω+Γ ω)) P :=
    hp.prodMk (show AEMeasurable (fun ω ↦ Z ω+Γ ω) P from hp.fst.add hΓ)
  rw [AEMeasurable.map_map_of_aemeasurable measurable_swap.aemeasurable hj]
  rfl

/-- Testing the actual latent posterior is exactly testing the original
source/noise pair. Integrability is the explicit analytic obligation, not a
conditional-law or observation-law assumption. -/
theorem actual_latent_posterior_testing {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {Z h Γ : Ω → EuclideanSpace ℝ (Fin d)}
    (hp : AEMeasurable (fun ω ↦ (Z ω, h ω)) P)
    (hΓ : AEMeasurable Γ P)
    (hlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun (fun ω ↦ (Z ω, h ω)) Γ P)
    (f : EuclideanSpace ℝ (Fin d) ×
      (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)) → ℝ)
    (hf : Integrable f
      ((gaussianObservationKernel d ∘ₘ P.map (fun ω ↦ (Z ω, h ω))) ⊗ₘ
        ((gaussianObservationKernel d)†(P.map (fun ω ↦ (Z ω, h ω)))))) :
    (∫ ω, f (Z ω+Γ ω,(Z ω,h ω)) ∂P) =
      ∫ w, ∫ p, f (w,p)
        ∂((gaussianObservationKernel d)†(P.map (fun ω ↦ (Z ω,h ω)))) w
        ∂(gaussianObservationKernel d ∘ₘ P.map (fun ω ↦ (Z ω,h ω))) := by
  letI : IsProbabilityMeasure (P.map (fun ω ↦ (Z ω,h ω))) :=
    Measure.isProbabilityMeasure_map hp
  have hj := actual_latent_posterior_joint_law P d hp hΓ hlaw hind
  have hfm := hf.aestronglyMeasurable
  rw [hj] at hfm
  calc
    _ = ∫ x, f x ∂((gaussianObservationKernel d ∘ₘ P.map (fun ω ↦ (Z ω,h ω))) ⊗ₘ
        ((gaussianObservationKernel d)†(P.map (fun ω ↦ (Z ω,h ω))))) := by
      rw [hj]
      exact (integral_map ((hp.fst.add hΓ).prodMk hp) hfm).symm
    _ = _ := Measure.integral_compProd hf

#print axioms actual_latent_posterior_joint_law
#print axioms actual_latent_posterior_testing
#print axioms actual_latent_posterior_increment_bound
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualLogLaplaceBasic.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.Normed.Lp.MeasurableSpace
import Mathlib.MeasureTheory.Measure.Tilted
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FieldSimp

/-! Literal compact-target logarithmic Laplace transform. No optimizer is assumed. -/
noncomputable section
open MeasureTheory Filter Set
open scoped ENNReal NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
abbrev E (d : ℕ) := EuclideanSpace ℝ (Fin d)
def exponent {d : ℕ} (ε : ℝ) (a : E d → ℝ) (w y : E d) : ℝ :=
  (⟪w,y⟫_ℝ - a y)/ε
def weight {d : ℕ} (ε : ℝ) (a : E d → ℝ) (w y : E d) : ℝ :=
  Real.exp (exponent ε a w y)
def partition {d : ℕ} (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) : ℝ :=
  ∫ y, weight ε a w y ∂ν
def potential {d : ℕ} (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) : ℝ :=
  ε*Real.log (partition ν ε a w)
def tilted {d : ℕ} (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) : Measure (E d) :=
  ν.tilted (exponent ε a w)

variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

lemma weight_aestronglyMeasurable (ha : AEMeasurable a ν) (w : E d) :
    AEStronglyMeasurable (weight ε a w) ν := by
  exact ((((continuous_const : Continuous (fun _ : E d => w)).inner continuous_id).measurable.aemeasurable.sub ha).div_const ε).exp.aestronglyMeasurable

lemma weight_bound (hε : 0 < ε) {w y : E d} (hy : ‖y‖ ≤ M) (hay : |a y| ≤ A) :
    weight ε a w y ≤ Real.exp ((‖w‖*M+A)/ε) := by
  apply Real.exp_le_exp.mpr
  dsimp only [exponent]
  apply (div_le_div_iff_of_pos_right hε).mpr
  have hi := (real_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg w))
  have hl := (abs_le.mp hay).1
  linarith

lemma weight_integrable (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    Integrable (weight ε a w) ν := by
  apply (integrable_const (Real.exp ((‖w‖*M+A)/ε))).mono'
    (weight_aestronglyMeasurable ha w)
  filter_upwards [hy,haB] with y hy hay
  rw [weight,Real.norm_eq_abs,abs_of_pos (Real.exp_pos _)]
  exact weight_bound hε hy hay

lemma partition_pos (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    0 < partition ν ε a w :=
  integral_exp_pos (weight_integrable hε ha hy haB w)

lemma tilted_probability (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    IsProbabilityMeasure (tilted ν ε a w) :=
  isProbabilityMeasure_tilted (weight_integrable hε ha hy haB w)

lemma tilted_integral (w : E d) (f : E d → ℝ) :
    (∫ y, f y ∂tilted ν ε a w) =
      ∫ y, weight ε a w y / partition ν ε a w * f y ∂ν := by
  exact integral_tilted (exponent ε a w) f

lemma density_integral_one (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    (∫ y, weight ε a w y / partition ν ε a w ∂ν) = 1 := by
  rw [integral_div,← partition,div_self (partition_pos hε ha hy haB w).ne']

lemma weight_comparison (hε : 0 < ε) (w z : E d) {y : E d} (hy : ‖y‖ ≤ M) :
    weight ε a w y ≤ Real.exp (‖w-z‖*M/ε)*weight ε a z y := by
  dsimp only [weight]
  rw [← Real.exp_add]
  apply Real.exp_le_exp.mpr
  have hi := (real_inner_le_norm (w-z) y).trans
    (mul_le_mul_of_nonneg_left hy (norm_nonneg (w-z)))
  rw [inner_sub_left] at hi
  dsimp [exponent]
  rw [← add_div]
  apply (div_le_div_iff_of_pos_right hε).mpr
  linarith

lemma partition_comparison (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w z : E d) :
    partition ν ε a w ≤ Real.exp (‖w-z‖*M/ε)*partition ν ε a z := by
  unfold partition
  rw [← integral_const_mul]
  apply integral_mono_ae (weight_integrable hε ha hy haB w)
    ((weight_integrable hε ha hy haB z).const_mul _)
  filter_upwards [hy] with y hy
  exact weight_comparison hε w z hy

lemma potential_sub_le (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w z : E d) :
    potential ν ε a w - potential ν ε a z ≤ M*‖w-z‖ := by
  have hp := partition_pos hε ha hy haB z
  have hl := Real.log_le_log (partition_pos hε ha hy haB w)
    (partition_comparison hε ha hy haB w z)
  rw [Real.log_mul (Real.exp_pos _).ne' hp.ne',Real.log_exp] at hl
  have hmul := mul_le_mul_of_nonneg_left hl hε.le
  have hc : ε*(‖w-z‖*(M:ℝ)/ε)=‖w-z‖*M := by field_simp [hε.ne']
  dsimp [potential]
  nlinarith

lemma potential_lipschitz (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    LipschitzWith M (potential ν ε a) := by
  apply LipschitzWith.of_dist_le_mul
  intro w z
  rw [Real.dist_eq,dist_eq_norm]
  apply abs_le.mpr
  constructor
  · have h := potential_sub_le hε ha hy haB z w
    rw [norm_sub_rev] at h
    linarith
  · simpa only [dist_eq_norm] using potential_sub_le hε ha hy haB w z

#print axioms weight_integrable
#print axioms partition_pos
#print axioms tilted_probability
#print axioms density_integral_one
#print axioms potential_lipschitz
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplaceCalculus.lean <==
import ActualLogLaplaceBasic
import Mathlib.Analysis.Calculus.ParametricIntegral
import Mathlib.Analysis.SpecialFunctions.ExpDeriv
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Abel

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

lemma actual_weight_derivative (w y : E d) :
    HasFDerivAt (fun x => weight ε a x y)
      ((weight ε a w y / ε) • innerSL ℝ y) w := by
  have h := ((((innerSL ℝ y).hasFDerivAt (x := w)).sub_const (a y)).const_smul ε⁻¹).exp
  simpa only [weight,exponent,real_inner_comm,div_eq_mul_inv,smul_smul,
    smul_eq_mul,Pi.smul_apply,innerSL_apply_apply,mul_comm] using h

section Weighted
variable {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F] [CompleteSpace F]
  {b : E d → F} {N : ℝ≥0}

def weightedIntegral (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ)
    (b : E d → F) (w : E d) : F := ∫ y, weight ε a w y • b y ∂ν

def weightedDerivative (ε : ℝ) (a : E d → ℝ) (b : E d → F)
    (w y : E d) : E d →L[ℝ] F :=
  ((weight ε a w y / ε) • innerSL ℝ y).smulRight (b y)

lemma weighted_integrable (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hb : AEStronglyMeasurable b ν) (hbB : ∀ᵐ y ∂ν, ‖b y‖ ≤ N) (w : E d) :
    Integrable (fun y => weight ε a w y • b y) ν := by
  apply (integrable_const (Real.exp ((‖w‖*M+A)/ε)*(N:ℝ))).mono'
    ((weight_aestronglyMeasurable ha w).smul hb)
  filter_upwards [hy,haB,hbB] with y hy hay hby
  change ‖weight ε a w y • b y‖ ≤ _
  rw [norm_smul,Real.norm_eq_abs,weight,abs_of_pos (Real.exp_pos _)]
  exact mul_le_mul (weight_bound hε hy hay) hby (norm_nonneg _) (Real.exp_pos _).le

lemma weightedDerivative_aestronglyMeasurable (ha : AEMeasurable a ν)
    (hb : AEStronglyMeasurable b ν) (w : E d) :
    AEStronglyMeasurable (weightedDerivative ε a b w) ν := by
  have hi : AEStronglyMeasurable (fun y : E d => innerSL ℝ y) ν :=
    (innerSL ℝ).continuous.aestronglyMeasurable
  exact (isBoundedBilinearMap_smulRight (𝕜 := ℝ)).continuous.comp_aestronglyMeasurable
    (((((weight_aestronglyMeasurable ha w).aemeasurable.div_const ε).aestronglyMeasurable).smul hi).prodMk hb)

lemma weightedDerivative_bound (hε : 0 < ε) (w : E d) {y : E d}
    (hy : ‖y‖ ≤ M) (hay : |a y| ≤ A) (hby : ‖b y‖ ≤ N) :
    ‖weightedDerivative ε a b w y‖ ≤
      Real.exp ((‖w‖*M+A)/ε)/ε*M*N := by
  rw [weightedDerivative,ContinuousLinearMap.norm_smulRight_apply,norm_smul,
    Real.norm_eq_abs,abs_div,weight,abs_of_pos (Real.exp_pos _),abs_of_pos hε,innerSL_apply_norm]
  exact mul_le_mul
    (mul_le_mul (div_le_div_of_nonneg_right (weight_bound hε hy hay) hε.le) hy
      (norm_nonneg _) (by positivity)) hby (norm_nonneg _) (by positivity)

lemma actual_weighted_derivative (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hb : AEStronglyMeasurable b ν) (hbB : ∀ᵐ y ∂ν, ‖b y‖ ≤ N) (w₀ : E d) :
    HasFDerivAt (weightedIntegral ν ε a b)
      (∫ y, weightedDerivative ε a b w₀ y ∂ν) w₀ := by
  apply hasFDerivAt_integral_of_dominated_of_fderiv_le
    (s := ball w₀ 1)
    (bound := fun _ => Real.exp (((‖w₀‖+1)*M+A)/ε)/ε*M*N)
    (ball_mem_nhds _ zero_lt_one)
  · exact Eventually.of_forall fun w => (weight_aestronglyMeasurable ha w).smul hb
  · exact weighted_integrable hε ha hy haB hb hbB w₀
  · exact weightedDerivative_aestronglyMeasurable ha hb w₀
  · filter_upwards [hy,haB,hbB] with y hy hay hby
    intro w hw
    have hn : ‖w‖ ≤ ‖w₀‖+1 := by
      have ht : ‖w-w₀‖ < 1 := by simpa only [mem_ball,dist_eq_norm] using hw
      calc ‖w‖ = ‖(w-w₀)+w₀‖ := by congr 1; abel
           _ ≤ ‖w-w₀‖+‖w₀‖ := norm_add_le _ _
           _ ≤ ‖w₀‖+1 := by linarith
    refine (weightedDerivative_bound hε w hy hay hby).trans ?_
    gcongr
  · exact integrable_const _
  · exact Eventually.of_forall fun y w _ => (actual_weight_derivative w y).smul_const (b y)
end Weighted
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplaceContinuous.lean <==
import ActualLogLaplacePositive
import Mathlib.Analysis.Calculus.ContDiff.Basic

noncomputable section
open MeasureTheory Filter Set
open scoped NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}
set_option maxSynthPendingDepth 3
set_option maxHeartbeats 1000000

lemma actual_secondMoment_differentiable (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    Differentiable ℝ (secondMoment ν ε a) := by
  have hb : ∀ᵐ y ∂ν, ‖(innerSL ℝ y).smulRight (innerSL ℝ y)‖ ≤ (M*M:ℝ≥0) := by
    filter_upwards [hy] with y hy
    simp only [ContinuousLinearMap.norm_smulRight_apply,innerSL_apply_norm,NNReal.coe_mul]
    exact mul_le_mul hy hy (norm_nonneg _) M.coe_nonneg
  intro w
  exact (actual_weighted_derivative hε ha hy haB (tensor_measurable (ν := ν)) hb w).differentiableAt

lemma hessianExpression_continuous (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    Continuous (hessianExpression ν ε a) := by
  have hZd : Differentiable ℝ (partition ν ε a) :=
    fun w => (actual_partition_derivative hε ha hy haB w).differentiableAt
  have hBd : Differentiable ℝ (firstMoment ν ε a) :=
    fun w => (actual_firstMoment_derivative hε ha hy haB w).differentiableAt
  have hC := (actual_secondMoment_differentiable hε ha hy haB).continuous
  have hI : Continuous (fun w => (partition ν ε a w)⁻¹) :=
    hZd.continuous.inv₀ fun w => (partition_pos hε ha hy haB w).ne'
  have hI2 : Continuous (fun w => -((partition ν ε a w)^2)⁻¹) :=
    ((hZd.continuous.pow 2).inv₀ fun w => pow_ne_zero _ (partition_pos hε ha hy haB w).ne').neg
  have hc : Continuous (fun p : (E d →L[ℝ] ℝ) × (E d →L[ℝ] ℝ) => p.1.smulRight p.2) :=
    isBoundedBilinearMap_smulRight.continuous
  exact (hI.smul (hC.const_smul ε⁻¹)).add
    (hc.comp ((hI2.smul (hBd.continuous.const_smul ε⁻¹)).prodMk hBd.continuous))

lemma actual_hessian_continuous (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    Continuous (fderiv ℝ (fderiv ℝ (potential ν ε a))) := by
  have he : fderiv ℝ (fderiv ℝ (potential ν ε a)) = hessianExpression ν ε a :=
    funext fun w => (actual_hessian hε ha hy haB w).fderiv
  rw [he]
  exact hessianExpression_continuous hε ha hy haB

lemma actual_contDiff_two (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    ContDiff ℝ 2 (potential ν ε a) := by
  apply (contDiff_succ_iff_fderiv (n := 1)).2
  refine ⟨fun w => (actual_potential_derivative hε ha hy haB w).differentiableAt,by simp,?_⟩
  apply contDiff_one_iff_fderiv.mpr
  exact ⟨fun w => (actual_hessian hε ha hy haB w).differentiableAt,
    actual_hessian_continuous hε ha hy haB⟩
#print axioms actual_hessian_continuous
#print axioms actual_contDiff_two
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplaceCovariance.lean <==
import ActualLogLaplaceHessian

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}
set_option maxSynthPendingDepth 3
set_option maxHeartbeats 1000000

def actualCovariance (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ)
    (w h k : E d) : ℝ :=
  (∫ y, ⟪h,y⟫_ℝ*⟪k,y⟫_ℝ ∂tilted ν ε a w) -
    (∫ y, ⟪h,y⟫_ℝ ∂tilted ν ε a w)*(∫ y, ⟪k,y⟫_ℝ ∂tilted ν ε a w)

lemma tensor_measurable : AEStronglyMeasurable
    (fun y : E d => (innerSL ℝ y).smulRight (innerSL ℝ y)) ν := by
  have hc : Continuous (fun p : (E d →L[ℝ] ℝ) × (E d →L[ℝ] ℝ) =>
      p.1.smulRight p.2) := isBoundedBilinearMap_smulRight.continuous
  exact hc.comp_aestronglyMeasurable
    ((innerDual_measurable (ν := ν)).prodMk (innerDual_measurable (ν := ν)))

lemma secondMoment_integrable (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    Integrable (fun y => weight ε a w y •
      (innerSL ℝ y).smulRight (innerSL ℝ y)) ν := by
  apply weighted_integrable hε ha hy haB tensor_measurable (N := M*M)
  filter_upwards [hy] with y hy
  simp only [ContinuousLinearMap.norm_smulRight_apply,innerSL_apply_norm,NNReal.coe_mul]
  exact mul_le_mul hy hy (norm_nonneg _) M.coe_nonneg

lemma firstMoment_apply (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h : E d) :
    firstMoment ν ε a w h = ∫ y, weight ε a w y*⟪h,y⟫_ℝ ∂ν := by
  rw [firstMoment,weightedIntegral,ContinuousLinearMap.integral_apply (firstMoment_integrable hε ha hy haB w)]
  apply integral_congr_ae
  exact Eventually.of_forall fun y => by simp [real_inner_comm]

lemma secondMoment_apply (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h k : E d) :
    secondMoment ν ε a w h k = ∫ y, weight ε a w y*⟪h,y⟫_ℝ*⟪k,y⟫_ℝ ∂ν := by
  have hi := secondMoment_integrable hε ha hy haB w
  change (∫ y, weight ε a w y •
    (innerSL ℝ y).smulRight (innerSL ℝ y) ∂ν) h k = _
  have hh := (ContinuousLinearMap.apply ℝ (E d →L[ℝ] ℝ) h).integrable_comp hi
  change Integrable (fun y => (weight ε a w y •
    (innerSL ℝ y).smulRight (innerSL ℝ y)) h) ν at hh
  rw [ContinuousLinearMap.integral_apply hi,ContinuousLinearMap.integral_apply hh]
  apply integral_congr_ae
  exact Eventually.of_forall fun y => by simp [real_inner_comm,mul_assoc]

lemma tilted_inner (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h : E d) :
    (∫ y, ⟪h,y⟫_ℝ ∂tilted ν ε a w) =
      (partition ν ε a w)⁻¹*firstMoment ν ε a w h := by
  rw [tilted_integral]
  simp_rw [div_eq_inv_mul,mul_assoc]
  rw [integral_const_mul,firstMoment_apply hε ha hy haB w h]

lemma tilted_inner_product (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h k : E d) :
    (∫ y, ⟪h,y⟫_ℝ*⟪k,y⟫_ℝ ∂tilted ν ε a w) =
      (partition ν ε a w)⁻¹*secondMoment ν ε a w h k := by
  rw [tilted_integral]
  simp_rw [div_eq_inv_mul,mul_assoc]
  rw [integral_const_mul,secondMoment_apply hε ha hy haB w h k]
  simp_rw [mul_assoc]

lemma actual_hessian_covariance (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h k : E d) :
    fderiv ℝ (fderiv ℝ (potential ν ε a)) w h k = actualCovariance ν ε a w h k / ε := by
  rw [(actual_hessian hε ha hy haB w).fderiv]
  unfold actualCovariance
  rw [tilted_inner_product hε ha hy haB,tilted_inner hε ha hy haB,
    tilted_inner hε ha hy haB]
  simp only [hessianExpression,ContinuousLinearMap.add_apply,
    ContinuousLinearMap.smul_apply,ContinuousLinearMap.smulRight_apply,smul_eq_mul]
  field_simp [hε.ne',(partition_pos hε ha hy haB w).ne']
  <;> ring

#print axioms actual_hessian_covariance
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplaceHessian.lean <==
import ActualLogLaplaceMoments

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}
set_option maxSynthPendingDepth 3

def hessianExpression (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) :
    E d →L[ℝ] E d →L[ℝ] ℝ :=
  (partition ν ε a w)⁻¹ • (ε⁻¹ • secondMoment ν ε a w) +
  ((-((partition ν ε a w)^2)⁻¹) • (ε⁻¹ • firstMoment ν ε a w)).smulRight
    (firstMoment ν ε a w)

lemma actual_hessian (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    HasFDerivAt (fderiv ℝ (potential ν ε a)) (hessianExpression ν ε a w) w := by
  have hf : fderiv ℝ (potential ν ε a) =
      fun z => (partition ν ε a z)⁻¹ • firstMoment ν ε a z := by
    funext z
    exact (actual_potential_derivative hε ha hy haB z).fderiv
  rw [hf]
  have hp := actual_partition_derivative hε ha hy haB w
  have hi := (hasDerivAt_inv (partition_pos hε ha hy haB w).ne').comp_hasFDerivAt w hp
  exact hi.smul (actual_firstMoment_derivative hε ha hy haB w)

#print axioms actual_hessian
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplaceMoments.lean <==
import ActualLogLaplaceCalculus
import Mathlib.Analysis.Calculus.Deriv.Inv

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}
set_option maxSynthPendingDepth 3

def firstMoment (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) : E d →L[ℝ] ℝ :=
  weightedIntegral ν ε a (fun y => innerSL ℝ y) w

def secondMoment (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) :
    E d →L[ℝ] E d →L[ℝ] ℝ :=
  ∫ y, weight ε a w y • (innerSL ℝ y).smulRight (innerSL ℝ y) ∂ν

def meanDual (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w : E d) : E d →L[ℝ] ℝ :=
  ∫ y, innerSL ℝ y ∂tilted ν ε a w

lemma innerDual_measurable : AEStronglyMeasurable (fun y : E d => innerSL ℝ y) ν :=
  (innerSL ℝ).continuous.aestronglyMeasurable

lemma firstMoment_integrable (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    Integrable (fun y => weight ε a w y • innerSL ℝ y) ν := by
  apply weighted_integrable hε ha hy haB innerDual_measurable (N := M)
  filter_upwards [hy] with y hy
  simpa only [innerSL_apply_norm] using hy

lemma actual_partition_derivative (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    HasFDerivAt (partition ν ε a) (ε⁻¹ • firstMoment ν ε a w) w := by
  have h := actual_weighted_derivative hε ha hy haB
    (b := fun _ => (1:ℝ)) (N := 1) aestronglyMeasurable_const
    (Eventually.of_forall fun _ => by norm_num) w
  have he : (fun y => weightedDerivative ε a (fun _ => (1:ℝ)) w y) =
      (fun y => ε⁻¹ • (weight ε a w y • innerSL ℝ y)) := by
    funext y
    apply ContinuousLinearMap.ext
    intro v
    simp [weightedDerivative,div_eq_mul_inv] <;> ring
  rw [he,integral_smul] at h
  have hf : weightedIntegral ν ε a (fun _ => (1:ℝ)) = partition ν ε a := by
    funext z
    simp [weightedIntegral,partition]
  rw [hf] at h
  exact h

lemma actual_potential_derivative (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    HasFDerivAt (potential ν ε a)
      ((partition ν ε a w)⁻¹ • firstMoment ν ε a w) w := by
  have hp := actual_partition_derivative hε ha hy haB w
  have h := (hp.log (partition_pos hε ha hy haB w).ne').const_smul ε
  have he : ε • ((partition ν ε a w)⁻¹ • (ε⁻¹ • firstMoment ν ε a w)) =
      (partition ν ε a w)⁻¹ • firstMoment ν ε a w := by
    rw [smul_smul,smul_smul]
    congr 1
    field_simp [hε.ne']
  change HasFDerivAt (potential ν ε a)
    (ε • ((partition ν ε a w)⁻¹ • (ε⁻¹ • firstMoment ν ε a w))) w at h
  rw [he] at h
  exact h

lemma meanDual_eq (w : E d) :
    meanDual ν ε a w = (partition ν ε a w)⁻¹ • firstMoment ν ε a w := by
  unfold meanDual tilted
  rw [integral_tilted]
  change (∫ y, (weight ε a w y / partition ν ε a w) • innerSL ℝ y ∂ν) = _
  simp_rw [div_eq_inv_mul,mul_smul]
  rw [integral_smul]
  rfl

lemma actual_potential_derivative_mean (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    HasFDerivAt (potential ν ε a) (meanDual ν ε a w) w := by
  rw [meanDual_eq]
  exact actual_potential_derivative hε ha hy haB w

lemma actual_firstMoment_derivative (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    HasFDerivAt (firstMoment ν ε a) (ε⁻¹ • secondMoment ν ε a w) w := by
  have hbB : ∀ᵐ y ∂ν, ‖innerSL ℝ y‖ ≤ M := by
    simpa only [innerSL_apply_norm] using hy
  have h := actual_weighted_derivative hε ha hy haB innerDual_measurable hbB w
  have he : (fun y => weightedDerivative ε a (fun y => innerSL ℝ y) w y) =
      (fun y => ε⁻¹ • (weight ε a w y •
        (innerSL ℝ y).smulRight (innerSL ℝ y))) := by
    funext y
    apply ContinuousLinearMap.ext
    intro v
    apply ContinuousLinearMap.ext
    intro u
    simp [weightedDerivative,div_eq_mul_inv] <;> ring
  rw [he,integral_smul] at h
  exact h

#print axioms actual_partition_derivative
#print axioms actual_potential_derivative_mean
#print axioms actual_firstMoment_derivative
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplacePositive.lean <==
import ActualScalarLogLaplaceBounds
import ActualLogLaplaceCovariance

noncomputable section
open MeasureTheory Filter
open scoped NNReal InnerProductSpace
namespace BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

lemma actual_covariance_nonneg (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h : E d) :
    0 ≤ actualCovariance ν ε a w h h := by
  let f : E d → ℝ := fun y => ⟪w,y⟫_ℝ - a y
  let g : E d → ℝ := fun y => ⟪h,y⟫_ℝ
  let F : ℝ≥0 := ⟨‖w‖*M+A,by positivity⟩
  let G : ℝ≥0 := ⟨‖h‖*M,by positivity⟩
  have hf : AEMeasurable f ν :=
    ((continuous_const : Continuous (fun _ : E d => w)).inner continuous_id).measurable.aemeasurable.sub ha
  have hg : AEMeasurable g ν :=
    ((continuous_const : Continuous (fun _ : E d => h)).inner continuous_id).measurable.aemeasurable
  have hfB : ∀ᵐ y ∂ν, |f y| ≤ F := by
    filter_upwards [hy,haB] with y hy hay
    have ht : |⟪w,y⟫_ℝ - a y| ≤ |⟪w,y⟫_ℝ|+|a y| := by
      simpa only [Real.norm_eq_abs] using norm_sub_le ⟪w,y⟫_ℝ (a y)
    exact ht.trans (add_le_add
      ((abs_real_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg w))) hay)
  have hgB : ∀ᵐ y ∂ν, |g y| ≤ G := by
    filter_upwards [hy] with y hy
    exact (abs_real_inner_le_norm h y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg h))
  have hv := ScalarLogLaplace.variance_nonneg hε hf hg hfB hgB 0
  simp only [ScalarLogLaplace.varianceDifference,ScalarLogLaplace.mean,
    ScalarLogLaplace.tilted,f,g,zero_mul,add_zero] at hv
  change 0 ≤ (∫ y, ⟪h,y⟫_ℝ^2 ∂tilted ν ε a w) -
    (∫ y, ⟪h,y⟫_ℝ ∂tilted ν ε a w)^2 at hv
  simpa only [actualCovariance,pow_two] using hv

lemma actual_hessian_positive (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w h : E d) :
    0 ≤ fderiv ℝ (fderiv ℝ (potential ν ε a)) w h h := by
  rw [actual_hessian_covariance hε ha hy haB]
  exact div_nonneg (actual_covariance_nonneg hε ha hy haB w h) hε.le
#print axioms actual_hessian_positive
end BassEntropic.LogLaplace


==> anc/verification/lean/ActualLogLaplaceWeakDual.lean <==
import RowSchrodingerWeakDual
import ActualLogLaplaceBasic

/-! Actual weak duality for every bounded measurable target column, without column FOC.
All row, norm, probability, and integrability facts follow from the literal log-Laplace formula. -/
noncomputable section
open MeasureTheory
open scoped InnerProductSpace NNReal
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow.EntropicRoute

lemma actual_lipschitz_growth_with_base {d : ℕ} (v : EuclideanSpace ℝ (Fin d) → ℝ)
    (M : ℝ≥0) (hLip : LipschitzWith M v) (w : EuclideanSpace ℝ (Fin d)) :
    |v w| ≤ M * ‖w‖ + |v 0| := by
  have HD := hLip.dist_le_mul w 0
  rw [Real.dist_eq, dist_zero_right] at HD
  have HA : |v w| ≤ |v w - v 0| + |v 0| := by
    simpa only [sub_add_cancel, Real.norm_eq_abs] using norm_add_le (v w - v 0) (v 0)
  linarith

/-- Any actual bounded measurable target column is a valid semidual upper comparison. -/
theorem actual_logLaplace_weak_duality {d : ℕ}
    (μ ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (a : EuclideanSpace ℝ (Fin d) → ℝ) (ha : Measurable a)
    {ε : ℝ} (hε : 0 < ε) (M A : ℝ≥0)
    (hμ : Integrable (fun w : EuclideanSpace ℝ (Fin d) ↦ ‖w‖) μ)
    (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) :
    entropyMaximalCovariance ε μ ν ≤
      (∫ w, BassEntropic.LogLaplace.potential ν ε a w ∂μ) + (∫ y, a y ∂ν) := by
  let v := BassEntropic.LogLaplace.potential ν ε a
  have hLip : LipschitzWith M v :=
    BassEntropic.LogLaplace.potential_lipschitz hε ha.aemeasurable hν haB
  have haI : Integrable a ν := by
    apply (integrable_const (A : ℝ)).mono' ha.aestronglyMeasurable
    filter_upwards [haB] with y hy
    simpa only [Real.norm_eq_abs] using hy
  have hvI : Integrable v μ := by
    apply ((hμ.const_mul (M : ℝ)).add (integrable_const |v 0|)).mono'
      hLip.continuous.aestronglyMeasurable
    exact Filter.Eventually.of_forall (fun w ↦ by
      change |v w| ≤ (M : ℝ) * ‖w‖ + |v 0|
      exact actual_lipschitz_growth_with_base v M hLip w)
  apply actual_row_semidual_weak_duality μ ν a v ha hLip.continuous.measurable hε
    hμ hν haI hvI
  · intro w
    exact BassEntropic.LogLaplace.weight_integrable hε ha.aemeasurable hν haB w
  · intro w
    rfl
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ActualObservableVariance.lean <==
import ActualVarianceHessian
import AveragePairVariance
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {τ : Measure (E d)} [IsProbabilityMeasure τ]
  {M B : ℝ≥0} {b : E d → ℝ}

def curvatureObservable (b : E d → ℝ) (h y : E d) : ℝ := ⟪h,y⟫_ℝ-b y

theorem actual_observable_memLp (hb : Measurable b)
    (hy : ∀ᵐ y ∂τ, ‖y‖ ≤ M) (hB : ∀ᵐ y ∂τ, |b y| ≤ B) (h : E d) :
    MemLp (curvatureObservable b h) 2 τ := by
  apply MemLp.of_bound
    (((continuous_const.inner continuous_id).measurable.sub hb).aestronglyMeasurable)
    (‖h‖*M+B)
  filter_upwards [hy,hB] with y hy' hb'
  calc
    ‖curvatureObservable b h y‖ ≤ |⟪h,y⟫_ℝ|+|b y| := by
      simpa only [curvatureObservable,Real.norm_eq_abs] using norm_sub_le (⟪h,y⟫_ℝ) (b y)
    _ ≤ ‖h‖*M+B := add_le_add
      ((abs_real_inner_le_norm h y).trans (mul_le_mul_of_nonneg_left hy' (norm_nonneg h))) hb'

/-- Genuine parameter measurability of the target variance, derived by
measurable integration of the actual first and second moments. -/
theorem actual_observable_variance_measurable (hb : Measurable b)
    (hy : ∀ᵐ y ∂τ, ‖y‖ ≤ M) (hB : ∀ᵐ y ∂τ, |b y| ≤ B) :
    Measurable (fun h : E d ↦ variance (curvatureObservable b h) τ) := by
  have hm : Measurable (fun p : E d × E d ↦ curvatureObservable b p.1 p.2) :=
    (measurable_fst.inner measurable_snd).sub (hb.comp measurable_snd)
  have h1 : Measurable (fun h ↦ ∫ y, curvatureObservable b h y ∂τ) :=
    hm.stronglyMeasurable.integral_prod_right'.measurable
  have h2 : Measurable (fun h ↦ ∫ y, (curvatureObservable b h y)^2 ∂τ) :=
    (hm.pow_const 2).stronglyMeasurable.integral_prod_right'.measurable
  have he : (fun h : E d ↦ variance (curvatureObservable b h) τ) =
      (fun h ↦ (∫ y, (curvatureObservable b h y)^2 ∂τ)-
        (∫ y, curvatureObservable b h y ∂τ)^2) := by
    funext h
    simpa only [pow_two,Pi.mul_apply] using variance_eq_sub (actual_observable_memLp hb hy hB h)
  rw [he]
  exact h2.sub (h1.pow_const 2)

/-- Bounded latent increments give actual variance integrability. This is
applied to the genuine posterior after its inherited bound is derived. -/
theorem actual_observable_variance_integrable (μ : Measure (E d))
    [IsProbabilityMeasure μ] (H : ℝ≥0) (hH : ∀ᵐ h ∂μ, ‖h‖ ≤ H)
    (hb : Measurable b) (hy : ∀ᵐ y ∂τ, ‖y‖ ≤ M)
    (hB : ∀ᵐ y ∂τ, |b y| ≤ B) :
    Integrable (fun h : E d ↦ variance (curvatureObservable b h) τ) μ := by
  apply (integrable_const (((H:ℝ)*M+B)^2)).mono'
    (actual_observable_variance_measurable hb hy hB).aestronglyMeasurable
  filter_upwards [hH] with h hh
  rw [Real.norm_eq_abs,abs_of_nonneg (variance_nonneg _ _)]
  have hobs : ∀ᵐ y ∂τ, curvatureObservable b h y ∈
      Set.Icc (-((H:ℝ)*M+B)) ((H:ℝ)*M+B) := by
    filter_upwards [hy,hB] with y hy' hb'
    have hn : |curvatureObservable b h y| ≤ (H:ℝ)*M+B := by
      calc
        _ ≤ |⟪h,y⟫_ℝ|+|b y| := by
          simpa only [curvatureObservable,Real.norm_eq_abs] using norm_sub_le (⟪h,y⟫_ℝ) (b y)
        _ ≤ (H:ℝ)*M+B := add_le_add
          ((abs_real_inner_le_norm h y).trans (mul_le_mul hh hy' (norm_nonneg _) H.coe_nonneg)) hb'
    exact abs_le.mp hn
  have hv := variance_le_sq_of_bounded hobs
    (actual_observable_memLp hb hy hB h).aemeasurable
  convert hv using 1 <;> ring

/-- All analytic premises of the conservative average-pair inequality are
discharged for the actual bounded-target observable. -/
theorem actual_average_observable_pair_bound (μ : Measure (E d))
    [IsProbabilityMeasure μ] (H : ℝ≥0) (hH : ∀ᵐ h ∂μ, ‖h‖ ≤ H)
    (hb : Measurable b) (hy : ∀ᵐ y ∂τ, ‖y‖ ≤ M)
    (hB : ∀ᵐ y ∂τ, |b y| ≤ B) :
    Integrable (fun p : E d × E d ↦
      variance (fun y ↦ ⟪p.1-p.2,y⟫_ℝ) τ) (μ.prod μ) ∧
    (∫ p : E d × E d, variance (fun y ↦ ⟪p.1-p.2,y⟫_ℝ) τ ∂μ.prod μ) ≤
      4*(∫ h, variance (curvatureObservable b h) τ ∂μ) := by
  have hzero : ∀ᵐ y ∂τ, |(0 : ℝ)| ≤ (0 : ℝ≥0) :=
    Filter.Eventually.of_forall fun _ ↦ by simp
  have hm0 := actual_observable_variance_measurable (τ := τ)
    (b := fun _ ↦ (0 : ℝ)) measurable_const hy hzero
  have hm : AEStronglyMeasurable (fun p : E d × E d ↦
      variance (fun y ↦ curvatureObservable b p.1 y-curvatureObservable b p.2 y) τ)
      (μ.prod μ) := by
    convert (hm0.comp (measurable_fst.sub measurable_snd)).aestronglyMeasurable using 1
    funext p
    congr 1
    funext y
    simp only [curvatureObservable,Pi.sub_apply,inner_sub_left]
    ring
  have he (p : E d × E d) :
      (fun y ↦ curvatureObservable b p.1 y-curvatureObservable b p.2 y) =
      (fun y ↦ ⟪p.1-p.2,y⟫_ℝ) := by
    funext y
    simp only [curvatureObservable,inner_sub_left]
    ring
  have hv := actual_average_pair_variance_bound μ τ (curvatureObservable b)
    (actual_observable_memLp hb hy hB)
    (actual_observable_variance_integrable μ H hH hb hy hB) hm
  simpa only [he] using hv

#print axioms actual_observable_memLp
#print axioms actual_observable_variance_measurable
#print axioms actual_observable_variance_integrable
#print axioms actual_average_observable_pair_bound
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualPairHessianUpper.lean <==
import GaussianHessianProduct
import ActualFixedColumnHessian
import BassFlow.GaussianIndependence

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace NNReal
namespace BassFlow.EntropicRoute
open BassEntropic BassEntropic.LogLaplace BassEntropic.JointLogLaplace
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
  {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

/-- Actual source/noise independence and Gaussian integration by parts give a uniform
upper bound for the complete fixed-column scalar second derivative. -/
theorem actual_pair_comparison_variance_upper
    (Z h Γ : Ω → E d) (hZ : Measurable Z) (hh : Measurable h)
    (hΓ : Measurable Γ) (hlaw : P.map Γ = stdGaussian (E d))
    (hind : IndepFun (fun ω ↦ (Z ω,h ω)) Γ P)
    (hhi : Integrable (fun ω ↦ ‖h ω‖^2) P)
    (hε : 0 < ε) (ha : Measurable a) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (s : ℝ) :
    (∫ ω, ScalarLogLaplace.varianceDifference ν ε
      (base (fun ω ↦ Z ω+Γ ω) a ω) (direction h a a ω) s / ε ∂P) ≤
      ((M:ℝ)*(∫ w : E d, ‖w‖ ∂stdGaussian (E d)))*(∫ ω, ‖h ω‖^2 ∂P) := by
  let pair : Ω → E d × E d := fun ω ↦ (Z ω,h ω)
  let μ := P.map pair
  have hp : AEMeasurable pair P := (hZ.prodMk hh).aemeasurable
  letI : IsProbabilityMeasure μ := Measure.isProbabilityMeasure_map hp
  have hμ : Integrable (fun p : E d × E d ↦ ‖p.2‖^2) μ :=
    (integrable_map_measure (continuous_snd.norm.pow 2).aestronglyMeasurable hp).mpr hhi
  have hprod := hind.map_prod_eq_prod_map_map hp hΓ.aemeasurable
  rw [hlaw] at hprod
  have hmap := integral_map (μ := P) (φ := fun ω ↦ (pair ω,Γ ω))
    (hp.prodMk hΓ.aemeasurable)
    (gaussianHessianIntegrand_continuous hε ha.aemeasurable hy haB s).aestronglyMeasurable
  rw [hprod] at hmap
  have hn : (∫ p : E d × E d, ‖p.2‖^2 ∂μ) = ∫ ω, ‖h ω‖^2 ∂P :=
    integral_map hp (continuous_snd.norm.pow 2).aestronglyMeasurable
  have he : (∫ ω, ScalarLogLaplace.varianceDifference ν ε
      (base (fun ω ↦ Z ω+Γ ω) a ω) (direction h a a ω) s / ε ∂P) =
      ∫ ω, gaussianHessianIntegrand ν ε a s (pair ω,Γ ω) ∂P := by
    apply integral_congr_ae
    exact Filter.Eventually.of_forall fun ω ↦ by
      change ScalarLogLaplace.varianceDifference ν ε
        (fun y ↦ ⟪Z ω+Γ ω,y⟫_ℝ-a y) (fun y ↦ ⟪h ω,y⟫_ℝ-(a y-a y)) s / ε = _
      rw [actual_fixed_column_variance_hessian hε ha hy haB]
      congr 3
      change Z ω+Γ ω+s • h ω = Z ω+s • h ω+Γ ω
      abel
  rw [he,← hmap]
  have hb := actual_gaussian_hessian_product_upper hε ha.aemeasurable hy haB μ hμ s
  rw [hn] at hb
  exact hb

#print axioms actual_pair_comparison_variance_upper
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualPhysicalEndpointExtension.lean <==
import ActualGaussianEndpointBounds
import CompactTargetMeasure
import Mathlib.Topology.ContinuousMap.Bounded.Normed

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal BoundedContinuousFunction InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace BassFlow.Entropic.CompactTarget
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- Literal original-source column, defined globally rather than by a regularity oracle. -/
def actualColumnExtension (P : Measure Ω) (W : Ω → E d) (v : E d → ℝ) (ε : ℝ) (y : E d) : ℝ :=
  ε*Real.log (∫ ω, Real.exp ((⟪W ω,y⟫_ℝ-v (W ω))/ε) ∂P)

lemma actual_column_extension_measurable (P : Measure Ω) [IsProbabilityMeasure P]
    (W : Ω → E d) (hW : Measurable W) (v : E d → ℝ) (hv : Measurable v) (ε : ℝ) :
    Measurable (actualColumnExtension P W v ε) := by
  have hm : Measurable (fun p : E d × Ω => Real.exp ((⟪W p.2,p.1⟫_ℝ-v (W p.2))/ε)) :=
    (((hW.comp measurable_snd).inner measurable_fst |>.sub
      (hv.comp (hW.comp measurable_snd))).div_const ε).exp
  exact hm.stronglyMeasurable.integral_prod_right'.measurable.log.const_mul ε

/-- A genuine continuous compact-target endpoint with its actual two equations returns
to the original ambient target law. Global a is the literal column integral; only its AE
bound on the original supporting law is asserted, never a global bound on all of E. -/
theorem actual_physical_endpoint_extension (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (W : Ω → E d) (hW : Measurable W)
    (C : Set (E d)) (hC : MeasurableSet C) (hνC : ∀ᵐ y ∂ν, y ∈ C)
    (aC : C →ᵇ ℝ) (v : E d → ℝ) (hv : Continuous v) (ε : ℝ)
    (hrow : ∀ w, v w=ε*Real.log (∫ y : C, Real.exp ((⟪w,(y:E d)⟫_ℝ-aC y)/ε) ∂onTarget ν C))
    (hcol : ∀ y : C, aC y=actualColumnExtension P W v ε y) :
    Measurable (actualColumnExtension P W v ε) ∧
      ContinuousOn (actualColumnExtension P W v ε) C ∧
      (∀ᵐ y ∂ν, |actualColumnExtension P W v ε y| ≤ ‖aC‖₊) ∧
      (∀ w, v w=potential ν ε (actualColumnExtension P W v ε) w) := by
  refine ⟨actual_column_extension_measurable P W hW v hv.measurable ε,?_,?_,?_⟩
  · apply continuousOn_iff_continuous_restrict.mpr
    change Continuous (fun y : C => actualColumnExtension P W v ε (y:E d))
    have he : (fun y : C => actualColumnExtension P W v ε (y:E d)) = aC :=
      funext fun y => (hcol y).symm
    rw [he]
    exact aC.continuous
  · filter_upwards [hνC] with y hy
    rw [← hcol ⟨y,hy⟩]
    simpa only [Real.norm_eq_abs,coe_nnnorm] using aC.norm_coe_le_norm ⟨y,hy⟩
  · intro w
    rw [hrow w]
    have he : (fun y : C => Real.exp ((⟪w,(y:E d)⟫_ℝ-aC y)/ε)) =
        fun y : C => Real.exp ((⟪w,(y:E d)⟫_ℝ-actualColumnExtension P W v ε y)/ε) := by
      funext y
      rw [hcol y]
    have hI := integral_onTarget ν C hC hνC
      (fun y : E d => Real.exp ((⟪w,y⟫_ℝ-actualColumnExtension P W v ε y)/ε))
    rw [he,← hI]
    rfl
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualPosteriorCurvature.lean <==
import ActualGaussianHessianMass
import ActualGaussianPairTesting
import ActualLatentHessianComparison

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric BassFlow.GaussianVarianceObservation
open scoped NNReal ENNReal
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a b : E d → ℝ} {M A B : ℝ≥0}

/-- The actual target variance averaged over the actual Gaussian posterior. -/
def actualPosteriorEnergy (μ : Measure (E d × E d)) [IsProbabilityMeasure μ] (ν : Measure (E d))
    (ε : ℝ) (a b : E d → ℝ) (w : E d) : ℝ :=
  ∫ p, actualTiltedVarianceField ν ε a b (w,p.2) ∂((gaussianObservationKernel d)†μ) w

/-- Actual posterior-energy curvature from literal Hessian mass. Every
measurability and integrability premise is derived from bounded data. -/
theorem actual_posterior_curvature_pair_lower
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    {R T η : ℝ} (hR : 0 ≤ R) (hT : 0 ≤ T)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) (H : ℝ≥0) (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H)
    (hε : 0 < ε) (ha : Measurable a) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hb : Measurable b)
    (hbB : ∀ᵐ y ∂ν, |b y| ≤ B)
    (hmass : ∀ q : E d, ‖q‖ = 1 → η ≤ ∫ w in ball (0 : E d) T,
      fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q) :
    (gaussianBallFloor d R T^2*η/(4*gaussianUpperConstant d))*
      (∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) ≤
      (∫ w, actualPosteriorEnergy μ ν ε a b w ∂(gaussianObservationKernel d ∘ₘ μ))/ε := by
  let κ := gaussianObservationKernel d
  let τ := κ ∘ₘ μ
  let G := actualPosteriorEnergy μ ν ε a b
  have hFm : Measurable (fun q : E d × (E d × E d) ↦
      actualTiltedVarianceField ν ε a b (q.1,q.2.2)) :=
    (actual_tilted_variance_field_measurable hε ha hb hy haB hbB).comp
      (measurable_fst.prodMk measurable_snd.snd)
  have hGm : Measurable G :=
    (hFm.stronglyMeasurable.integral_kernel_prod_right' (κ := ((gaussianObservationKernel d)†μ))).measurable
  have hpH := actual_latent_posterior_increment_bound d μ hH
  have hGi : Integrable G τ := by
    apply (integrable_const (((H:ℝ)*M+B)^2)).mono' hGm.aestronglyMeasurable
    filter_upwards [hpH] with w hw
    have hn : ∀ᵐ p ∂((gaussianObservationKernel d)†μ) w,
        ‖actualTiltedVarianceField ν ε a b (w,p.2)‖ ≤ ((H:ℝ)*M+B)^2 :=
      hw.mono fun p hp ↦ by simpa only [Real.norm_eq_abs] using
        actual_tilted_variance_field_bound hε ha hb hy haB hbB H w p.2 hp
    simpa only [G,actualPosteriorEnergy,measureReal_univ_eq_one,mul_one] using
      norm_integral_le_of_norm_le_const hn
  have hG0 (w : E d) : 0 ≤ G w := integral_nonneg fun p ↦ variance_nonneg _ _
  have hβGi : Integrable (fun w ↦ gaussianObservationDensityReal d μ w*G w) volume := by
    rw [show τ = gaussianObservationKernel d ∘ₘ μ from rfl,
      gaussianObservationKernel_marginal_density_real] at hGi
    have hi := (integrable_withDensity_iff_integrable_smul'
      (measurable_gaussianObservationDensityReal d μ).ennreal_ofReal
      (ae_of_all _ fun _ ↦ ENNReal.ofReal_lt_top)).mp hGi
    simpa only [ENNReal.toReal_ofReal (gaussianObservationDensityReal_pos d μ _).le,
      smul_eq_mul] using hi
  have hcomp : ∀ᵐ w ∂volume,
      (∫ p, actualPairHessian ν ε a (w,p) ∂((κ†μ) w).prod ((κ†μ) w)) ≤ (4/ε)*G w := by
    apply gaussian_observation_ae_volume d μ
    filter_upwards [hpH] with w hw
    exact (actual_latent_hessian_comparison ((κ†μ) w) H hw hε ha hy haB hb hbB w).2
  have htest := actual_gaussian_pair_testing_density d μ
    (fun w p ↦ actualPairHessian ν ε a (w,p))
  have hi := actual_gaussian_pair_hessian_integrable μ hR hT hz H hH hε ha.aemeasurable hy haB
  have hup : (∫ q, gaussianTwoCopyCoefficient d μ q.1 q.2 * actualPairHessian ν ε a q
      ∂(volume.restrict (ball (0 : E d) T)).prod (μ.prod μ)) ≤
      (4/ε)*(∫ w in ball (0 : E d) T, gaussianObservationDensityReal d μ w*G w) := by
    rw [integral_prod _ hi.2,← integral_const_mul]
    apply integral_mono_ae hi.2.integral_prod_left (hβGi.restrict.const_mul (4/ε))
    filter_upwards [ae_restrict_of_ae htest,ae_restrict_of_ae hcomp] with w ht hc
    rw [← ht]
    calc
      _ ≤ gaussianObservationDensityReal d μ w*((4/ε)*G w) :=
        mul_le_mul_of_nonneg_left hc (gaussianObservationDensityReal_pos d μ w).le
      _ = _ := by ring
  have hval : (∫ w in ball (0 : E d) T, gaussianObservationDensityReal d μ w*G w) =
      ∫ w in ball (0 : E d) T, G w ∂τ := by
    rw [show τ = gaussianObservationKernel d ∘ₘ μ from rfl,
      gaussianObservationKernel_marginal_density_real,
      setIntegral_withDensity_eq_setIntegral_toReal_smul
        (measurable_gaussianObservationDensityReal d μ).ennreal_ofReal
        (ae_of_all _ fun _ ↦ ENNReal.ofReal_lt_top) _ measurableSet_ball]
    simp only [ENNReal.toReal_ofReal (gaussianObservationDensityReal_pos d μ _).le,smul_eq_mul]
  have hsmall := setIntegral_le_integral (s := ball (0 : E d) T) hGi
    (Filter.Eventually.of_forall hG0)
  have hmass' := actual_gaussian_hessian_mass_lower μ hR hT hz H hH hε ha.aemeasurable hy haB hmass
  have hglobal : (∫ q, gaussianTwoCopyCoefficient d μ q.1 q.2 * actualPairHessian ν ε a q
      ∂(volume.restrict (ball (0 : E d) T)).prod (μ.prod μ)) ≤ (4/ε)*(∫ w, G w ∂τ) := by
    apply hup.trans
    rw [hval]
    exact mul_le_mul_of_nonneg_left hsmall (by positivity : 0 ≤ 4/ε)
  have hall := hmass'.trans hglobal
  have hdiv := div_le_div_of_nonneg_right hall (by norm_num : (0 : ℝ) ≤ 4)
  change (gaussianBallFloor d R T^2*η/(4*gaussianUpperConstant d))*
    (∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) ≤ (∫ w, G w ∂τ)/ε
  have hleft : (gaussianBallFloor d R T^2*η/(4*gaussianUpperConstant d))*
      (∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ) =
      (gaussianBallFloor d R T^2/gaussianUpperConstant d*η*
        (∫ p : (E d × E d) × (E d × E d), ‖p.1.2-p.2.2‖^2 ∂μ.prod μ))/4 := by ring
  have hright : (∫ w, G w ∂τ)/ε = ((4/ε)*(∫ w, G w ∂τ))/4 := by ring
  rw [hleft,hright]
  exact hdiv

#print axioms actual_posterior_curvature_pair_lower
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualQuantizedPotentials.lean <==
import CompactTargetLipschitz
import GaussianExponentialEnvelope

/-! A sequence of actual attained finite-source potentials, for the genuine quantizations.
The row Lipschitz and normalization bounds are conclusions, not solution hypotheses. -/
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace NNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω : Type*} [MeasurableSpace Ω]

theorem actual_quantized_potential_sequence (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hC : MeasurableSet C) (hν : ∀ᵐ y ∂ν, y ∈ C)
    (W : Ω → EuclideanSpace ℝ (Fin d)) (hW : Measurable W)
    {ε : ℝ} (hε : 0 < ε) {M : ℝ≥0} (hM : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    ∃ a v : ℕ → EuclideanSpace ℝ (Fin d) → ℝ, ∀ n,
      Continuous (a n) ∧ Continuous (v n) ∧ v n 0 = 0 ∧ LipschitzWith M (v n) ∧
      (∀ w, |v n w| ≤ M * ‖w‖) ∧
      (∀ w, v n w = ε * Real.log
        (∫ y, Real.exp ((inner ℝ w y - a n y) / ε) ∂ν)) ∧
      (∀ y, a n y = ε * Real.log
        (∫ ω, Real.exp ((inner ℝ (approximation W hW n ω) y -
          v n (approximation W hW n ω)) / ε) ∂P)) := by
  have H := fun n ↦ actual_finite_physical_potentials P d ν C hC hν
    (approximation W hW n) hε
  choose a v ha hv hz hrow hcol using H
  refine ⟨a, v, fun n ↦ ?_⟩
  have hLip := original_target_potential_lipschitz d ν C hν (a n) (v n) (ha n)
    hε hM (hrow n)
  exact ⟨ha n, hv n, hz n, hLip, normalized_lipschitz_value_bound hLip (hz n),
    hrow n, hcol n⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ActualRowBallLower.lean <==
import NormalizedConvexLocalBounds
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.Analysis.Convex.Integral

noncomputable section
open MeasureTheory Set Metric Filter
open scoped InnerProductSpace ENNReal
namespace BassFlow.BaseMinimizer
open BassEntropic.InteriorCap

/-- The actual Haar average of a linear functional over a translated canonical
ball is its center value, proved from the two signs of actual ball Jensen. -/
theorem actual_ball_linear_integral {d : ℕ}
    (w x : EuclideanSpace ℝ (Fin d)) (r : ℝ) :
    (∫ y in closedBall x r, ⟪w,y⟫_ℝ) = ⟪w,x⟫_ℝ*volume.real (closedBall x r) := by
  have hlin : ∀ w : EuclideanSpace ℝ (Fin d),
      ConvexOn ℝ univ (fun y ↦ ⟪w,y⟫_ℝ) := by
    intro w
    refine ⟨convex_univ,?_⟩
    intro y _ z _ a b _ _ _
    simp only [inner_add_right,inner_smul_right,smul_eq_mul]
    exact le_rfl
  have hlo := actual_ball_jensen univ (fun y ↦ ⟪w,y⟫_ℝ) (hlin w)
    (continuous_const.inner continuous_id).continuousOn x r (subset_univ _)
  have hhi := actual_ball_jensen univ (fun y ↦ ⟪-w,y⟫_ℝ) (hlin (-w))
    (continuous_const.inner continuous_id).continuousOn x r (subset_univ _)
  simp only [inner_neg_left,integral_neg,neg_mul] at hhi
  linarith

/-- A literal partition lower bound from an actual density-dominated canonical
ball. The ball average is the actual integral, not an assigned local datum.
No target-density smoothness or optimizer premise occurs. -/
theorem actual_row_ball_lower {d : ℕ}
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (a : EuclideanSpace ℝ (Fin d) → ℝ)
    (w x : EuclideanSpace ℝ (Fin d)) (r m : ℝ) (hr : 0 < r) (hm : 0 < m)
    (ha : ContinuousOn a (closedBall x r))
    (he : Integrable (fun y ↦ Real.exp (⟪w,y⟫_ℝ-a y)) ν)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall x r) ≤ ν) :
    ⟪w,x⟫_ℝ - (volume.real (closedBall x r))⁻¹*(∫ y in closedBall x r, a y) +
      Real.log (m*volume.real (closedBall x r)) ≤
      Real.log (∫ y, Real.exp (⟪w,y⟫_ℝ-a y) ∂ν) := by
  let B := closedBall x r
  let V := volume.real B
  let u := fun y ↦ ⟪w,y⟫_ℝ-a y
  have hB0 : 0 < volume B := measure_closedBall_pos volume x hr
  have hBtop : volume B < ⊤ := (isCompact_closedBall x r).measure_lt_top
  have hV : 0 < V := ENNReal.toReal_pos hB0.ne' hBtop.ne
  have huc : ContinuousOn u B := (continuous_const.inner continuous_id).continuousOn.sub ha
  have hui : IntegrableOn u B := huc.integrableOn_compact (isCompact_closedBall x r)
  have hue : IntegrableOn (fun y ↦ Real.exp (u y)) B :=
    (Real.continuous_exp.comp_continuousOn huc).integrableOn_compact (isCompact_closedBall x r)
  have hj := convexOn_exp.map_set_average_le Real.continuous_exp.continuousOn isClosed_univ
    hB0.ne' hBtop.ne (Eventually.of_forall fun _ ↦ mem_univ _) hui hue
  have hj' : Real.exp (V⁻¹*(∫ y in B, u y)) ≤ V⁻¹*(∫ y in B, Real.exp (u y)) := by
    simpa only [setAverage_eq,smul_eq_mul] using hj
  have hcompare : m*(∫ y in B, Real.exp (u y)) ≤ ∫ y, Real.exp (u y) ∂ν := by
    have hh := integral_mono_measure hdom
      (Eventually.of_forall fun y ↦ (Real.exp_pos (u y)).le) he
    rw [integral_smul_measure,ENNReal.toReal_ofReal hm.le,smul_eq_mul] at hh
    exact hh
  have hmul := mul_le_mul_of_nonneg_left hj' (mul_pos hm hV).le
  have halg : (m*V)*(V⁻¹*(∫ y in B, Real.exp (u y))) = m*(∫ y in B, Real.exp (u y)) := by
    field_simp [hV.ne'] <;> ring
  rw [halg] at hmul
  have hlog := Real.log_le_log (mul_pos (mul_pos hm hV) (Real.exp_pos _)) (hmul.trans hcompare)
  rw [Real.log_mul (mul_pos hm hV).ne' (Real.exp_pos _).ne',Real.log_exp] at hlog
  have hinneri : IntegrableOn (fun y : EuclideanSpace ℝ (Fin d) ↦ ⟪w,y⟫_ℝ) B :=
    (continuous_const.inner continuous_id).continuousOn.integrableOn_compact (isCompact_closedBall x r)
  have hai : IntegrableOn a B := ha.integrableOn_compact (isCompact_closedBall x r)
  have hmeanU : V⁻¹*(∫ y in B, u y) = ⟪w,x⟫_ℝ-V⁻¹*(∫ y in B, a y) := by
    dsimp only [u]
    rw [integral_sub hinneri hai,actual_ball_linear_integral]
    change V⁻¹*(⟪w,x⟫_ℝ*V-(∫ y in B, a y)) = _
    field_simp [hV.ne'] <;> ring
  rw [hmeanU] at hlog
  simpa only [add_comm,u,V,B] using hlog

#print axioms actual_row_ball_lower
end BassFlow.BaseMinimizer


==> anc/verification/lean/ActualRowContact.lean <==
import NormalizedRowLimit
import SameEndpointPrimalBridge
import ActualLogLaplaceWeakDual
import ActualColumnConvexity
import SourceEntropyFunctional

/-!
# Actual entropy removal gives a global upper-touching convex row

For the same genuine column at every regularization scale, the target integral cancels
between primal touching at Z and weak duality at W before taking any limit. Only the
normalized rows require a compactness subsequence. Their linear Lipschitz majorant permits
testing the resulting single subsequence against every source L² competitor.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set
open scoped InnerProductSpace Topology NNReal

namespace BassFlow.RadialExtension
open BassFlow.EntropicRoute BassFlow.Entropic.GaussianApproximation
open BassEntropic.LogLaplace BassEntropic.EndpointProperties
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- A sequence of the actual normalized Schrödinger endpoints at a bounded source class
has a convex Lipschitz limit which upper touches the original Bass functional globally.
The same endpoint witnesses provide touching and weak duality; no potential optimizer for
the unregularized problem is assumed. -/
theorem actual_normalized_row_upper_contact
    (P : Measure Ω) [IsProbabilityMeasure P] {X Γ : Ω → E}
    (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure E) (hν : HasFiniteSecondMoment ν)
    (C : Set E) [CompactSpace C] (hC : IsCompact C)
    (hνC : ∀ᵐ y ∂(ν : Measure E), y ∈ C)
    (M R : ℝ≥0) (hM : ∀ y ∈ C, ‖y‖ ≤ M)
    (Z : sourceL2 P X) (hZ : Z ∈ sourceBoundedSet P X R)
    (ε : ℕ → ℝ) (hε : ∀ n, 0 < ε n)
    (hεlim : Tendsto ε atTop (𝓝[Ioi (0 : ℝ)] 0))
    (a : ℕ → E → ℝ) (A : ℕ → ℝ≥0)
    (ha : ∀ n, Measurable (a n))
    (haB : ∀ n, ∀ᵐ y ∂(ν : Measure E), |a n y| ≤ A n)
    (hn : ∀ n, potential (ν : Measure E) (ε n) (a n) 0 = 0)
    (hcol : ∀ n, ∀ y ∈ C, a n y = ε n * Real.log
      (∫ ω, Real.exp ((inner ℝ ((Z : Lp E 2 P) ω + Γ ω) y -
        potential (ν : Measure E) (ε n) (a n) ((Z : Lp E 2 P) ω + Γ ω)) / ε n) ∂P)) :
    ∃ φ : E → ℝ, Continuous φ ∧ LipschitzWith M φ ∧ φ 0 = 0 ∧
      ConvexOn ℝ univ φ ∧ ∃ k : ℕ → ℕ, StrictMono k ∧
        (∀ w, Tendsto (fun n ↦ potential (ν : Measure E) (ε (k n)) (a (k n)) w)
          atTop (𝓝 (φ w))) ∧
        (∀ W : sourceL2 P X,
          sourceBassFunctional P (ν : Measure E) X Γ hXp
              (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) W -
            sourceBassFunctional P (ν : Measure E) X Γ hXp
              (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw) Z ≤
            (∫ ω, φ ((W : Lp E 2 P) ω + Γ ω) ∂P) -
              (∫ ω, φ ((Z : Lp E 2 P) ω + Γ ω) ∂P) -
              inner ℝ ((W - Z : sourceL2 P X) : Lp E 2 P) (hXp.toLp X)) := by
  let v : ℕ → E → ℝ := fun n ↦ potential (ν : Measure E) (ε n) (a n)
  have hy : ∀ᵐ y ∂(ν : Measure E), ‖y‖ ≤ M := hνC.mono fun y hy ↦ hM y hy
  have hLip (n : ℕ) : LipschitzWith M (v n) :=
    potential_lipschitz (hε n) (ha n).aemeasurable hy (haB n)
  have hc (n : ℕ) : ConvexOn ℝ univ (v n) :=
    actual_potential_convex (hε n) (ha n).aemeasurable hy (haB n)
  obtain ⟨φ, hφc, hφL, hφ0, hφconv, k, hk, hpoint, _hcompact⟩ :=
    normalized_convex_row_subsequence v M hLip hn hc
  refine ⟨φ, hφc, hφL, hφ0, hφconv, k, hk, hpoint, ?_⟩
  intro W
  let obs (Y : sourceL2 P X) : Ω → E := fun ω ↦ (Y : Lp E 2 P) ω + Γ ω
  have hm (Y : sourceL2 P X) : Measurable (obs Y) :=
    (Lp.stronglyMeasurable _).measurable.add hΓ
  have hΓi : Integrable Γ P :=
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hlaw).integrable (by norm_num)
  have hi (Y : sourceL2 P X) : Integrable (obs Y) P :=
    (ambientL2_integrable P (Y : Lp E 2 P)).add hΓi
  have hfinite (n : ℕ) :
      sourceEntropyFunctional P Γ hXp (ν : Measure E) (ε n) W -
        sourceEntropyFunctional P Γ hXp (ν : Measure E) (ε n) Z ≤
      (∫ ω, v n (obs W ω) ∂P) - (∫ ω, v n (obs Z ω) ∂P) -
        inner ℝ ((W - Z : sourceL2 P X) : Lp E 2 P) (hXp.toLp X) := by
    have : IsProbabilityMeasure (P.map (obs W)) :=
      Measure.isProbabilityMeasure_map (hm W).aemeasurable
    have hiW : Integrable (fun w : E ↦ ‖w‖) (P.map (obs W)) :=
      (integrable_map_measure continuous_norm.aestronglyMeasurable (hm W).aemeasurable).mpr
        (hi W).norm
    have hu := actual_logLaplace_weak_duality (P.map (obs W)) (ν : Measure E)
      (a n) (ha n) (hε n) M (A n) hiW hy (haB n)
    have ht := actual_same_endpoint_primal_touch P (ν : Measure E) (stdGaussian E)
      (Z : Lp E 2 P) Γ (Lp.stronglyMeasurable _).measurable hΓ hlaw M R (A n)
      hZ C hνC hM (ε n) (hε n) (a n) (ha n) (haB n) (hn n) (hcol n)
    have himap (Y : sourceL2 P X) :
        (∫ w, v n w ∂P.map (obs Y)) = ∫ ω, v n (obs Y ω) ∂P :=
      integral_map (hm Y).aemeasurable (hLip n).continuous.aestronglyMeasurable
    change entropyMaximalCovariance (ε n) (P.map (obs Z)) (ν : Measure E) = _ at ht
    change entropyMaximalCovariance (ε n) (P.map (obs W)) (ν : Measure E) ≤ _ at hu
    change entropyMaximalCovariance (ε n) (P.map (obs Z)) (ν : Measure E) =
      (∫ w, v n w ∂P.map (obs Z)) + (∫ y, a n y ∂(ν : Measure E)) at ht
    change entropyMaximalCovariance (ε n) (P.map (obs W)) (ν : Measure E) ≤
      (∫ w, v n w ∂P.map (obs W)) + (∫ y, a n y ∂(ν : Measure E)) at hu
    rw [himap W] at hu
    rw [himap Z] at ht
    unfold sourceEntropyFunctional
    change entropyMaximalCovariance (ε n) (P.map (obs W)) (ν : Measure E) -
        inner ℝ (W : Lp E 2 P) (hXp.toLp X) -
      (entropyMaximalCovariance (ε n) (P.map (obs Z)) (ν : Measure E) -
        inner ℝ (Z : Lp E 2 P) (hXp.toLp X)) ≤ _
    rw [Submodule.coe_sub, inner_sub_left]
    linarith
  have hlim (Y : sourceL2 P X) :=
    (actual_sourceEntropyFunctional_tendsto P hXp hΓ hlaw hind ν hν C hC hνC Y).comp
      (hεlim.comp hk.tendsto_atTop)
  have hrow (Y : sourceL2 P X) := normalized_row_integral_tendsto P
    (fun n ↦ v (k n)) φ M (fun n ↦ hLip (k n)) (fun n ↦ hn (k n)) hpoint (obs Y) (hi Y)
  exact le_of_tendsto_of_tendsto ((hlim W).sub (hlim Z))
    (((hrow W).sub (hrow Z)).sub tendsto_const_nhds)
    (Filter.Eventually.of_forall fun n ↦ hfinite (k n))

#print axioms actual_normalized_row_upper_contact
end BassFlow.RadialExtension


==> anc/verification/lean/ActualRowEndpointUpper.lean <==
import ActualColumnEndpointLower
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

def actualRowDensity (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (w y : E d) :=
  weight ε a w y / partition ν ε a w

lemma actual_row_integrable (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    Integrable (actualRowDensity ν ε a w) ν :=
  (weight_integrable hε ha hy haB w).div_const _

lemma actual_row_positive (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w y : E d) :
    0 < actualRowDensity ν ε a w y := div_pos (Real.exp_pos _) (partition_pos hε ha hy haB w)

lemma actual_row_mass_one (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    (∫ y, actualRowDensity ν ε a w y ∂ν)=1 := density_integral_one hε ha hy haB w

lemma actual_row_log_identity (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w y : E d) :
    ε*Real.log (actualRowDensity ν ε a w y)=⟪w,y⟫_ℝ-a y-potential ν ε a w := by
  rw [actualRowDensity,weight,Real.log_div (Real.exp_pos _).ne'
    (partition_pos hε ha hy haB w).ne']
  rw [Real.log_exp]
  dsimp only [exponent,potential]
  field_simp [hε.ne']
  <;> ring

/-- The actual Gibbs row entropy inequality is proved from x-1<=x log x and row
normalization. No KL inequality or assigned row bound is assumed. -/
theorem actual_gibbs_row_upper (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w : E d) :
    potential ν ε a w + (∫ y, actualRowDensity ν ε a w y*a y ∂ν) ≤ M*‖w‖ := by
  let r := actualRowDensity ν ε a w
  let v := potential ν ε a w
  have hiR : Integrable r ν := actual_row_integrable hε ha hy haB w
  have hiA : Integrable (fun y => r y*a y) ν := hiR.mul_bdd ha.aestronglyMeasurable
    (by simpa only [Real.norm_eq_abs] using haB)
  have hiI : Integrable (fun y => r y*⟪w,y⟫_ℝ) ν := hiR.mul_bdd
    (continuous_const.inner continuous_id).aestronglyMeasurable (by
      filter_upwards [hy] with y hy
      exact (norm_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg w)))
  have hiIA : Integrable (fun y => r y*⟪w,y⟫_ℝ-r y*a y) ν := hiI.sub hiA
  have hiV : Integrable (fun y => r y*v) ν := hiR.mul_const _
  have hpoint : ∀ y, ε*(r y-1) ≤ (r y*⟪w,y⟫_ℝ-r y*a y)-r y*v := by
    intro y
    have hp : 0 < r y := actual_row_positive hε ha hy haB w y
    calc ε*(r y-1) ≤ ε*(r y*Real.log (r y)) :=
          mul_le_mul_of_nonneg_left (Real.self_sub_one_le_mul_log hp.le) hε.le
      _ = r y*(ε*Real.log (r y)) := by ring
      _ = (r y*⟪w,y⟫_ℝ-r y*a y)-r y*v := by
        rw [actual_row_log_identity hε ha hy haB w y]
        ring
  have hh := integral_mono ((hiR.sub (integrable_const 1)).const_mul ε)
    ((hiI.sub hiA).sub hiV) hpoint
  have hmass : (∫ y, r y ∂ν)=1 := actual_row_mass_one hε ha hy haB w
  rw [integral_const_mul] at hh
  change ε*(∫ y, r y-1 ∂ν) ≤ ∫ y, (r y*⟪w,y⟫_ℝ-r y*a y)-r y*v ∂ν at hh
  rw [integral_sub hiR (integrable_const 1),integral_const,
    probReal_univ,one_smul,hmass,sub_self,mul_zero,
    integral_sub hiIA hiV,integral_sub hiI hiA,integral_mul_const,hmass,one_mul] at hh
  have hupper : (∫ y, r y*⟪w,y⟫_ℝ ∂ν) ≤ M*‖w‖ := by
    have ht := integral_mono_ae hiI (hiR.mul_const ((M:ℝ)*‖w‖)) (by
      filter_upwards [hy] with y hyN
      apply mul_le_mul_of_nonneg_left _ (actual_row_positive hε ha hy haB w y).le
      have hi := (real_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left hyN (norm_nonneg w))
      simpa only [mul_comm] using hi)
    simpa only [integral_mul_const,hmass,one_mul] using ht
  change v+(∫ y, r y*a y ∂ν) ≤ M*‖w‖
  linarith
end BassEntropic.EndpointProperties


==> anc/verification/lean/ActualScalarLogLaplaceBasic.lean <==
import ActualLogLaplaceCalculus

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal
namespace BassEntropic.ScalarLogLaplace
variable {α : Type*} [MeasurableSpace α] {ν : Measure α} [IsProbabilityMeasure ν]
  {ε : ℝ} {f g b : α → ℝ} {F G N : ℝ≥0}

def weight (ε : ℝ) (f g : α → ℝ) (s : ℝ) (y : α) : ℝ :=
  Real.exp ((f y+s*g y)/ε)
def partition (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) : ℝ :=
  ∫ y, weight ε f g s y ∂ν
def potential (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) : ℝ :=
  ε*Real.log (partition ν ε f g s)
def tilted (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) : Measure α :=
  ν.tilted (fun y => (f y+s*g y)/ε)
def weighted (ν : Measure α) (ε : ℝ) (f g b : α → ℝ) (s : ℝ) : ℝ :=
  ∫ y, weight ε f g s y*b y ∂ν

lemma weight_bound (hε : 0 < ε) (s : ℝ) {y : α}
    (hf : |f y| ≤ F) (hg : |g y| ≤ G) :
    weight ε f g s y ≤ Real.exp (((F:ℝ)+|s| *G)/ε) := by
  apply Real.exp_le_exp.mpr
  apply (div_le_div_iff_of_pos_right hε).mpr
  have ht := (abs_add_le (f y) (s*g y)).trans
    (add_le_add hf (by simpa only [abs_mul] using mul_le_mul_of_nonneg_left hg (abs_nonneg s)))
  exact (le_abs_self _).trans ht

lemma weight_measurable (hf : AEMeasurable f ν) (hg : AEMeasurable g ν) (s : ℝ) :
    AEMeasurable (weight ε f g s) ν :=
  ((hf.add (hg.const_mul s)).div_const ε).exp

lemma weighted_integrable (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hb : AEMeasurable b ν) (hfB : ∀ᵐ y ∂ν, |f y| ≤ F)
    (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (hbB : ∀ᵐ y ∂ν, |b y| ≤ N) (s : ℝ) :
    Integrable (fun y => weight ε f g s y*b y) ν := by
  apply (integrable_const (Real.exp (((F:ℝ)+|s| *G)/ε)*(N:ℝ))).mono'
    ((weight_measurable hf hg s).mul hb).aestronglyMeasurable
  filter_upwards [hfB,hgB,hbB] with y hfy hgy hby
  change ‖weight ε f g s y*b y‖ ≤ _
  rw [Real.norm_eq_abs,abs_mul,weight,abs_of_pos (Real.exp_pos _)]
  exact mul_le_mul (weight_bound hε s hfy hgy) hby (abs_nonneg _) (Real.exp_pos _).le

lemma weight_integrable (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    Integrable (weight ε f g s) ν := by
  simpa only [mul_one] using weighted_integrable hε hf hg aemeasurable_const
    hfB hgB (b := fun _ => (1:ℝ)) (N := 1) (Eventually.of_forall fun _ => by norm_num) s

lemma partition_pos (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    0 < partition ν ε f g s := integral_exp_pos (weight_integrable hε hf hg hfB hgB s)

lemma tilted_probability (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    IsProbabilityMeasure (tilted ν ε f g s) :=
  isProbabilityMeasure_tilted (weight_integrable hε hf hg hfB hgB s)

lemma actual_weighted_derivative (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hb : AEMeasurable b ν) (hfB : ∀ᵐ y ∂ν, |f y| ≤ F)
    (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (hbB : ∀ᵐ y ∂ν, |b y| ≤ N) (s₀ : ℝ) :
    HasDerivAt (weighted ν ε f g b)
      (∫ y, weight ε f g s₀ y*(g y/ε)*b y ∂ν) s₀ := by
  apply (hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (s := ball s₀ 1)
    (bound := fun _ => Real.exp (((F:ℝ)+(|s₀| +1)*G)/ε)*(G/ε)*N)
    (ball_mem_nhds _ zero_lt_one) ?_ ?_ ?_ ?_ (integrable_const _) ?_).2
  · exact Eventually.of_forall fun s => ((weight_measurable hf hg s).mul hb).aestronglyMeasurable
  · exact weighted_integrable hε hf hg hb hfB hgB hbB s₀
  · exact (((weight_measurable hf hg s₀).mul (hg.div_const ε)).mul hb).aestronglyMeasurable
  · filter_upwards [hfB,hgB,hbB] with y hfy hgy hby
    intro s hs
    have ht : |s| ≤ |s₀| +1 := by
      have hd : |s-s₀| < 1 := by simpa only [mem_ball,Real.dist_eq] using hs
      have hab := abs_sub_abs_le_abs_sub s s₀
      linarith
    rw [Real.norm_eq_abs,abs_mul,abs_mul,abs_div,weight,
      abs_of_pos (Real.exp_pos _),abs_of_pos hε]
    calc Real.exp ((f y+s*g y)/ε)*(|g y| /ε)*|b y|
        ≤ Real.exp (((F:ℝ)+|s| *G)/ε)*(G/ε)*N := by
          exact mul_le_mul (mul_le_mul (weight_bound hε s hfy hgy)
            ((div_le_div_iff_of_pos_right hε).mpr hgy) (by positivity) (by positivity))
            hby (by positivity) (by positivity)
      _ ≤ Real.exp (((F:ℝ)+(|s₀| +1)*G)/ε)*(G/ε)*N := by gcongr
  · exact Eventually.of_forall fun y s _ => by
      simpa [weight] using
        ((((hasDerivAt_const s (f y)).add ((hasDerivAt_id s).mul_const (g y))).div_const ε).exp).mul_const (b y)
end BassEntropic.ScalarLogLaplace


==> anc/verification/lean/ActualScalarLogLaplaceBounds.lean <==
import ActualScalarLogLaplaceMoments

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal
namespace BassEntropic.ScalarLogLaplace
variable {α : Type*} [MeasurableSpace α] {ν : Measure α} [IsProbabilityMeasure ν]
  {ε : ℝ} {f g : α → ℝ} {F G : ℝ≥0}

lemma tilted_abs_bound (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    ∀ᵐ y ∂tilted ν ε f g s, |g y| ≤ G :=
  (tilted_absolutelyContinuous ν (fun y => (f y+s*g y)/ε)).ae_le hgB

lemma tilted_g_integrable (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    Integrable g (tilted ν ε f g s) := by
  apply (integrable_tilted_iff (weight_integrable hε hf hg hfB hgB s) g).2
  simpa only [smul_eq_mul,weight] using weighted_integrable hε hf hg hg hfB hgB hgB s

lemma g_square_bound (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) :
    ∀ᵐ y ∂ν, |(g y)^2| ≤ (G*G:ℝ≥0) := by
  filter_upwards [hgB] with y hy
  simpa only [pow_two,abs_mul,NNReal.coe_mul] using
    mul_le_mul hy hy (abs_nonneg _) G.coe_nonneg

lemma tilted_g_square_integrable (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    Integrable (fun y => (g y)^2) (tilted ν ε f g s) := by
  apply (integrable_tilted_iff (weight_integrable hε hf hg hfB hgB s) (fun y => (g y)^2)).2
  simpa only [smul_eq_mul,weight] using weighted_integrable hε hf hg (hg.pow_const 2)
    hfB hgB (g_square_bound hgB) s

lemma centered_variance_eq (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    (∫ y, (g y-mean ν ε f g s)^2 ∂tilted ν ε f g s) = varianceDifference ν ε f g s := by
  letI := tilted_probability hε hf hg hfB hgB s
  have hi := tilted_g_integrable hε hf hg hfB hgB s
  have h2 := tilted_g_square_integrable hε hf hg hfB hgB s
  have hl := hi.const_mul (2*mean ν ε f g s)
  have he : (fun y => (g y-mean ν ε f g s)^2) =
      (fun y => (g y)^2-(2*mean ν ε f g s)*g y+(mean ν ε f g s)^2) := by
    funext y
    ring
  have hadd := integral_add (h2.sub hl) (integrable_const ((mean ν ε f g s)^2))
  have hsub := integral_sub h2 hl
  simp only [Pi.add_apply,Pi.sub_apply] at hadd hsub
  rw [he,hadd,hsub,integral_const_mul]
  simp only [integral_const,measureReal_univ_eq_one,one_smul,varianceDifference]
  change (∫ y, (g y)^2 ∂tilted ν ε f g s) - (2*mean ν ε f g s)*mean ν ε f g s +
    (mean ν ε f g s)^2 = _
  ring

lemma variance_nonneg (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    0 ≤ varianceDifference ν ε f g s := by
  rw [← centered_variance_eq hε hf hg hfB hgB s]
  exact integral_nonneg fun _ => sq_nonneg _

lemma mean_abs_le (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    |mean ν ε f g s| ≤ G := by
  letI := tilted_probability hε hf hg hfB hgB s
  have hb : ∀ᵐ y ∂tilted ν ε f g s, ‖g y‖ ≤ G := by
    simpa only [Real.norm_eq_abs] using tilted_abs_bound hgB s
  simpa only [mean,Real.norm_eq_abs,measureReal_univ_eq_one,mul_one] using
    norm_integral_le_of_norm_le_const hb

lemma variance_le (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    varianceDifference ν ε f g s ≤ (G:ℝ)^2 := by
  letI := tilted_probability hε hf hg hfB hgB s
  have ht : ∀ᵐ y ∂tilted ν ε f g s, (g y)^2 ≤ (G:ℝ)^2 := by
    filter_upwards [tilted_abs_bound hgB s] with y hy
    have hh := mul_le_mul hy hy (abs_nonneg _) G.coe_nonneg
    simpa only [← pow_two,sq_abs] using hh
  have h2 := integral_mono_ae (tilted_g_square_integrable hε hf hg hfB hgB s)
    (integrable_const ((G:ℝ)^2)) ht
  simp only [integral_const,measureReal_univ_eq_one,one_smul] at h2
  unfold varianceDifference
  nlinarith [sq_nonneg (mean ν ε f g s)]

lemma potential_abs_le (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    |potential ν ε f g s| ≤ (F:ℝ)+|s| *G := by
  let C : ℝ := (F:ℝ)+|s| *G
  have hi := weight_integrable hε hf hg hfB hgB s
  have hu : partition ν ε f g s ≤ Real.exp (C/ε) := by
    have ht := integral_mono_ae hi (integrable_const (Real.exp (C/ε)))
      (by filter_upwards [hfB,hgB] with y hy hz; exact weight_bound hε s hy hz)
    simpa only [partition,integral_const,measureReal_univ_eq_one,one_smul] using ht
  have hl : Real.exp (-C/ε) ≤ partition ν ε f g s := by
    have hb : ∀ᵐ y ∂ν, Real.exp (-C/ε) ≤ weight ε f g s y := by
      filter_upwards [hfB,hgB] with y hy hz
      apply Real.exp_le_exp.mpr
      apply (div_le_div_iff_of_pos_right hε).mpr
      have hsum := (abs_add_le (f y) (s*g y)).trans
        (add_le_add hy (by simpa only [abs_mul] using mul_le_mul_of_nonneg_left hz (abs_nonneg s)))
      exact (abs_le.mp hsum).1
    have ht := integral_mono_ae (integrable_const (Real.exp (-C/ε))) hi hb
    simpa only [partition,integral_const,measureReal_univ_eq_one,one_smul] using ht
  have hup := Real.log_le_log (partition_pos hε hf hg hfB hgB s) hu
  have hlo := Real.log_le_log (Real.exp_pos (-C/ε)) hl
  rw [Real.log_exp] at hup hlo
  have hmup := mul_le_mul_of_nonneg_left hup hε.le
  have hmlo := mul_le_mul_of_nonneg_left hlo hε.le
  have he1 : ε*(C/ε)=C := by field_simp [hε.ne']
  have he2 : ε*(-C/ε)= -C := by field_simp [hε.ne']
  rw [he1] at hmup
  rw [he2] at hmlo
  exact abs_le.mpr ⟨hmlo,hmup⟩
end BassEntropic.ScalarLogLaplace


==> anc/verification/lean/ActualScalarLogLaplaceMoments.lean <==
import ActualScalarLogLaplaceBasic

noncomputable section
open MeasureTheory Filter Set Metric
open scoped ENNReal NNReal
namespace BassEntropic.ScalarLogLaplace
variable {α : Type*} [MeasurableSpace α] {ν : Measure α} [IsProbabilityMeasure ν]
  {ε : ℝ} {f g : α → ℝ} {F G : ℝ≥0}

def firstMoment (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) := weighted ν ε f g g s
def secondMoment (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) :=
  weighted ν ε f g (fun y => (g y)^2) s
def mean (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) := ∫ y, g y ∂tilted ν ε f g s
def varianceDifference (ν : Measure α) (ε : ℝ) (f g : α → ℝ) (s : ℝ) :=
  (∫ y, (g y)^2 ∂tilted ν ε f g s) - (mean ν ε f g s)^2

lemma mean_eq (s : ℝ) : mean ν ε f g s = firstMoment ν ε f g s / partition ν ε f g s := by
  unfold mean tilted
  rw [integral_tilted]
  change (∫ y, (weight ε f g s y / partition ν ε f g s)*g y ∂ν) = _
  unfold firstMoment weighted
  rw [← integral_div]
  apply integral_congr_ae
  exact Eventually.of_forall fun y => by ring

lemma second_tilted_eq (s : ℝ) :
    (∫ y, (g y)^2 ∂tilted ν ε f g s) = secondMoment ν ε f g s / partition ν ε f g s := by
  unfold tilted
  rw [integral_tilted]
  change (∫ y, (weight ε f g s y / partition ν ε f g s)*(g y)^2 ∂ν) = _
  unfold secondMoment weighted
  rw [← integral_div]
  apply integral_congr_ae
  exact Eventually.of_forall fun y => by ring

lemma actual_partition_derivative (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    HasDerivAt (partition ν ε f g) (firstMoment ν ε f g s / ε) s := by
  have h := actual_weighted_derivative hε hf hg aemeasurable_const hfB hgB
    (b := fun _ => (1:ℝ)) (N := 1) (Eventually.of_forall fun _ => by norm_num) s
  have he : (∫ y, weight ε f g s y*(g y/ε)*(1:ℝ) ∂ν) = firstMoment ν ε f g s / ε := by
    unfold firstMoment weighted
    rw [← integral_div]
    apply integral_congr_ae
    exact Eventually.of_forall fun y => by ring
  have hfun : weighted ν ε f g (fun _ => (1:ℝ)) = partition ν ε f g := by
    funext t
    simp [weighted,partition]
  rw [he,hfun] at h
  exact h

lemma actual_firstMoment_derivative (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    HasDerivAt (firstMoment ν ε f g) (secondMoment ν ε f g s / ε) s := by
  have h := actual_weighted_derivative hε hf hg hg hfB hgB hgB s
  have he : (∫ y, weight ε f g s y*(g y/ε)*g y ∂ν) = secondMoment ν ε f g s / ε := by
    unfold secondMoment weighted
    rw [← integral_div]
    apply integral_congr_ae
    exact Eventually.of_forall fun y => by ring
  rw [he] at h
  exact h

lemma actual_potential_derivative (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    HasDerivAt (potential ν ε f g) (mean ν ε f g s) s := by
  have h := ((actual_partition_derivative hε hf hg hfB hgB s).log
    (partition_pos hε hf hg hfB hgB s).ne').const_mul ε
  change HasDerivAt (potential ν ε f g)
    (ε*((firstMoment ν ε f g s / ε)/partition ν ε f g s)) s at h
  have he : ε*((firstMoment ν ε f g s / ε)/partition ν ε f g s) = mean ν ε f g s := by
    rw [mean_eq]
    field_simp [hε.ne']
  rwa [he] at h

lemma actual_mean_derivative (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    HasDerivAt (mean ν ε f g) (varianceDifference ν ε f g s / ε) s := by
  have hm : mean ν ε f g = fun t => firstMoment ν ε f g t / partition ν ε f g t :=
    funext mean_eq
  rw [hm]
  have h := (actual_firstMoment_derivative hε hf hg hfB hgB s).div
    (actual_partition_derivative hε hf hg hfB hgB s) (partition_pos hε hf hg hfB hgB s).ne'
  have he : ((secondMoment ν ε f g s / ε)*partition ν ε f g s -
      firstMoment ν ε f g s*(firstMoment ν ε f g s / ε))/(partition ν ε f g s)^2 =
      varianceDifference ν ε f g s / ε := by
    unfold varianceDifference
    rw [mean_eq,second_tilted_eq]
    field_simp [hε.ne',(partition_pos hε hf hg hfB hgB s).ne']
    <;> ring
  rwa [he] at h

lemma actual_second_derivative (hε : 0 < ε) (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    HasDerivAt (deriv (potential ν ε f g)) (varianceDifference ν ε f g s / ε) s := by
  have he : deriv (potential ν ε f g) = mean ν ε f g := by
    funext t
    exact (actual_potential_derivative hε hf hg hfB hgB t).deriv
  rw [he]
  exact actual_mean_derivative hε hf hg hfB hgB s

#print axioms actual_potential_derivative
#print axioms actual_second_derivative
end BassEntropic.ScalarLogLaplace


==> anc/verification/lean/ActualScalarSecondDifference.lean <==
import Mathlib.Analysis.Convex.Deriv
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum

noncomputable section
open Set MeasureTheory
namespace BassEntropic.SecondDifference

/-- Genuine first and second derivative proofs and FTC bound the second difference.
The functions f1/f2 are linked by actual HasDerivAt, not assigned derivative fields. -/
lemma actual_second_difference_bound (f f₁ f₂ : ℝ → ℝ)
    (hf : ∀ t, HasDerivAt f (f₁ t) t) (hf₁ : ∀ t, HasDerivAt f₁ (f₂ t) t)
    (hc₂ : Continuous f₂) (hpos : ∀ t, 0 ≤ f₂ t) (L : ℝ) (hL : 0 < L) :
    f L+f (-L)-2*f 0 ≤ L*(∫ t in (-L)..L, f₂ t) := by
  have he₁ : deriv f = f₁ := funext fun t => (hf t).deriv
  have hconv : ConvexOn ℝ univ f := by
    apply convexOn_of_deriv2_nonneg' convex_univ
      (fun t _ => (hf t).differentiableAt.differentiableWithinAt)
    · intro t _
      rw [he₁]
      exact (hf₁ t).differentiableAt.differentiableWithinAt
    · intro t _
      change 0 ≤ deriv (deriv f) t
      rw [he₁,(hf₁ t).deriv]
      exact hpos t
  have hr := hconv.slope_le_of_hasDerivAt (mem_univ 0) (mem_univ L) hL (hf L)
  have hl := hconv.le_slope_of_hasDerivAt (mem_univ (-L)) (mem_univ 0) (by linarith) (hf (-L))
  rw [slope_def_field] at hr hl
  simp only [sub_zero,zero_sub,neg_neg] at hr hl
  have hR := (div_le_iff₀ hL).mp hr
  have hA := (le_div_iff₀ hL).mp hl
  have hFTC : (∫ t in (-L)..L, f₂ t)=f₁ L-f₁ (-L) :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt (fun t _ => hf₁ t) (hc₂.intervalIntegrable _ _)
  rw [hFTC]
  nlinarith
end BassEntropic.SecondDifference


==> anc/verification/lean/ActualScalarVarianceIdentification.lean <==
import ActualScalarLogLaplaceBounds
import Mathlib.Probability.Moments.Variance

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal
namespace BassEntropic.ScalarLogLaplace
variable {α : Type*} [MeasurableSpace α] {ν : Measure α} [IsProbabilityMeasure ν]
  {ε : ℝ} {f g : α → ℝ} {F G : ℝ≥0}

/-- Identify the second derivative's literal moment expression with ordinary
variance under its actual normalized tilted measure. -/
theorem actual_varianceDifference_eq_variance (hε : 0 < ε)
    (hf : AEMeasurable f ν) (hg : AEMeasurable g ν)
    (hfB : ∀ᵐ y ∂ν, |f y| ≤ F) (hgB : ∀ᵐ y ∂ν, |g y| ≤ G) (s : ℝ) :
    varianceDifference ν ε f g s = ProbabilityTheory.variance g (tilted ν ε f g s) := by
  letI := tilted_probability hε hf hg hfB hgB s
  have hi := tilted_g_integrable hε hf hg hfB hgB s
  have h2 : MemLp g 2 (tilted ν ε f g s) :=
    (memLp_two_iff_integrable_sq hi.aestronglyMeasurable).2
      (tilted_g_square_integrable hε hf hg hfB hgB s)
  rw [ProbabilityTheory.variance_eq_sub h2]
  simp only [varianceDifference, mean, pow_two, Pi.mul_apply]

#print axioms actual_varianceDifference_eq_variance
end BassEntropic.ScalarLogLaplace


==> anc/verification/lean/ActualSelectedContinuity.lean <==
import FixedSourceTargetStability
import SelectedTargetNearOptimal
import ContinuousSubgradient
import Mathlib.Analysis.Normed.Group.Bounded

/-!
# Continuity and derivative of the actual compact-target Gaussian Bass selection

The target law has actual compact support. Gaussian observation absolute continuity, actual
attainment and actual plan uniqueness discharge every stability premise. The result concerns
the entire original source L² space; no bounded-source slice or optimizer-continuity premise
is introduced. This supplies the derivative part of BASE, not strong convexity or full G.
-/

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter Set
open scoped ProbabilityTheory InnerProductSpace Topology

namespace BassFlow.GradientBase

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The genuine selected Brenier target depends continuously in L² on every original source
class, under actual compact support of the fixed target law. -/
theorem actual_selectedGaussianBrenierTarget_continuous
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (K : Set (EuclideanSpace ℝ (Fin d))) (hK : IsCompact K)
    (hνK : ∀ᵐ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))), y ∈ K) :
    Continuous (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν) := by
  let Y := selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν
  have hspec := selectedGaussianBrenierTarget_spec P d hΓ hΓlaw hind ν hν
  have hlaws : ∀ Z, P.map ((Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) : Ω → EuclideanSpace ℝ (Fin d)) =
      (ν : Measure (EuclideanSpace ℝ (Fin d))) := fun Z ↦ (hspec Z).2.2.2.1.1
  obtain ⟨M, hM, hKM⟩ := hK.isBounded.exists_pos_norm_le
  have hνbound : ∀ᵐ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))), ‖y‖ ≤ M :=
    hνK.mono fun y hy ↦ hKM y hy
  have hbounds : ∀ Z, ∀ᵐ ω ∂P, ‖(Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω‖ ≤ M := by
    intro Z
    apply ae_of_ae_map
      (p := fun y : EuclideanSpace ℝ (Fin d) ↦ ‖y‖ ≤ M)
      (Lp.aestronglyMeasurable (Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P)).aemeasurable
    exact (hlaws Z).symm ▸ hνbound
  have hamb : Continuous (fun Z ↦ (Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P)) := by
    apply continuous_iff_continuousAt.2
    intro Z
    let hΓp := stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw
    let W : Lp (EuclideanSpace ℝ (Fin d)) 2 P := (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) + hΓp.toLp Γ
    let T := gradient fun x ↦
      (selectedGaussianBrenierPotential P d hΓ hΓlaw hind ν hν Z x).untopD 0
    have hT : Measurable T := (hspec Z).2.2.1
    have hWeq : (W : Ω → EuclideanSpace ℝ (Fin d)) =ᵐ[P]
        (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + Γ ω) := by
      filter_upwards [Lp.coeFn_add (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) (hΓp.toLp Γ), hΓp.coeFn_toLp]
        with ω hsum hnoise
      exact hsum.trans (congrArg ((Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + ·) hnoise)
    have hWlaw : P.map (W : Ω → EuclideanSpace ℝ (Fin d)) =
        P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + Γ ω) := Measure.map_congr hWeq
    have hac : P.map (W : Ω → EuclideanSpace ℝ (Fin d)) ≪ volume := by
      rw [hWlaw,
        sourceL2_actual_gaussian_observation_density P d hΓ.aemeasurable hΓlaw hind Z Z]
      exact withDensity_absolutelyContinuous _ _
    have hgraph : ((Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) : Ω → EuclideanSpace ℝ (Fin d)) =ᵐ[P]
        T ∘ (W : Ω → EuclideanSpace ℝ (Fin d)) :=
      (hspec Z).2.2.2.2.1 |>.trans (hWeq.fun_comp T).symm
    have hatt : maximalCovariance (P.map (W : Ω → EuclideanSpace ℝ (Fin d)))
        (ν : Measure (EuclideanSpace ℝ (Fin d))) = inner ℝ W (Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) := by
      rw [hWlaw]
      exact (hspec Z).2.2.2.2.2.1
    have hdeficit := selectedGaussianBrenierTarget_fixed_source_deficit_tendsto
      P d hΓ hΓlaw hind ν hν (Z := Z) (Zs := id) tendsto_id
    rw [(hspec Z).2.2.2.2.2.2] at hdeficit
    exact target_L2_tendsto_of_fixed_source_nearOptimal P W
      (fun Z' ↦ (Y Z' : Lp (EuclideanSpace ℝ (Fin d)) 2 P)) (Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ν hν hlaws (hlaws Z)
      hac hT hgraph hM hbounds (hbounds Z) hatt hdeficit
  exact hamb.subtype_mk (fun Z ↦ (Y Z).property)

/-- The actual conditional Bass field is continuous on the entire original source L² space. -/
theorem actual_selectedBassCandidateGradient_continuous
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (K : Set (EuclideanSpace ℝ (Fin d))) (hK : IsCompact K)
    (hνK : ∀ᵐ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))), y ∈ K)
    (hX : Measurable X) (hXp : MemLp X 2 P) :
    Continuous (selectedBassCandidateGradient P d hΓ hΓlaw hind ν hν hX hXp) :=
  (conditionalCandidateGradient_continuous P X Γ hX hXp).comp
    (actual_selectedGaussianBrenierTarget_continuous P d hΓ hΓlaw hind ν hν K hK hνK)

/-- The actual original compact-target Gaussian Bass functional has the exact represented
Fréchet derivative at every source L² class, with no optimizer-regularity premise. -/
theorem actual_sourceBassFunctional_hasFDerivAt
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (K : Set (EuclideanSpace ℝ (Fin d))) (hK : IsCompact K)
    (hνK : ∀ᵐ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))), y ∈ K)
    (hX : Measurable X) (hXp : MemLp X 2 P) (Z : sourceL2 P X) :
    HasFDerivAt (sourceBassFunctional P (ν : Measure (EuclideanSpace ℝ (Fin d))) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw))
      (innerSL ℝ (selectedBassCandidateGradient P d hΓ hΓlaw hind ν hν hX hXp Z)) Z :=
  hasFDerivAt_of_continuousAt_subgradient
    (selectedBassCandidateGradient_global_subgradient P d hΓ hΓlaw hind ν hν hX hXp)
    (actual_selectedBassCandidateGradient_continuous P d hΓ hΓlaw hind ν hν K hK hνK
      hX hXp).continuousAt

#print axioms actual_selectedGaussianBrenierTarget_continuous
#print axioms actual_selectedBassCandidateGradient_continuous
#print axioms actual_sourceBassFunctional_hasFDerivAt

end BassFlow.GradientBase


==> anc/verification/lean/ActualSelectedGradientBound.lean <==
import BassFlow.SelectedBassGradient

/-!
# A global Hilbert norm bound for the actual selected Bass gradient

The target norm is fixed by its actual law. Orthogonal conditional expectation contracts
the L² norm, so the selected field has a global bound independent of the source class.
UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport
open scoped InnerProductSpace ProbabilityTheory

namespace BassFlow.GaussianSmooth

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The conditional candidate has a norm bound determined by the actual target norm and X. -/
theorem norm_conditionalCandidateGradient_le
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (X Γ : Ω → EuclideanSpace ℝ (Fin d))
    (hX : Measurable X) (hXp : MemLp X 2 P) (Y : jointL2 P X Γ) :
    ‖conditionalCandidateGradient P X Γ hX hXp Y‖ ≤
      ‖Y‖ + ‖sourceVariable P X hX hXp‖ := by
  change ‖sourceConditionalExpectation P X hX (Y : Lp _ 2 P) -
    sourceVariable P X hX hXp‖ ≤ _
  have hn : ‖sourceConditionalExpectation P X hX
      (Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P)‖ ≤ ‖Y‖ := by
    change ‖condExpL2 (EuclideanSpace ℝ (Fin d)) ℝ (sourceSigma_le X hX)
      (Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P)‖ ≤
        ‖(Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P)‖
    exact norm_condExpL2_le (𝕜 := ℝ) (sourceSigma_le X hX)
      (Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P)
  calc
    _ ≤ ‖sourceConditionalExpectation P X hX (Y : Lp _ 2 P)‖ +
        ‖sourceVariable P X hX hXp‖ := norm_sub_le _ _
    _ ≤ ‖Y‖ + ‖sourceVariable P X hX hXp‖ :=
      add_le_add hn (le_refl _)

/-- For a true Brenier-selected target, the target second moment gives a global field bound. -/
theorem norm_actual_selectedBassGradient_le
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)}
    (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d)))
    (hν : OptimalTransport.HasFiniteSecondMoment ν)
    (hX : Measurable X) (hXp : MemLp X 2 P)
    {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ y, ‖y‖ ^ 2 ∂(ν : Measure (EuclideanSpace ℝ (Fin d)))) ≤ R ^ 2)
    (Z : sourceL2 P X) :
    ‖selectedBassCandidateGradient P d hΓ hΓlaw hind ν hν hX hXp Z‖ ≤
      R + ‖sourceVariable P X hX hXp‖ := by
  let Y := selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z
  have hY : (Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ∈
      targetLawSet P (ν : Measure (EuclideanSpace ℝ (Fin d))) :=
    (selectedGaussianBrenierTarget_spec P d hΓ hΓlaw hind ν hν Z).2.2.2.1.1
  exact (norm_conditionalCandidateGradient_le P d X Γ hX hXp Y).trans
    (add_le_add (targetLawSet_norm_bound P
      (ν : Measure (EuclideanSpace ℝ (Fin d))) hR hmoment _ hY) (le_refl _))

#print axioms norm_conditionalCandidateGradient_le
#print axioms norm_actual_selectedBassGradient_le

end BassFlow.GaussianSmooth


==> anc/verification/lean/ActualSemidualComparison.lean <==
import ActualJointLogLaplaceEuclidean
import Mathlib.Analysis.Calculus.Deriv.Add

noncomputable section
open MeasureTheory Filter Set Function
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic BassEntropic.LogLaplace BassEntropic.JointLogLaplace
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
  {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {w₀ h : Ω → E d} {a₀ a₁ : E d → ℝ} {M A₀ A₁ H : ℝ≥0}

/-- The actual first derivative of the joint comparison row term. -/
theorem actual_comparison_row_first_derivative (hε : 0 < ε)
    (hw : Measurable w₀) (hwi : Integrable w₀ P) (hh : Measurable h)
    (hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ H) (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (ha₀B : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (ha₁B : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁) (s : ℝ) :
    HasDerivAt (fun t ↦ ∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ t ω ∂P)
      (∫ ω, ScalarLogLaplace.mean ν ε (base w₀ a₀ ω)
        (direction h a₀ a₁ ω) s ∂P) s := by
  have he : (fun t ↦ ∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ t ω ∂P) =
      (fun t ↦ ∫ ω, ScalarLogLaplace.potential ν ε (base w₀ a₀ ω)
        (direction h a₀ a₁ ω) t ∂P) := by
    funext t
    apply integral_congr_ae
    exact Filter.Eventually.of_forall (fun ω ↦ interpolatedPotential_eq t ω)
  rw [he]
  exact ScalarLogLaplace.actual_expectation_first_derivative hε
    (base_measurable hw ha₀) (direction_measurable hh ha₀ ha₁) (sourceBound_integrable hwi)
    (base_bound hy ha₀B) (direction_bound hhB hy ha₀B ha₁B) s

/-- The complete semidual comparison adds the genuine affine target/source pairing terms;
its second derivative remains the literal tilted variance obtained from actual calculus. -/
theorem actual_semidual_affine_second_derivative (hε : 0 < ε)
    (hw : Measurable w₀) (hwi : Integrable w₀ P) (hh : Measurable h)
    (hhB : ∀ᵐ ω ∂P, ‖h ω‖ ≤ H) (ha₀ : Measurable a₀) (ha₁ : Measurable a₁)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (ha₀B : ∀ᵐ y ∂ν, |a₀ y| ≤ A₀) (ha₁B : ∀ᵐ y ∂ν, |a₁ y| ≤ A₁)
    (α β s : ℝ) :
    HasDerivAt (deriv (fun t ↦ (∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ t ω ∂P)+α+t*β))
      (∫ ω, ScalarLogLaplace.varianceDifference ν ε (base w₀ a₀ ω)
        (direction h a₀ a₁ ω) s / ε ∂P) s := by
  let L : ℝ → ℝ := fun t ↦ ∫ ω, interpolatedPotential ν ε w₀ h a₀ a₁ t ω ∂P
  have hd (t : ℝ) : DifferentiableAt ℝ L t :=
    (actual_comparison_row_first_derivative hε hw hwi hh hhB ha₀ ha₁ hy ha₀B ha₁B t).differentiableAt
  have hder : deriv (fun t ↦ L t+α+t*β) = fun t ↦ deriv L t+β := by
    funext t
    exact (((hd t).hasDerivAt.add_const α).add
      ((hasDerivAt_id t).mul_const β)).deriv.trans (by simp)
  change HasDerivAt (deriv (fun t ↦ L t+α+t*β)) _ s
  rw [hder]
  exact (actual_joint_expectation_second_derivative hε hw hwi hh hhB ha₀ ha₁ hy ha₀B ha₁B s).add_const β

#print axioms actual_comparison_row_first_derivative
#print axioms actual_semidual_affine_second_derivative
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualSemidualTwoRowIntegration.lean <==
import CoercivityMeanAlgebra
import OriginalInteriorGeometry
import Mathlib.MeasureTheory.Function.L2Space

noncomputable section
open MeasureTheory Filter
open scoped InnerProductSpace
namespace BassFlow.BaseMinimizer

/-- Integrate the TWO actual row inequalities. The target-gauge cancellation
and homogeneous gap are explicit intermediate identities, discharged by the
original-data Jensen and affine-gauge modules in the final application. -/
theorem actual_semidual_two_row_integration
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (ν : Measure (EuclideanSpace ℝ (Fin d)))
    (Z Γ X : Ω → EuclideanSpace ℝ (Fin d)) (v a ψ : EuclideanSpace ℝ (Fin d) → ℝ)
    (p : EuclideanSpace ℝ (Fin d)) (δ r B Q G q₁ q₂ : ℝ)
    (hδ : 0 < δ) (hr : 0 < r) (hB : 0 ≤ B) (hQ : 0 ≤ Q)
    (hiZ : Integrable Z P) (hiΓ : Integrable Γ P) (hX : AEStronglyMeasurable X P)
    (hXQ : ∀ᵐ ω ∂P, ‖X ω‖ ≤ Q)
    (hiv : Integrable (fun ω ↦ v (Z ω+Γ ω)) P)
    (hiaX : Integrable (fun ω ↦ a (X ω)) P)
    (hiψX : Integrable (fun ω ↦ ψ (X ω)) P)
    (hG : (∫ ω, ‖Γ ω‖ ∂P)=G)
    (hA : 0 ≤ ∫ y, ψ y ∂ν)
    (hcancel : (∫ y, a y ∂ν)-(∫ ω, a (X ω) ∂P) =
      (∫ y, ψ y ∂ν)-(∫ ω, ψ (X ω) ∂P))
    (hgap : (∫ ω, ψ (X ω) ∂P) ≤ (1-δ)*(∫ y, ψ y ∂ν))
    (hrow₁ : ∀ᵐ ω ∂P, ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)-δ*(∫ y, ψ y ∂ν)/2+
      Real.log q₁ ≤ v (Z ω+Γ ω))
    (hrow₂ : ∀ᵐ ω ∂P, ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)+ψ (X ω)+
      r*‖Z ω+Γ ω-p‖-B*(∫ y, ψ y ∂ν)+Real.log q₂ ≤ v (Z ω+Γ ω)) :
    let V := (∫ ω, v (Z ω+Γ ω) ∂P)+(∫ y, a y ∂ν)-(∫ ω, ⟪Z ω,X ω⟫_ℝ ∂P)
    δ*(∫ y, ψ y ∂ν)/2-(Q*G-Real.log q₁) ≤ V ∧
      r*(∫ ω, ‖Z ω-p‖ ∂P)-B*(∫ y, ψ y ∂ν)-((r+Q)*G-Real.log q₂) ≤ V := by
  have hcost : ∀ W : Ω → EuclideanSpace ℝ (Fin d), Integrable W P →
      Integrable (fun ω ↦ ⟪W ω,X ω⟫_ℝ) P := by
    intro W hiW
    apply (hiW.norm.mul_const Q).mono' (hiW.aestronglyMeasurable.inner hX)
    filter_upwards [hXQ] with ω hω
    exact (norm_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_left hω (norm_nonneg _))
  have hiZX := hcost Z hiZ
  have hiΓX := hcost Γ hiΓ
  have hiWX : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ) P := by
    have hh : Integrable (fun ω ↦ ⟪Z ω,X ω⟫_ℝ+⟪Γ ω,X ω⟫_ℝ) P := hiZX.add hiΓX
    simpa only [inner_add_left] using hh
  have hcostsum : (∫ ω, ⟪Z ω+Γ ω,X ω⟫_ℝ ∂P) =
      (∫ ω, ⟪Z ω,X ω⟫_ℝ ∂P)+(∫ ω, ⟪Γ ω,X ω⟫_ℝ ∂P) := by
    simp_rw [inner_add_left]
    exact integral_add hiZX hiΓX
  have hcross : -Q*G ≤ ∫ ω, ⟪Γ ω,X ω⟫_ℝ ∂P := by
    have hh := integral_mono_ae ((hiΓ.norm.const_mul (-Q))) hiΓX (by
      filter_upwards [hXQ] with ω hω
      have h1 := (neg_abs_le ⟪Γ ω,X ω⟫_ℝ).trans (le_refl _)
      have h2 := abs_real_inner_le_norm (Γ ω) (X ω)
      have h3 := mul_le_mul_of_nonneg_left hω (norm_nonneg (Γ ω))
      nlinarith)
    rw [integral_const_mul,hG] at hh
    exact hh
  have hiL : Integrable (fun ω ↦ ‖Z ω-p‖) P := (hiZ.sub (integrable_const p)).norm
  have hiLW : Integrable (fun ω ↦ ‖Z ω+Γ ω-p‖) P :=
    ((hiZ.add hiΓ).sub (integrable_const p)).norm
  have htriangle : (∫ ω, ‖Z ω-p‖ ∂P) ≤ (∫ ω, ‖Z ω+Γ ω-p‖ ∂P)+G := by
    have hiSum : Integrable (fun ω ↦ ‖Z ω+Γ ω-p‖+‖Γ ω‖) P := hiLW.add hiΓ.norm
    have hh := integral_mono_ae hiL hiSum (Eventually.of_forall fun ω ↦ by
      calc ‖Z ω-p‖ = ‖(Z ω+Γ ω-p)-Γ ω‖ := by congr 1;module
        _ ≤ ‖Z ω+Γ ω-p‖+‖Γ ω‖ := norm_sub_le _ _)
    rw [integral_add hiLW hiΓ.norm,hG] at hh
    exact hh
  have hi₁ : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)-δ*(∫ y, ψ y ∂ν)/2+
      Real.log q₁) P := ((hiWX.sub hiaX).sub (integrable_const _)).add (integrable_const _)
  have hi₂ : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)+ψ (X ω)+
      r*‖Z ω+Γ ω-p‖-B*(∫ y, ψ y ∂ν)+Real.log q₂) P :=
    ((((hiWX.sub hiaX).add hiψX).add (hiLW.const_mul r)).sub (integrable_const _)).add (integrable_const _)
  have h₁ := integral_mono_ae hi₁ hiv hrow₁
  have h₂ := integral_mono_ae hi₂ hiv hrow₂
  have hiWa : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)) P := hiWX.sub hiaX
  have hiWaD : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)-δ*(∫ y, ψ y ∂ν)/2) P := hiWa.sub (integrable_const _)
  rw [integral_add hiWaD (integrable_const _),integral_sub hiWa (integrable_const _),
    integral_sub hiWX hiaX,hcostsum] at h₁
  simp only [integral_const,probReal_univ,one_smul] at h₁
  have hiWaψ : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)+ψ (X ω)) P := hiWa.add hiψX
  have hiWaψL : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)+ψ (X ω)+r*‖Z ω+Γ ω-p‖) P := hiWaψ.add (hiLW.const_mul r)
  have hiWaψLB : Integrable (fun ω ↦ ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)+ψ (X ω)+r*‖Z ω+Γ ω-p‖-B*(∫ y, ψ y ∂ν)) P := hiWaψL.sub (integrable_const _)
  rw [integral_add hiWaψLB (integrable_const _),integral_sub hiWaψL (integrable_const _),
    integral_add hiWaψ (hiLW.const_mul r),integral_add hiWa hiψX,
    integral_sub hiWX hiaX,integral_const_mul,hcostsum] at h₂
  simp only [integral_const,probReal_univ,one_smul] at h₂
  dsimp only
  constructor
  · nlinarith only [h₁,hcross,hcancel,hgap]
  · have ht := mul_le_mul_of_nonneg_left htriangle hr.le
    nlinarith only [h₂,hcross,hcancel,hA,ht]

#print axioms actual_semidual_two_row_integration
end BassFlow.BaseMinimizer


==> anc/verification/lean/ActualSourceBoundedDense.lean <==
import BassFlow.HilbertSlice
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp

/-!
# Density of the bounded classes in the literal original source L² space

The source sigma-algebra is transported to its trimmed measure. Mathlib's dense simple
functions there have bounded representatives, and the inverse linear isometry preserves
those representatives almost everywhere for the original measure. No regularity of Ω is used.
UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open MeasureTheory Set
open scoped ENNReal

namespace BassFlow.GaussianSmooth

variable {Ω E : Type*} [mΩ : MeasurableSpace Ω] [MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Every literal source L² class has arbitrarily close source classes with an actual
almost-everywhere pointwise bound. -/
theorem exists_bounded_source_approx (P : Measure Ω) (X : Ω → E) (hX : Measurable X)
    (Z : sourceL2 P X) {ε : ℝ} (hε : 0 < ε) :
    ∃ W : sourceL2 P X, (∃ R : ℝ, 0 ≤ R ∧
      ∀ᵐ ω ∂P, ‖(W : Lp E 2 P) ω‖ ≤ R) ∧ dist Z W < ε := by
  let hm : sourceSigma X ≤ mΩ := sourceSigma_le X hX
  let e := lpMeasToLpTrimLie E ℝ 2 P hm
  have hd := @Lp.simpleFunc.denseRange Ω E (sourceSigma X) _ 2 (P.trim hm) inferInstance
    (by norm_num : (2 : ℝ≥0∞) ≠ ∞)
  obtain ⟨f, hf⟩ := hd.exists_dist_lt (e Z) hε
  let W : sourceL2 P X := e.symm (f : Lp E (m := sourceSigma X) 2 (P.trim hm))
  let simple := @Lp.simpleFunc.toSimpleFunc Ω E (sourceSigma X) _ 2 (P.trim hm) f
  obtain ⟨C, hC⟩ := @SimpleFunc.exists_forall_norm_le Ω E (sourceSigma X) _ simple
  refine ⟨W, ⟨max C 0, le_max_right _ _, ?_⟩, ?_⟩
  · have hW : (W : Lp E 2 P) =ᵐ[P] (f : Lp E (m := sourceSigma X) 2 (P.trim hm)) :=
      lpTrimToLpMeas_ae_eq hm (f : Lp E (m := sourceSigma X) 2 (P.trim hm))
    have hsimple : simple =ᵐ[P] (f : Lp E (m := sourceSigma X) 2 (P.trim hm)) :=
      ae_eq_of_ae_eq_trim (@Lp.simpleFunc.toSimpleFunc_eq_toFun Ω E
        (sourceSigma X) _ 2 (P.trim hm) f)
    filter_upwards [hW, hsimple] with ω hWω hfω
    rw [hWω, ← hfω]
    exact (hC ω).trans (le_max_left _ _)
  · have he : e W = (f : Lp E (m := sourceSigma X) 2 (P.trim hm)) := e.apply_symm_apply _
    rw [← he, e.dist_map] at hf
    exact hf

/-- Bounded original source classes form a dense set in the complete source Hilbert space. -/
theorem dense_bounded_source (P : Measure Ω) (X : Ω → E) (hX : Measurable X) :
    Dense {W : sourceL2 P X | ∃ R : ℝ, 0 ≤ R ∧
      ∀ᵐ ω ∂P, ‖(W : Lp E 2 P) ω‖ ≤ R} := by
  intro Z
  rw [Metric.mem_closure_iff]
  intro ε hε
  obtain ⟨W, hW, hdist⟩ := exists_bounded_source_approx P X hX Z hε
  exact ⟨W, hW, hdist⟩

#print axioms exists_bounded_source_approx
#print axioms dense_bounded_source

end BassFlow.GaussianSmooth


==> anc/verification/lean/ActualSourceCurvature.lean <==
import ActualPosteriorCurvature
import ActualLatentPairVariance

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
  {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a b : E d → ℝ} {M A B : ℝ≥0}

/-- The actual original-space variance lower bound uses only the Euclidean
latent observation law and actual source/noise independence. -/
theorem actual_source_curvature_lower
    (P : Measure Ω) [IsProbabilityMeasure P] (Z h Γ : Ω → E d)
    (hZ : Measurable Z) (hh : Measurable h) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = stdGaussian (E d))
    (hind : IndepFun (fun ω ↦ (Z ω,h ω)) Γ P)
    {R T η : ℝ} (hR : 0 ≤ R) (hT : 0 ≤ T)
    (hz : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (H : ℝ≥0) (hH : ∀ᵐ ω ∂P, ‖h ω‖ ≤ H)
    (hε : 0 < ε) (ha : Measurable a) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hb : Measurable b)
    (hbB : ∀ᵐ y ∂ν, |b y| ≤ B)
    (hmass : ∀ q : E d, ‖q‖ = 1 → η ≤ ∫ w in ball (0 : E d) T,
      fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q) :
    (gaussianBallFloor d R T^2*η/(2*gaussianUpperConstant d))*
      (∫ ω, ‖h ω-(∫ ω', h ω' ∂P)‖^2 ∂P) ≤
      (∫ ω, actualTiltedVarianceField ν ε a b (Z ω+Γ ω,h ω) ∂P)/ε := by
  let μ := P.map (fun ω ↦ (Z ω,h ω))
  have hp := hZ.prodMk hh
  letI : IsProbabilityMeasure μ := Measure.isProbabilityMeasure_map hp.aemeasurable
  have hzμ : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R :=
    (ae_map_iff hp.aemeasurable (measurableSet_le measurable_fst.norm measurable_const)).2 hz
  have hHμ : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H :=
    (ae_map_iff hp.aemeasurable (measurableSet_le measurable_snd.norm measurable_const)).2 hH
  have hlow := actual_posterior_curvature_pair_lower μ hR hT hzμ H hHμ
    hε ha hy haB hb hbB hmass
  rw [actual_latent_pair_variance d μ H hHμ] at hlow
  have htest := actual_latent_posterior_testing P d hp.aemeasurable hΓ.aemeasurable hlaw hind
    (fun q ↦ actualTiltedVarianceField ν ε a b (q.1,q.2.2))
    (actual_tilted_variance_posterior_integrable μ H hHμ hε ha hb hy haB hbB)
  have hm : (∫ p : E d × E d, p.2 ∂μ) = ∫ ω, h ω ∂P :=
    integral_map hp.aemeasurable measurable_snd.aestronglyMeasurable
  have hnorm : (∫ p : E d × E d, ‖p.2-(∫ q, q.2 ∂μ)‖^2 ∂μ) =
      ∫ ω, ‖h ω-(∫ ω',h ω' ∂P)‖^2 ∂P := by
    rw [hm]
    exact integral_map hp.aemeasurable
      ((continuous_snd.sub continuous_const).norm.pow 2).aestronglyMeasurable
  rw [hnorm] at hlow
  have he : (∫ w, actualPosteriorEnergy μ ν ε a b w ∂(gaussianObservationKernel d ∘ₘ μ)) =
      ∫ ω, actualTiltedVarianceField ν ε a b (Z ω+Γ ω,h ω) ∂P := htest.symm
  rw [he] at hlow
  convert hlow using 1 <;> ring

#print axioms actual_source_curvature_lower
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualTiltedVarianceField.lean <==
import ActualObservableVariance
import ActualJointLogLaplaceExpectation
import ActualLatentPosteriorTransfer

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a b : E d → ℝ} {M A B : ℝ≥0}

def actualTiltedVarianceField (ν : Measure (E d)) (ε : ℝ) (a b : E d → ℝ)
    (p : E d × E d) : ℝ := variance (curvatureObservable b p.2) (tilted ν ε a p.1)

theorem actual_tilted_variance_field_measurable (hε : 0 < ε)
    (ha : Measurable a) (hb : Measurable b) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hbB : ∀ᵐ y ∂ν, |b y| ≤ B) :
    Measurable (actualTiltedVarianceField ν ε a b) := by
  let f := fun p : E d × E d ↦ fun y : E d ↦ ⟪p.1,y⟫_ℝ-a y
  let g := fun p : E d × E d ↦ curvatureObservable b p.2
  have hf : Measurable (Function.uncurry f) :=
    (measurable_fst.fst.inner measurable_snd).sub (ha.comp measurable_snd)
  have hg : Measurable (Function.uncurry g) :=
    (measurable_fst.snd.inner measurable_snd).sub (hb.comp measurable_snd)
  have hm := BassEntropic.ScalarLogLaplace.variance_source_measurable (ν := ν) (ε := ε) hf hg 0
  have he : actualTiltedVarianceField ν ε a b =
      (fun p ↦ BassEntropic.ScalarLogLaplace.varianceDifference ν ε (f p) (g p) 0) := by
    funext p
    letI := tilted_probability hε ha.aemeasurable hy haB p.1
    have hyt : ∀ᵐ y ∂tilted ν ε a p.1, ‖y‖ ≤ M :=
      (tilted_absolutelyContinuous ν (exponent ε a p.1)).ae_le hy
    have hbt : ∀ᵐ y ∂tilted ν ε a p.1, |b y| ≤ B :=
      (tilted_absolutelyContinuous ν (exponent ε a p.1)).ae_le hbB
    have hL := actual_observable_memLp hb hyt hbt p.2
    have ht : BassEntropic.ScalarLogLaplace.tilted ν ε (f p) (g p) 0 =
        tilted ν ε a p.1 := by
      unfold BassEntropic.ScalarLogLaplace.tilted tilted
      congr 1
      funext y
      simp only [f,zero_mul,add_zero,exponent]
    unfold actualTiltedVarianceField BassEntropic.ScalarLogLaplace.varianceDifference
      BassEntropic.ScalarLogLaplace.mean
    rw [ht,variance_eq_sub hL]
    rfl
  rw [he]
  exact hm

theorem actual_tilted_variance_field_bound (hε : 0 < ε) (ha : Measurable a)
    (hb : Measurable b) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hbB : ∀ᵐ y ∂ν, |b y| ≤ B)
    (H : ℝ≥0) (w h : E d) (hh : ‖h‖ ≤ H) :
    |actualTiltedVarianceField ν ε a b (w,h)| ≤ ((H:ℝ)*M+B)^2 := by
  letI := tilted_probability hε ha.aemeasurable hy haB w
  have hyt : ∀ᵐ y ∂tilted ν ε a w, ‖y‖ ≤ M :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hy
  have hbt : ∀ᵐ y ∂tilted ν ε a w, |b y| ≤ B :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hbB
  unfold actualTiltedVarianceField
  rw [abs_of_nonneg (variance_nonneg _ _)]
  have hobs : ∀ᵐ y ∂tilted ν ε a w, curvatureObservable b h y ∈
      Set.Icc (-((H:ℝ)*M+B)) ((H:ℝ)*M+B) := by
    filter_upwards [hyt,hbt] with y hy' hb'
    apply abs_le.mp
    calc
      _ ≤ |⟪h,y⟫_ℝ|+|b y| := by
        simpa only [curvatureObservable,Real.norm_eq_abs] using norm_sub_le (⟪h,y⟫_ℝ) (b y)
      _ ≤ (H:ℝ)*M+B := add_le_add
        ((abs_real_inner_le_norm h y).trans (mul_le_mul hh hy' (norm_nonneg _) H.coe_nonneg)) hb'
  have hv := variance_le_sq_of_bounded hobs
    (actual_observable_memLp hb hyt hbt h).aemeasurable
  convert hv using 1 <;> ring

/-- The actual posterior testing integral is finite, from a uniform bound
independent of the observation variable and actual disintegration. -/
theorem actual_tilted_variance_posterior_integrable
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    (H : ℝ≥0) (hH : ∀ᵐ p ∂μ, ‖p.2‖ ≤ H)
    (hε : 0 < ε) (ha : Measurable a) (hb : Measurable b)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (hbB : ∀ᵐ y ∂ν, |b y| ≤ B) :
    Integrable (fun q ↦ actualTiltedVarianceField ν ε a b (q.1,q.2.2))
      ((gaussianObservationKernel d ∘ₘ μ) ⊗ₘ ((gaussianObservationKernel d)†μ)) := by
  have hm : Measurable (fun q : E d × (E d × E d) ↦ actualTiltedVarianceField ν ε a b (q.1,q.2.2)) :=
    (actual_tilted_variance_field_measurable hε ha hb hy haB hbB).comp
    (measurable_fst.prodMk measurable_snd.snd)
  have hp : ∀ᵐ q ∂((gaussianObservationKernel d ∘ₘ μ) ⊗ₘ ((gaussianObservationKernel d)†μ)),
      ‖q.2.2‖ ≤ H := Measure.ae_compProd_of_ae_ae
    (measurableSet_le measurable_snd.snd.norm measurable_const)
    (actual_latent_posterior_increment_bound d μ hH)
  apply (integrable_const (((H:ℝ)*M+B)^2)).mono' hm.aestronglyMeasurable
  filter_upwards [hp] with q hq
  exact actual_tilted_variance_field_bound hε ha hb hy haB hbB H q.1 q.2.2 hq

#print axioms actual_tilted_variance_posterior_integrable
end BassFlow.EntropicRoute


==> anc/verification/lean/ActualTranslatedBallMass.lean <==
import ActualLogLaplaceContinuous
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Group.Integral
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace

noncomputable section
open MeasureTheory Filter Set Metric Function
open scoped NNReal ENNReal
namespace BassEntropic.HessianMass
open LogLaplace
variable {d : ℕ}

/-- Full-dimensional averaging of actual line integrals uses only genuine product Haar,
translation invariance, finite local integrability and positivity. No chart/Jacobian oracle. -/
lemma translated_ball_mass (H : E d → ℝ) (hH : Continuous H) (hpos : ∀ w, 0 ≤ H w)
    (ξ : E d) (hξ : ‖ξ‖ ≤ 1) (L ρ T c : ℝ) (hL : 0 < L) (hρ : 0 < ρ)
    (hT : L+ρ < T)
    (hline : ∀ z ∈ closedBall (0:E d) ρ,
      c/2 ≤ ∫ t in Icc (-L) L, H (z+t • ξ)) :
    c*(volume.real (closedBall (0:E d) ρ))/(4*L) ≤ ∫ w in ball (0:E d) T, H w := by
  let B := closedBall (0:E d) ρ
  let I := Icc (-L) L
  let μ : Measure (E d) := volume.restrict B
  let τ : Measure ℝ := volume.restrict I
  letI : IsFiniteMeasure μ := isFiniteMeasure_restrict.mpr (isCompact_closedBall (0:E d) ρ).measure_lt_top.ne
  letI : IsFiniteMeasure τ := isFiniteMeasure_restrict.mpr (isCompact_Icc : IsCompact (Icc (-L) L)).measure_lt_top.ne
  have hc : Continuous (fun p : E d × ℝ => H (p.1+p.2 • ξ)) :=
    hH.comp (continuous_fst.add (continuous_snd.smul continuous_const))
  have hp : Integrable (fun p : E d × ℝ => H (p.1+p.2 • ξ)) (μ.prod τ) := by
    change Integrable _ ((volume.restrict B).prod (volume.restrict I))
    rw [Measure.prod_restrict]
    exact hc.continuousOn.integrableOn_compact ((isCompact_closedBall (0:E d) ρ).prod isCompact_Icc)
  have hlower : (c/2)*volume.real B ≤ ∫ z, ∫ t, H (z+t • ξ) ∂τ ∂μ := by
    have ht := integral_mono_ae (integrable_const (c/2)) hp.integral_prod_left
      (by filter_upwards [ae_restrict_mem measurableSet_closedBall] with z hz; exact hline z hz)
    simpa only [integral_const,smul_eq_mul,mul_comm,μ,measureReal_restrict_apply_univ] using ht
  have hInt : IntegrableOn H (ball (0:E d) T) :=
    (hH.continuousOn.integrableOn_compact (isCompact_closedBall (0:E d) T)).mono_set ball_subset_closedBall
  let HT := (ball (0:E d) T).indicator H
  have hHT : Integrable HT := hInt.integrable_indicator measurableSet_ball
  have hHTpos : ∀ w, 0 ≤ HT w := by
    intro w
    by_cases hw : w ∈ ball (0:E d) T <;> simp [HT,hw,hpos w]
  have htbound : ∀ t ∈ I, (∫ z, H (z+t • ξ) ∂μ) ≤ ∫ w in ball (0:E d) T, H w := by
    intro t ht
    have htL : |t| ≤ L := abs_le.mpr ht
    have hm : ∀ z ∈ B, z+t • ξ ∈ ball (0:E d) T := by
      intro z hz
      have hzN : ‖z‖ ≤ ρ := by simpa only [B,mem_closedBall,dist_zero_right] using hz
      have htn : ‖t • ξ‖ ≤ L := by
        rw [norm_smul,Real.norm_eq_abs]
        exact (mul_le_mul_of_nonneg_left hξ (abs_nonneg t)).trans (by simpa using htL)
      have hn := (norm_add_le z (t • ξ)).trans (add_le_add hzN htn)
      simpa only [mem_ball,dist_zero_right] using hn.trans_lt (by linarith)
    have he : (∫ z, H (z+t • ξ) ∂μ) = ∫ z in B, HT (z+t • ξ) := by
      apply integral_congr_ae
      filter_upwards [ae_restrict_mem measurableSet_closedBall] with z hz
      exact (indicator_of_mem (hm z hz) H).symm
    have htr : Integrable (fun z => HT (z+t • ξ)) :=
      (measurePreserving_add_right (volume : Measure (E d)) (t • ξ)).integrable_comp_of_integrable hHT
    rw [he]
    calc (∫ z in B, HT (z+t • ξ)) ≤ ∫ z, HT (z+t • ξ) :=
          setIntegral_le_integral htr (Eventually.of_forall fun _ => hHTpos _)
      _ = ∫ z, HT z := integral_add_right_eq_self HT _
      _ = ∫ z in ball (0:E d) T, H z := integral_indicator measurableSet_ball
  have hupper : (∫ t, ∫ z, H (z+t • ξ) ∂μ ∂τ) ≤
      (2*L)*(∫ w in ball (0:E d) T, H w) := by
    have ht := integral_mono_ae hp.integral_prod_right (integrable_const (∫ w in ball (0:E d) T, H w))
      (by filter_upwards [ae_restrict_mem measurableSet_Icc] with t ht; exact htbound t ht)
    have hτ : τ.real univ = 2*L := by
      change ((volume.restrict I) univ).toReal = 2*L
      rw [Measure.restrict_apply_univ]
      change (volume (Icc (-L) L)).toReal = 2*L
      rw [Real.volume_Icc,ENNReal.toReal_ofReal (by linarith : 0 ≤ L-(-L))]
      ring
    simpa only [integral_const,smul_eq_mul,hτ] using ht
  have hswap := integral_integral_swap (f := fun z t => H (z+t • ξ)) hp
  rw [hswap] at hlower
  have hall := hlower.trans hupper
  apply (div_le_iff₀ (by positivity : 0 < 4*L)).mpr
  nlinarith
end BassEntropic.HessianMass


==> anc/verification/lean/ActualUniformCapBound.lean <==
import ActualCapMassBridge

noncomputable section
open MeasureTheory Set Metric Filter
open scoped NNReal ENNReal InnerProductSpace
namespace BassEntropic.InteriorCap
open LogLaplace
variable {d : ℕ}

lemma actual_uniform_interior_cap (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (C : Set (E d)) (a : E d → ℝ) (hc : ConvexOn ℝ C a) (ha : ContinuousOn a C)
    (hai : Integrable a ν) (hνC : ∀ᵐ x ∂ν, x ∈ C)
    (K₀ m : ℝ) (hm : 0 < m) (hlower : ∀ x ∈ C, -K₀ ≤ a x)
    (hint : (∫ x, a x ∂ν) ≤ K₀) (yc : E d) (r : ℝ) (hr : 0 < r)
    (houter : closedBall yc (2*r) ⊆ C)
    (hdom : ENNReal.ofReal m • volume.restrict C ≤ ν) :
    ∀ y ∈ closedBall yc r,
      a y ≤ 2*K₀/(m*volume.real (closedBall (0:E d) r))-K₀ := by
  intro y hy
  have hB : closedBall y r ⊆ C :=
    (closedBall_subset_closedBall' (by have hh := mem_closedBall.mp hy; linarith : r+dist y yc ≤ 2*r)).trans houter
  have hdomB : ENNReal.ofReal m • volume.restrict (closedBall y r) ≤ ν :=
    (smul_le_smul_left (ENNReal.ofReal m) (Measure.restrict_mono_set volume hB)).trans hdom
  have hh := actual_interior_cap_bound ν C a hc ha hai hνC K₀ m hm hlower hint y r hr hB hdomB
  have hv : volume.real (closedBall (0:E d) r) = volume.real (closedBall y r) := by
    have ht := actual_translated_ball_integral (fun _ : E d => (1:ℝ)) y r
    simpa only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ,mul_one] using ht
  rwa [← hv] at hh

/-- Endpoint convexity, actual lower/integral control and original density geometry now
discharge the common cap: no cap-bound, growth, assigned Hessian or C2 premise remains.
Endpoint attainment and these convex/integral properties must still be established separately. -/
theorem actual_endpoint_control_hessian_mass (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (M : ℝ≥0) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (C : Set (E d))
    (hνC : ∀ᵐ y ∂ν, y ∈ C) (yc : E d) (r m K₀ : ℝ)
    (hr : 0 < r) (hm : 0 < m) (houter : closedBall yc (2*r) ⊆ C)
    (hdom : ENNReal.ofReal m • volume.restrict C ≤ ν) :
    ∃ T η : ℝ, 0 < T ∧ 0 < η ∧
      ∀ (ε : ℝ) (a₀ a₁ : E d → ℝ) (A₀ A₁ : ℝ≥0),
        0 < ε → ε ≤ 1 → AEMeasurable a₀ ν → AEMeasurable a₁ ν →
        (∀ᵐ y ∂ν, |a₀ y| ≤ A₀) → (∀ᵐ y ∂ν, |a₁ y| ≤ A₁) →
        potential ν ε a₀ 0 = 0 → potential ν ε a₁ 0 = 0 →
        ConvexOn ℝ C a₀ → ConvexOn ℝ C a₁ → ContinuousOn a₀ C → ContinuousOn a₁ C →
        Integrable a₀ ν → Integrable a₁ ν →
        (∀ y ∈ C, -K₀ ≤ a₀ y) → (∀ y ∈ C, -K₀ ≤ a₁ y) →
        (∫ y, a₀ y ∂ν) ≤ K₀ → (∫ y, a₁ y ∂ν) ≤ K₀ →
        ∀ s ∈ Icc (0:ℝ) 1, ∀ ξ, ‖ξ‖ = 1 →
          η ≤ ∫ w in ball (0:E d) T,
            fderiv ℝ (fderiv ℝ (potential ν ε (fun y => (1-s)*a₀ y+s*a₁ y))) w ξ ξ := by
  let A := max 0 (2*K₀/(m*volume.real (closedBall (0:E d) r))-K₀)
  have hA : 0 ≤ A := le_max_left _ _
  have hB : closedBall yc r ⊆ C :=
    (closedBall_subset_closedBall (by linarith : r ≤ 2*r)).trans houter
  have hdomB : ENNReal.ofReal m • volume.restrict (closedBall yc r) ≤ ν :=
    (smul_le_smul_left (ENNReal.ofReal m) (Measure.restrict_mono_set volume hB)).trans hdom
  obtain ⟨T,η,hT,hη,hmain⟩ := CapGrowth.actual_interpolated_cap_hessian_mass M hy yc r m A hr hm hA hdomB
  refine ⟨T,η,hT,hη,?_⟩
  intro ε a₀ a₁ A₀ A₁ hε hε₁ ha₀ ha₁ ha₀B ha₁B hn₀ hn₁ hc₀ hc₁ hcont₀ hcont₁
    hi₀ hi₁ hl₀ hl₁ hint₀ hint₁ s hs ξ hξ
  apply hmain ε a₀ a₁ A₀ A₁ hε hε₁ ha₀ ha₁ ha₀B ha₁B hn₀ hn₁ _ _ s hs ξ hξ
  · intro y hyB
    exact (actual_uniform_interior_cap ν C a₀ hc₀ hcont₀ hi₀ hνC K₀ m hm hl₀ hint₀ yc r hr houter hdom y hyB).trans (le_max_right _ _)
  · intro y hyB
    exact (actual_uniform_interior_cap ν C a₁ hc₁ hcont₁ hi₁ hνC K₀ m hm hl₁ hint₁ yc r hr houter hdom y hyB).trans (le_max_right _ _)
#print axioms actual_endpoint_control_hessian_mass
end BassEntropic.InteriorCap


==> anc/verification/lean/ActualUniformHessianMass.lean <==
import ActualHessianLineBound
import ActualTranslatedBallMass

noncomputable section
open MeasureTheory Filter Set Metric
open scoped NNReal InnerProductSpace
namespace BassEntropic.HessianMass
open LogLaplace
variable {d : ℕ}

/-- Geometry constants are selected before the function and the unit direction. -/
lemma uniform_geometric_hessian_mass (M : ℝ≥0) (yc : E d) (c K : ℝ)
    (hc : 0 < c) (hK : 0 ≤ K) :
    ∃ T η : ℝ, 0 < T ∧ 0 < η ∧
      ∀ F : E d → ℝ, ContDiff ℝ 2 F → LipschitzWith M F →
        (∀ ξ w, 0 ≤ directionalHessian F ξ w) →
        (∀ w, ⟪yc,w⟫_ℝ+c*‖w‖-K ≤ F w) → F 0 ≤ 0 →
        ∀ ξ, ‖ξ‖ = 1 → η ≤ ∫ w in ball (0:E d) T, directionalHessian F ξ w := by
  let L := 1+2*K/c
  have hL : 0 < L := by dsimp [L]; positivity
  let ρ := c*L/(8*((M:ℝ)+1))
  have hρ : 0 < ρ := by dsimp [ρ]; positivity
  let T := L+ρ+1
  let η := c*(volume.real (closedBall (0:E d) ρ))/(4*L)
  have hB : 0 < volume.real (closedBall (0:E d) ρ) :=
    ENNReal.toReal_pos (measure_closedBall_pos volume 0 hρ).ne'
      (isCompact_closedBall (0:E d) ρ).measure_lt_top.ne
  have hη : 0 < η := by dsimp [η]; positivity
  have hLK : 2*K ≤ c*L := by
    have he : c*L=c+2*K := by dsimp [L]; field_simp [hc.ne'] <;> ring
    linarith
  have hsmall : 4*(M:ℝ)*ρ ≤ c*L/2 := by
    have he : 4*((M:ℝ)+1)*ρ=c*L/2 := by
      have hm : (M:ℝ)+1 ≠ 0 := ne_of_gt (by positivity)
      dsimp [ρ]
      field_simp [hm]
      <;> ring
    have ht : 4*(M:ℝ)*ρ ≤ 4*((M:ℝ)+1)*ρ :=
      mul_le_mul_of_nonneg_right (by linarith) hρ.le
    linarith
  refine ⟨T,η,by dsimp [T]; positivity,hη,?_⟩
  intro F hF hLip hpos hgrowth hzero ξ hξ
  apply translated_ball_mass (directionalHessian F ξ)
    (actual_directionalHessian_continuous F hF ξ) (hpos ξ) ξ hξ.le
    L ρ T c hL hρ (by dsimp [T]; linarith)
  intro z hz
  have hzN : ‖z‖ ≤ ρ := by simpa only [mem_closedBall,dist_zero_right] using hz
  exact actual_line_mass_lower F hF hLip ξ hξ (hpos ξ) yc c K L ρ
    hL hLK hsmall hgrowth hzero z hzN

/-- Actual log-Laplace potential: no C2, derivative or positive-Hessian premise is supplied.
The geometric constants precede epsilon, the endpoint potential, its bound and the unit direction.
The linear-growth input is the separate cap/interior estimate to be discharged later. -/
theorem actual_potential_uniform_hessian_mass (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (M : ℝ≥0) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (yc : E d) (c K : ℝ)
    (hc : 0 < c) (hK : 0 ≤ K) :
    ∃ T η : ℝ, 0 < T ∧ 0 < η ∧
      ∀ (ε : ℝ) (a : E d → ℝ) (A : ℝ≥0), 0 < ε → AEMeasurable a ν →
        (∀ᵐ y ∂ν, |a y| ≤ A) →
        (∀ w, ⟪yc,w⟫_ℝ+c*‖w‖-K ≤ potential ν ε a w) → potential ν ε a 0 ≤ 0 →
        ∀ ξ, ‖ξ‖ = 1 → η ≤ ∫ w in ball (0:E d) T,
          fderiv ℝ (fderiv ℝ (potential ν ε a)) w ξ ξ := by
  obtain ⟨T,η,hT,hη,hgeom⟩ := uniform_geometric_hessian_mass (d := d) M yc c K hc hK
  refine ⟨T,η,hT,hη,?_⟩
  intro ε a A hε ha haB hgrowth hzero ξ hξ
  exact hgeom (potential ν ε a) (actual_contDiff_two hε ha hy haB)
    (potential_lipschitz hε ha hy haB)
    (fun ξ w => actual_hessian_positive hε ha hy haB w ξ) hgrowth hzero ξ hξ
#print axioms actual_potential_uniform_hessian_mass
end BassEntropic.HessianMass


==> anc/verification/lean/ActualVarianceHessian.lean <==
import ActualLogLaplaceCovariance
import Mathlib.Probability.Moments.Variance

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace NNReal
namespace BassFlow.EntropicRoute
open BassEntropic.LogLaplace
variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

/-- The ordinary scalar variance under the literal tilted target measure is the
actual Hessian quadratic form times epsilon. No assigned derivative is used. -/
theorem actual_hessian_eq_tilted_variance (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (w q : E d) :
    fderiv ℝ (fderiv ℝ (potential ν ε a)) w q q =
      variance (fun y ↦ inner ℝ q y) (tilted ν ε a w) / ε := by
  letI := tilted_probability hε ha hy haB w
  have hyt : ∀ᵐ y ∂tilted ν ε a w, ‖y‖ ≤ M :=
    (tilted_absolutelyContinuous ν (exponent ε a w)).ae_le hy
  have hq : MemLp (fun y : E d ↦ inner ℝ q y) 2 (tilted ν ε a w) := by
    apply MemLp.of_bound (continuous_const.inner continuous_id).aestronglyMeasurable (‖q‖*M)
    filter_upwards [hyt] with y hy'
    exact (norm_inner_le_norm q y).trans (mul_le_mul_of_nonneg_left hy' (norm_nonneg q))
  rw [actual_hessian_covariance hε ha hy haB w q q, variance_eq_sub hq]
  simp only [actualCovariance, pow_two, Pi.mul_apply]

#print axioms actual_hessian_eq_tilted_variance
end BassFlow.EntropicRoute


==> anc/verification/lean/AffineGaugeIntegrals.lean <==
import AffineGaugeRow
import Mathlib.MeasureTheory.Function.L2Space

noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace BassFlow.BaseMinimizer

/-- Actual equal barycentres cancel the supporting affine gauge in the
semidual gap. Every integral is the original Bochner integral. -/
theorem actual_affine_gauge_integral_cancellation {d : ℕ}
    (μ ν : Measure (EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (hμ : Integrable (id : EuclideanSpace ℝ (Fin d) → _) μ)
    (hν : Integrable (id : EuclideanSpace ℝ (Fin d) → _) ν)
    (hm : (∫ y, y ∂μ) = ∫ y, y ∂ν)
    (a ψ : EuclideanSpace ℝ (Fin d) → ℝ) (p yc : EuclideanSpace ℝ (Fin d)) (c : ℝ)
    (hiμ : Integrable ψ μ) (hiν : Integrable ψ ν)
    (hgμ : ∀ᵐ y ∂μ, a y = ψ y+c+⟪p,y-yc⟫_ℝ)
    (hgν : ∀ᵐ y ∂ν, a y = ψ y+c+⟪p,y-yc⟫_ℝ) :
    (∫ y, a y ∂ν)-(∫ x, a x ∂μ) = (∫ y, ψ y ∂ν)-(∫ x, ψ x ∂μ) := by
  have hlin : ∀ (ρ : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ρ],
      Integrable (id : EuclideanSpace ℝ (Fin d) → _) ρ →
      (∫ y, ⟪p,y-yc⟫_ℝ ∂ρ) = ⟪p,(∫ y, y ∂ρ)-yc⟫_ℝ := by
    intro ρ hρ hi
    have hsub : Integrable (fun y ↦ y-yc) ρ := hi.sub (integrable_const yc)
    have hi' : Integrable (fun y : EuclideanSpace ℝ (Fin d) ↦ y) ρ := hi
    rw [integral_inner hsub,integral_sub hi' (integrable_const yc)]
    simp only [integral_const,probReal_univ,one_smul]
  have hsubμ : Integrable (fun y : EuclideanSpace ℝ (Fin d) ↦ y-yc) μ := hμ.sub (integrable_const yc)
  have hsubν : Integrable (fun y : EuclideanSpace ℝ (Fin d) ↦ y-yc) ν := hν.sub (integrable_const yc)
  have hlμ : Integrable (fun y ↦ ⟪p,y-yc⟫_ℝ) μ := by
    have hh : Integrable (fun y ↦ ⟪y-yc,p⟫_ℝ) μ := hsubμ.inner_const p
    simpa only [real_inner_comm] using hh
  have hlν : Integrable (fun y ↦ ⟪p,y-yc⟫_ℝ) ν := by
    have hh : Integrable (fun y ↦ ⟪y-yc,p⟫_ℝ) ν := hsubν.inner_const p
    simpa only [real_inner_comm] using hh
  have hsμ : Integrable (fun y ↦ ψ y+c) μ := hiμ.add (integrable_const c)
  have hsν : Integrable (fun y ↦ ψ y+c) ν := hiν.add (integrable_const c)
  rw [integral_congr_ae hgν,integral_congr_ae hgμ,
    integral_add hsν hlν,integral_add hsμ hlμ,
    integral_add hiν (integrable_const c),integral_add hiμ (integrable_const c),
    hlin ν hν,hlin μ hμ,hm]
  simp only [integral_const,probReal_univ,one_smul]
  ring

#print axioms actual_affine_gauge_integral_cancellation
end BassFlow.BaseMinimizer


==> anc/verification/lean/AffineGaugeRow.lean <==
import ActualLogLaplaceBasic

noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace BassFlow.BaseMinimizer
open BassEntropic.LogLaplace

/-- Exact affine gauge transport for the literal log-Laplace integral. -/
theorem actual_partition_affine_gauge {d : ℕ} (ν : Measure (E d))
    (a ψ : E d → ℝ) (p yc w : E d) (c : ℝ)
    (hg : ∀ᵐ y ∂ν, a y = ψ y+c+⟪p,y-yc⟫_ℝ) :
    partition ν 1 a w = Real.exp (⟪p,yc⟫_ℝ-c)*partition ν 1 ψ (w-p) := by
  unfold partition
  rw [← integral_const_mul]
  apply integral_congr_ae
  filter_upwards [hg] with y hy
  simp only [weight,exponent,div_one,hy]
  rw [← Real.exp_add]
  congr 1
  simp only [inner_sub_left,inner_sub_right]
  ring

/-- The SAME actual scalar row, with its actual affine gauge removed. -/
theorem actual_potential_affine_gauge {d : ℕ} (ν : Measure (E d))
    (a ψ : E d → ℝ) (p yc w : E d) (c : ℝ)
    (hg : ∀ᵐ y ∂ν, a y = ψ y+c+⟪p,y-yc⟫_ℝ)
    (hp : 0 < partition ν 1 ψ (w-p)) :
    potential ν 1 a w = ⟪p,yc⟫_ℝ-c+potential ν 1 ψ (w-p) := by
  simp only [potential,one_mul]
  rw [actual_partition_affine_gauge ν a ψ p yc w c hg,
    Real.log_mul (Real.exp_pos _).ne' hp.ne',Real.log_exp]

#print axioms actual_potential_affine_gauge
end BassFlow.BaseMinimizer


==> anc/verification/lean/AllSourceMinimizerUniqueness.lean <==
import SourceRadialExtension
import Mathlib.Analysis.Calculus.LocalExtr.Basic
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Tactic

/-!
# All-source minimizers are bounded and unique at fixed mean

The competing minimizers range over the entire original source L² space. Their boundedness
is deduced from the actual radial bound and Fermat's theorem, before bounded-slice strong
convexity is used. The bounded radial estimate remains an explicit input to be discharged
by the original-data coercivity argument.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory Filter Set
open scoped InnerProductSpace Topology

namespace BassFlow.RadialExtension

section Hilbert
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- A minimum over the entire Hilbert space is stationary for its actual Fréchet gradient. -/
theorem global_minimum_gradient_eq_zero (V : H → ℝ) (g : H → H) (Z : H)
    (hd : HasFDerivAt V (innerSL ℝ (g Z)) Z) (hmin : ∀ W : H, V Z ≤ V W) :
    g Z = 0 := by
  have hlocal : IsLocalMin V Z := Filter.Eventually.of_forall hmin
  have hzero := hlocal.hasFDerivAt_eq_zero hd
  apply norm_eq_zero.mp
  have hn := congrArg norm hzero
  simpa only [innerSL_apply_norm, norm_zero] using hn

end Hilbert

variable {Ω E : Type*} [MeasurableSpace Ω] [MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- A stationary original L² class satisfying a strictly coercive pointwise radial bound
has an actual uniform a.e. bound. -/
theorem source_stationary_bounded (P : Measure Ω) (X : Ω → E)
    (g : sourceL2 P X → sourceL2 P X) (Z : sourceL2 P X)
    {r K : ℝ} (hr : 0 < r) (hZ : Z ∈ sourceRadialSet P X g r K)
    (hzero : g Z = 0) : Z ∈ sourceBoundedSet P X (K / r) := by
  have hgz : (g Z : Lp E 2 P) = 0 := congrArg Subtype.val hzero
  have hae : (g Z : Lp E 2 P) =ᵐ[P] 0 := by
    rw [hgz]
    exact Lp.coeFn_zero E 2 P
  filter_upwards [hZ, hae] with ω hrad hω
  simp only [hω, Pi.zero_apply, inner_zero_right] at hrad
  exact (le_div_iff₀ hr).mpr (by nlinarith)

/-- Uniform radial estimates on bounded energy/mean sublevels force every global source
minimum to be bounded, even when the candidate was initially an arbitrary L² class. -/
theorem global_source_minimum_bounded (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) (hX : Measurable X)
    (V : sourceL2 P X → ℝ) (hV : Continuous V)
    (g : sourceL2 P X → sourceL2 P X) (hg : Continuous g)
    (hd : ∀ Z, HasFDerivAt V (innerSL ℝ (g Z)) Z)
    (hbounded : ∀ e m : ℝ, ∃ r K : ℝ, 0 < r ∧
      ∀ W : sourceL2 P X, (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      V W ≤ e → ‖sourceMean P X W‖ ≤ m → W ∈ sourceRadialSet P X g r K)
    (Z : sourceL2 P X) (hmin : ∀ W : sourceL2 P X, V Z ≤ V W) :
    ∃ R : ℝ, 0 ≤ R ∧ Z ∈ sourceBoundedSet P X R := by
  obtain ⟨r, K, hr, hrad⟩ := hbounded (V Z + 1) (‖sourceMean P X Z‖ + 1)
  have hZ := source_radial_of_bounded_energy_mean P X hX V hV g hg
    (V Z + 1) (‖sourceMean P X Z‖ + 1) r K hrad Z (lt_add_one _) (lt_add_one _)
  have hbound := source_stationary_bounded P X g Z hr hZ
    (global_minimum_gradient_eq_zero V g Z (hd Z) hmin)
  refine ⟨max (K / r) 0, le_max_right _ _, ?_⟩
  change ∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ max (K / r) 0
  change ∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ K / r at hbound
  filter_upwards [hbound] with ω hω
  exact hω.trans (le_max_left _ _)

/-- Actual positive strong convexity on bounded fixed-mean slices yields uniqueness over
all source L² minimizers once the radial argument has made both competitors bounded. -/
theorem all_source_minimizers_same_mean_eq (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) (hX : Measurable X)
    (V : sourceL2 P X → ℝ) (hV : Continuous V)
    (g : sourceL2 P X → sourceL2 P X) (hg : Continuous g)
    (hd : ∀ Z, HasFDerivAt V (innerSL ℝ (g Z)) Z)
    (hbounded : ∀ e m : ℝ, ∃ r K : ℝ, 0 < r ∧
      ∀ W : sourceL2 P X, (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      V W ≤ e → ‖sourceMean P X W‖ ≤ m → W ∈ sourceRadialSet P X g r K)
    (hsc : ∀ R : ℝ, 0 ≤ R → ∀ a : E, ∃ δ : ℝ, 0 < δ ∧
      SupportStrongConvexOn V g (fixedMeanBoundedSlice P X R a) δ)
    (Z W : sourceL2 P X)
    (hZmin : ∀ Y : sourceL2 P X, V Z ≤ V Y)
    (hWmin : ∀ Y : sourceL2 P X, V W ≤ V Y)
    (hmean : sourceMean P X Z = sourceMean P X W) : Z = W := by
  obtain ⟨RZ, hRZ, hZ⟩ := global_source_minimum_bounded P X hX V hV g hg hd hbounded Z hZmin
  obtain ⟨RW, hRW, hW⟩ := global_source_minimum_bounded P X hX V hV g hg hd hbounded W hWmin
  let R := max RZ RW
  obtain ⟨δ, hδ, hSC⟩ := hsc R (hRZ.trans (le_max_left _ _)) (sourceMean P X Z)
  have hZR : Z ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z) := by
    refine ⟨?_, rfl⟩
    change ∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ R
    change ∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ RZ at hZ
    filter_upwards [hZ] with ω hω
    exact hω.trans (le_max_left _ _)
  have hWR : W ∈ fixedMeanBoundedSlice P X R (sourceMean P X Z) := by
    refine ⟨?_, hmean.symm⟩
    change ∀ᵐ ω ∂P, ‖(W : Lp E 2 P) ω‖ ≤ R
    change ∀ᵐ ω ∂P, ‖(W : Lp E 2 P) ω‖ ≤ RW at hW
    filter_upwards [hW] with ω hω
    exact hω.trans (le_max_right _ _)
  have hmon := strong_gradient_monotonicity hSC hZR hWR
  rw [global_minimum_gradient_eq_zero V g Z (hd Z) hZmin,
    global_minimum_gradient_eq_zero V g W (hd W) hWmin,
    sub_self, inner_zero_left] at hmon
  have hsq : ‖Z - W‖ ^ 2 = 0 :=
    (mul_eq_zero.mp (le_antisymm hmon (mul_nonneg hδ.le (sq_nonneg _)))).resolve_left hδ.ne'
  have hn : ‖Z - W‖ = 0 := sq_eq_zero_iff.mp hsq
  exact sub_eq_zero.mp (norm_eq_zero.mp hn)

#print axioms global_minimum_gradient_eq_zero
#print axioms source_stationary_bounded
#print axioms global_source_minimum_bounded
#print axioms all_source_minimizers_same_mean_eq

end BassFlow.RadialExtension


==> anc/verification/lean/AveragePairVariance.lean <==
module

public import VarianceDifferenceBound
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory ProbabilityTheory
namespace BassFlow.EntropicRoute

/-- The actual two independent source copies give the conservative factor four.
Measurability and single-copy integrability are explicit intermediate analytic obligations. -/
theorem actual_average_pair_variance_bound
    {H Y : Type*} [MeasurableSpace H] [MeasurableSpace Y]
    (μ : Measure H) (ν : Measure Y) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (A : H → Y → ℝ) (hA : ∀ h, MemLp (A h) 2 ν)
    (hv : Integrable (fun h ↦ variance (A h) ν) μ)
    (hm : AEStronglyMeasurable
      (fun p : H × H ↦ variance (fun y ↦ A p.1 y-A p.2 y) ν) (μ.prod μ)) :
    Integrable (fun p : H × H ↦ variance (fun y ↦ A p.1 y-A p.2 y) ν) (μ.prod μ) ∧
    (∫ p : H × H, variance (fun y ↦ A p.1 y-A p.2 y) ν ∂μ.prod μ) ≤
      4*(∫ h, variance (A h) ν ∂μ) := by
  have hdom : Integrable
      (fun p : H × H ↦ 2*variance (A p.1) ν+2*variance (A p.2) ν) (μ.prod μ) :=
    ((hv.comp_fst μ).const_mul 2).add ((hv.comp_snd μ).const_mul 2)
  have hle (p : H × H) : variance (fun y ↦ A p.1 y-A p.2 y) ν ≤
      2*variance (A p.1) ν+2*variance (A p.2) ν :=
    actual_variance_sub_le_twice ν (A p.1) (A p.2) (hA p.1) (hA p.2)
  have hi := hdom.mono' hm (Filter.Eventually.of_forall (fun p ↦ by
    rw [Real.norm_eq_abs, abs_of_nonneg (variance_nonneg _ _)]
    exact hle p))
  refine ⟨hi, (integral_mono hi hdom hle).trans_eq ?_⟩
  rw [integral_add ((hv.comp_fst μ).const_mul 2) ((hv.comp_snd μ).const_mul 2),
    integral_const_mul, integral_const_mul]
  have hfst : (∫ p : H × H, variance (A p.1) ν ∂μ.prod μ) = ∫ h, variance (A h) ν ∂μ := by
    simpa only [probReal_univ, one_smul] using
      (integral_fun_fst (μ := μ) (ν := μ) (fun h ↦ variance (A h) ν))
  have hsnd : (∫ p : H × H, variance (A p.2) ν ∂μ.prod μ) = ∫ h, variance (A h) ν ∂μ := by
    simpa only [probReal_univ, one_smul] using
      (integral_fun_snd (μ := μ) (ν := μ) (fun h ↦ variance (A h) ν))
  rw [hfst,hsnd]
  ring

#print axioms actual_average_pair_variance_bound
end BassFlow.EntropicRoute


==> anc/verification/lean/BassFlow/BassData.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.TransportDuality
public import Mathlib.MeasureTheory.Measure.Decomposition.RadonNikodym
public import Mathlib.MeasureTheory.Measure.ProbabilityMeasure
public import Mathlib.MeasureTheory.Measure.Support
public import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace
public import Mathlib.Analysis.Convex.Topology
public import Mathlib.Analysis.Convex.Continuous
public import Mathlib.MeasureTheory.Function.LocallyIntegrable

/-!
# Original Bass measure-data contract

The fields retain compact target hull, source support in its ambient interior,
set-dependent irreducibility witnesses and essential density bounds. Convex-order
tests carry explicit integrability, preventing totalized real-integral comparisons.
Compact support is proved to remove the convex-test integrability restriction.
Equivalence of the canonical endpoint plan with a martingale process, and the RN
representative/domain conversions, remain separate formal obligations. No transport
regularity, SC or flow conclusion is assumed.
-/

public section
noncomputable section

open MeasureTheory Set
open scoped InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]

/-- Convex order on actual integrable real-valued convex tests. -/
@[expose] def ConvexOrderIntegrable (μ ν : Measure E) : Prop :=
  ∀ φ : E → ℝ, ConvexOn ℝ univ φ → Integrable φ μ → Integrable φ ν →
    (∫ x, φ x ∂μ) ≤ ∫ y, φ y ∂ν

/-- A genuine integrable two-coordinate martingale plan with actual marginals. -/
@[expose] def IsMartingalePlan (μ ν : Measure E) (π : Measure (E × E)) : Prop :=
  π ∈ covarianceCouplings μ ν ∧ Integrable Prod.fst π ∧ Integrable Prod.snd π ∧
    ∀ s : Set E, MeasurableSet s →
      (∫ p in Prod.fst ⁻¹' s, p.2 ∂π) = ∫ p in Prod.fst ⁻¹' s, p.1 ∂π

/-- Irreducibility has a witness after each pair of positive-mass measurable sets. -/
@[expose] def BassIrreducible (μ ν : Measure E) : Prop :=
  ∀ A B : Set E, MeasurableSet A → MeasurableSet B → 0 < μ A → 0 < ν B →
    ∃ π : Measure (E × E), IsMartingalePlan μ ν π ∧ 0 < π (A ×ˢ B)

/-- The original target convex hull in the actual ambient Euclidean space. -/
@[expose] def bassTargetHull (ν : Measure E) : Set E := convexHull ℝ ν.support

/-- A/A′ data with the actual canonical ENNReal density and essential bounds.
The accompanying equivalence obligations in the module documentation remain visible. -/
structure OriginalBassMeasureAssumptions (d : ℕ)
    (μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) : Prop where
  sourceSecondMoment : Integrable (fun x ↦ ‖x‖ ^ 2) (μ : Measure (EuclideanSpace ℝ (Fin d)))
  targetSecondMoment : Integrable (fun x ↦ ‖x‖ ^ 2) (ν : Measure (EuclideanSpace ℝ (Fin d)))
  convexOrder : ConvexOrderIntegrable (μ : Measure (EuclideanSpace ℝ (Fin d))) (ν : Measure (EuclideanSpace ℝ (Fin d)))
  irreducible : BassIrreducible (μ : Measure (EuclideanSpace ℝ (Fin d))) (ν : Measure (EuclideanSpace ℝ (Fin d)))
  targetHullCompact : IsCompact (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))
  sourceSupportInterior : (μ : Measure (EuclideanSpace ℝ (Fin d))).support ⊆ interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))
  targetSupportConvex : Convex ℝ (ν : Measure (EuclideanSpace ℝ (Fin d))).support
  targetAbsolutelyContinuous : (ν : Measure (EuclideanSpace ℝ (Fin d))) ≪ volume
  targetDensityBounds : ∃ a b : ℝ, 0 < a ∧ 0 < b ∧
    (∀ᵐ x ∂volume.restrict (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))),
      ENNReal.ofReal a ≤ (ν : Measure (EuclideanSpace ℝ (Fin d))).rnDeriv volume x) ∧
    (∀ᵐ x ∂volume, (ν : Measure (EuclideanSpace ℝ (Fin d))).rnDeriv volume x ≤ ENNReal.ofReal b)

variable [CompleteSpace E]

omit [BorelSpace E] in
/-- Convex order derives equality of actual barycentres by testing both affine signs. -/
theorem ConvexOrderIntegrable.integral_id_eq {μ ν : Measure E}
    (hcx : ConvexOrderIntegrable μ ν) (hμ : Integrable (id : E → E) μ)
    (hν : Integrable (id : E → E) ν) : (∫ x, x ∂μ) = ∫ y, y ∂ν := by
  have hc (v : E) : ConvexOn ℝ univ (fun x : E ↦ inner ℝ v x) := by
    refine ⟨convex_univ, ?_⟩
    intro x _ y _ a b _ _ _
    simp only [inner_add_right, inner_smul_right, smul_eq_mul]
    exact le_rfl
  apply ext_inner_left ℝ
  intro v
  have hp := hcx _ (hc v) (hμ.const_inner v) (hν.const_inner v)
  have hn := hcx _ (hc (-v)) (hμ.const_inner (-v)) (hν.const_inner (-v))
  simp only [inner_neg_left, integral_neg] at hn
  have hm : (∫ x, inner ℝ v x ∂μ) = inner ℝ v (∫ x, x ∂μ) := by
    simpa only [id_eq] using integral_inner (𝕜 := ℝ) hμ v
  have hnv : (∫ x, inner ℝ v x ∂ν) = inner ℝ v (∫ x, x ∂ν) := by
    simpa only [id_eq] using integral_inner (𝕜 := ℝ) hν v
  rw [hm, hnv] at hp hn
  exact le_antisymm hp (neg_le_neg_iff.mp hn)

omit [CompleteSpace E] [InnerProductSpace ℝ E] in
/-- Second moments of a probability law give genuine vector first-moment integrability. -/
theorem integrable_id_of_probability_secondMoment [SecondCountableTopology E] (μ : ProbabilityMeasure E)
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) (μ : Measure E)) :
    Integrable (id : E → E) (μ : Measure E) := by
  have hp : MemLp (id : E → E) 2 (μ : Measure E) :=
    (memLp_two_iff_integrable_sq_norm measurable_id.aestronglyMeasurable).2 hμ
  exact hp.integrable (by norm_num)

theorem OriginalBassMeasureAssumptions.barycentres_eq {d : ℕ}
    {μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))}
    (h : OriginalBassMeasureAssumptions d μ ν) :
    (∫ x, x ∂(μ : Measure (EuclideanSpace ℝ (Fin d)))) = ∫ y, y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))) :=
  h.convexOrder.integral_id_eq
    (integrable_id_of_probability_secondMoment μ h.sourceSecondMoment)
    (integrable_id_of_probability_secondMoment ν h.targetSecondMoment)

omit [CompleteSpace E] in
/-- Compact support makes every globally finite real convex test genuinely integrable. -/
theorem integrable_convex_of_compact_support [FiniteDimensional ℝ E]
    (μ : ProbabilityMeasure E) (hs : IsCompact (μ : Measure E).support)
    {φ : E → ℝ} (hφ : ConvexOn ℝ univ φ) : Integrable φ (μ : Measure E) := by
  have hcont : Continuous φ := continuousOn_univ.mp
    (ConvexOn.continuousOn isOpen_univ hφ)
  have hi := hcont.continuousOn.integrableOn_compact (μ := (μ : Measure E)) hs
  change Integrable φ ((μ : Measure E).restrict (μ : Measure E).support) at hi
  have hr : (μ : Measure E).restrict (μ : Measure E).support = (μ : Measure E) :=
    Measure.restrict_eq_self_of_ae_mem Measure.support_mem_ae
  exact hr ▸ hi

omit [CompleteSpace E] in
/-- For compactly supported probability laws the reduced test predicate is exactly
the comparison of every globally finite real convex test. -/
theorem convexOrderIntegrable_iff_all_convex_tests_of_compact_support
    [FiniteDimensional ℝ E] (μ ν : ProbabilityMeasure E)
    (hμ : IsCompact (μ : Measure E).support) (hν : IsCompact (ν : Measure E).support) :
    ConvexOrderIntegrable (μ : Measure E) (ν : Measure E) ↔
      ∀ φ : E → ℝ, ConvexOn ℝ univ φ →
        (∫ x, φ x ∂(μ : Measure E)) ≤ ∫ y, φ y ∂(ν : Measure E) := by
  constructor
  · intro h φ hc
    exact h φ hc (integrable_convex_of_compact_support μ hμ hc)
      (integrable_convex_of_compact_support ν hν hc)
  · intro h φ hc _ _
    exact h φ hc

theorem OriginalBassMeasureAssumptions.targetSupport_isCompact {d : ℕ}
    {μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))}
    (h : OriginalBassMeasureAssumptions d μ ν) :
    IsCompact (ν : Measure (EuclideanSpace ℝ (Fin d))).support :=
  h.targetHullCompact.of_isClosed_subset Measure.isClosed_support
    (subset_convexHull ℝ _)

theorem OriginalBassMeasureAssumptions.sourceSupport_isCompact {d : ℕ}
    {μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))}
    (h : OriginalBassMeasureAssumptions d μ ν) :
    IsCompact (μ : Measure (EuclideanSpace ℝ (Fin d))).support :=
  h.targetHullCompact.of_isClosed_subset Measure.isClosed_support
    (h.sourceSupportInterior.trans interior_subset)

/-- Under A's actual compact-support fields, the convex-order test restriction disappears. -/
theorem OriginalBassMeasureAssumptions.all_convex_tests {d : ℕ}
    {μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))}
    (h : OriginalBassMeasureAssumptions d μ ν)
    {φ : EuclideanSpace ℝ (Fin d) → ℝ} (hφ : ConvexOn ℝ univ φ) :
    (∫ x, φ x ∂(μ : Measure _)) ≤ ∫ y, φ y ∂(ν : Measure _) :=
  h.convexOrder φ hφ
    (integrable_convex_of_compact_support μ h.sourceSupport_isCompact hφ)
    (integrable_convex_of_compact_support ν h.targetSupport_isCompact hφ)

#print axioms ConvexOrderIntegrable.integral_id_eq
#print axioms integrable_id_of_probability_secondMoment
#print axioms OriginalBassMeasureAssumptions.barycentres_eq
#print axioms integrable_convex_of_compact_support
#print axioms convexOrderIntegrable_iff_all_convex_tests_of_compact_support
#print axioms OriginalBassMeasureAssumptions.targetSupport_isCompact
#print axioms OriginalBassMeasureAssumptions.sourceSupport_isCompact
#print axioms OriginalBassMeasureAssumptions.all_convex_tests

end BassFlow


==> anc/verification/lean/BassFlow/BassFunctional.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.MeasureTheory.Function.L2Space
public import Mathlib.Analysis.Convex.Function
public import Mathlib.Topology.MetricSpace.Lipschitz
public import Mathlib.Tactic

/-!
# The lifted law-constrained Bass functional

The ambient space is the actual Bochner L² space. Admissible target variables have
the prescribed pushforward law, and the objective uses the L² inner product.
These results establish finiteness, convexity, and continuity from target second
moments and explicit feasibility. They do not establish the Bass gradient,
strong convexity, transport duality, or the requested convergence theorem.
Restriction to σ(X)-measurable source variables is a separate construction.
-/

public section
noncomputable section

open Set MeasureTheory
open scoped InnerProductSpace

namespace BassFlow

section Support

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- A bounded set of target vectors defines a support supremum. -/
@[expose] def innerSupport (K : Set H) (w : H) : ℝ := sSup ((fun y ↦ inner ℝ w y) '' K)

theorem innerSupport_bddAbove {K : Set H} {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) (w : H) :
    BddAbove ((fun y ↦ inner ℝ w y) '' K) := by
  refine ⟨‖w‖ * R, ?_⟩
  rintro v ⟨y, hy, rfl⟩
  exact (real_inner_le_norm w y).trans (mul_le_mul_of_nonneg_left (hK y hy) (norm_nonneg w))

theorem inner_le_innerSupport {K : Set H} {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) (w : H) {y : H} (hy : y ∈ K) :
    inner ℝ w y ≤ innerSupport K w :=
  le_csSup (innerSupport_bddAbove hK w) (mem_image_of_mem _ hy)

theorem innerSupport_le_add {K : Set H} (hne : K.Nonempty) {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) (w v : H) :
    innerSupport K w ≤ innerSupport K v + R * ‖w - v‖ := by
  apply csSup_le (hne.image _)
  rintro a ⟨y, hy, rfl⟩
  have hs := inner_le_innerSupport hK v hy
  have hb := (real_inner_le_norm (w - v) y).trans
    (mul_le_mul_of_nonneg_left (hK y hy) (norm_nonneg (w - v)))
  rw [inner_sub_left] at hb
  nlinarith

theorem innerSupport_lipschitz {K : Set H} (hne : K.Nonempty) {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) :
    LipschitzWith (Real.toNNReal R) (innerSupport K) := by
  apply LipschitzWith.of_le_add_mul' R
  intro w v
  simpa only [dist_eq_norm] using innerSupport_le_add hne hK w v

theorem innerSupport_convex {K : Set H} (hne : K.Nonempty) {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) : ConvexOn ℝ univ (innerSupport K) := by
  refine ⟨convex_univ, ?_⟩
  intro w _ v _ a b ha hb _
  apply csSup_le (hne.image _)
  rintro c ⟨y, hy, rfl⟩
  have hw := mul_le_mul_of_nonneg_left (inner_le_innerSupport hK w hy) ha
  have hv := mul_le_mul_of_nonneg_left (inner_le_innerSupport hK v hy) hb
  simpa only [inner_add_left, inner_smul_left, conj_trivial, smul_eq_mul] using add_le_add hw hv

theorem innerSupport_sub_eq_sup {K : Set H} (hne : K.Nonempty) {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) (w : H) (c : ℝ) :
    innerSupport K w - c = sSup ((fun y ↦ inner ℝ w y - c) '' K) := by
  have hbd : BddAbove ((fun y ↦ inner ℝ w y - c) '' K) := by
    refine ⟨‖w‖ * R - c, ?_⟩
    rintro a ⟨y, hy, rfl⟩
    have hb := (real_inner_le_norm w y).trans
      (mul_le_mul_of_nonneg_left (hK y hy) (norm_nonneg w))
    linarith
  apply le_antisymm
  · apply sub_le_iff_le_add.mpr
    apply csSup_le (hne.image _)
    rintro a ⟨y, hy, rfl⟩
    have hb := le_csSup hbd (mem_image_of_mem (fun y ↦ inner ℝ w y - c) hy)
    linarith
  · apply csSup_le (hne.image _)
    rintro a ⟨y, hy, rfl⟩
    exact sub_le_sub_right (inner_le_innerSupport hK w hy) c

end Support

section Law

variable {Ω E : Type*} [MeasurableSpace Ω] [NormedAddCommGroup E]
  [InnerProductSpace ℝ E] [MeasurableSpace E] [BorelSpace E]
  (P : Measure Ω) (ν : Measure E)

/-- Actual square-integrable target variables with the prescribed law. -/
@[expose] def targetLawSet : Set (Lp E 2 P) := {Y | Measure.map (Y : Ω → E) P = ν}

/-- The Hilbert supremum representation of the lifted Bass functional on the ambient L² space. -/
@[expose] def liftedBassFunctional (X Γ Z : Lp E 2 P) : ℝ :=
  innerSupport (targetLawSet P ν) (Z + Γ) - inner ℝ Z X

/-- The admissible target laws restricted to the actual target-information subspace. -/
@[expose] def targetLawSetOn (S : Submodule ℝ (Lp E 2 P)) : Set (Lp E 2 P) :=
  targetLawSet P ν ∩ (S : Set (Lp E 2 P))

/-- The lifted functional with target information explicitly restricted to a subspace. -/
@[expose] def liftedBassFunctionalOn (S : Submodule ℝ (Lp E 2 P)) (X Γ Z : Lp E 2 P) : ℝ :=
  innerSupport (targetLawSetOn P ν S) (Z + Γ) - inner ℝ Z X

theorem norm_sq_eq_secondMoment_of_law {Y : Lp E 2 P}
    (hY : Y ∈ targetLawSet P ν) : ‖Y‖ ^ 2 = ∫ x, ‖x‖ ^ 2 ∂ν := by
  have hm := integral_map (Lp.aestronglyMeasurable Y).aemeasurable
    (show AEStronglyMeasurable (fun x : E ↦ ‖x‖ ^ 2) (Measure.map (Y : Ω → E) P)
      from (continuous_norm.pow 2).aestronglyMeasurable)
  change Measure.map (Y : Ω → E) P = ν at hY
  rw [hY] at hm
  rw [hm, ← real_inner_self_eq_norm_sq]
  simp only [L2.inner_def, real_inner_self_eq_norm_sq]

theorem targetLawSet_norm_bound {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) :
    ∀ Y ∈ targetLawSet P ν, ‖Y‖ ≤ R := by
  intro Y hY
  have hs := (norm_sq_eq_secondMoment_of_law P ν hY).trans_le hmoment
  nlinarith [norm_nonneg Y]

omit [MeasurableSpace E] [BorelSpace E] in
/-- The Hilbert objective equals its expectation formula, including quotient representatives. -/
theorem lifted_objective_eq_integral (X Γ Z Y : Lp E 2 P) :
    inner ℝ (Z + Γ) Y - inner ℝ Z X =
      ∫ ω, inner ℝ (Z ω + Γ ω) (Y ω) - inner ℝ (Z ω) (X ω) ∂P := by
  have hi : Integrable (fun ω ↦ inner ℝ (Z ω + Γ ω) (Y ω)) P := by
    apply (L2.integrable_inner (𝕜 := ℝ) (Z + Γ) Y).congr
    filter_upwards [Lp.coeFn_add Z Γ] with ω hω
    rw [hω]
    rfl
  rw [integral_sub hi (L2.integrable_inner (𝕜 := ℝ) Z X), ← L2.inner_def]
  congr 1
  rw [L2.inner_def]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_add Z Γ] with ω hω
  rw [hω]
  rfl

/-- The concrete definition is exactly the original law-constrained expectation supremum. -/
theorem liftedBassFunctional_eq_sup_integral
    (hne : (targetLawSet P ν).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) (X Γ Z : Lp E 2 P) :
    liftedBassFunctional P ν X Γ Z =
      sSup ((fun Y : Lp E 2 P ↦
        ∫ ω, inner ℝ (Z ω + Γ ω) (Y ω) - inner ℝ (Z ω) (X ω) ∂P) ''
          targetLawSet P ν) := by
  rw [liftedBassFunctional, innerSupport_sub_eq_sup hne
    (targetLawSet_norm_bound P ν hR hmoment)]
  congr 2
  funext Y
  exact lifted_objective_eq_integral P X Γ Z Y

/-- The restricted functional equals the expectation supremum over its actual target subspace. -/
theorem liftedBassFunctionalOn_eq_sup_integral (S : Submodule ℝ (Lp E 2 P))
    (hne : (targetLawSetOn P ν S).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) (X Γ Z : Lp E 2 P) :
    liftedBassFunctionalOn P ν S X Γ Z =
      sSup ((fun Y : Lp E 2 P ↦
        ∫ ω, inner ℝ (Z ω + Γ ω) (Y ω) - inner ℝ (Z ω) (X ω) ∂P) ''
          targetLawSetOn P ν S) := by
  have hK : ∀ Y ∈ targetLawSetOn P ν S, ‖Y‖ ≤ R :=
    fun Y hY ↦ targetLawSet_norm_bound P ν hR hmoment Y hY.1
  rw [liftedBassFunctionalOn, innerSupport_sub_eq_sup hne hK]
  congr 2
  funext Y
  exact lifted_objective_eq_integral P X Γ Z Y

/-- L² convergence of actual source variables passes to values for the same target law. -/
theorem lawConstrainedCovariance_value_limit {ι : Type*} {l : Filter ι}
    (hne : (targetLawSet P ν).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2)
    {W : ι → Lp E 2 P} {w : Lp E 2 P} (hW : Filter.Tendsto W l (nhds w)) :
    Filter.Tendsto (fun i ↦ innerSupport (targetLawSet P ν) (W i)) l
      (nhds (innerSupport (targetLawSet P ν) w)) :=
  (innerSupport_lipschitz hne (targetLawSet_norm_bound P ν hR hmoment)).continuous.tendsto w |>.comp hW

theorem liftedBassFunctional_lipschitz
    (hne : (targetLawSet P ν).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) (X Γ : Lp E 2 P) :
    LipschitzWith (Real.toNNReal (R + ‖X‖)) (liftedBassFunctional P ν X Γ) := by
  have hK := targetLawSet_norm_bound P ν hR hmoment
  apply LipschitzWith.of_le_add_mul' (R + ‖X‖)
  intro Z W
  have hs := innerSupport_le_add hne hK (Z + Γ) (W + Γ)
  have hi := (real_inner_le_norm (W - Z) X)
  rw [inner_sub_left] at hi
  simp only [add_sub_add_right_eq_sub] at hs
  rw [norm_sub_rev W Z] at hi
  simp only [liftedBassFunctional, dist_eq_norm]
  nlinarith

theorem liftedBassFunctionalOn_lipschitz (S : Submodule ℝ (Lp E 2 P))
    (hne : (targetLawSetOn P ν S).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) (X Γ : Lp E 2 P) :
    LipschitzWith (Real.toNNReal (R + ‖X‖)) (liftedBassFunctionalOn P ν S X Γ) := by
  have hK : ∀ Y ∈ targetLawSetOn P ν S, ‖Y‖ ≤ R :=
    fun Y hY ↦ targetLawSet_norm_bound P ν hR hmoment Y hY.1
  apply LipschitzWith.of_le_add_mul' (R + ‖X‖)
  intro Z W
  have hs := innerSupport_le_add hne hK (Z + Γ) (W + Γ)
  have hi := real_inner_le_norm (W - Z) X
  rw [inner_sub_left, norm_sub_rev W Z] at hi
  simp only [add_sub_add_right_eq_sub] at hs
  simp only [liftedBassFunctionalOn, dist_eq_norm]
  nlinarith

theorem liftedBassFunctional_convex
    (hne : (targetLawSet P ν).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) (X Γ : Lp E 2 P) :
    ConvexOn ℝ univ (liftedBassFunctional P ν X Γ) := by
  have hK := targetLawSet_norm_bound P ν hR hmoment
  have hc := innerSupport_convex hne hK
  refine ⟨convex_univ, ?_⟩
  intro Z _ W _ a b ha hb hab
  have hs := hc.2 (mem_univ (Z + Γ)) (mem_univ (W + Γ)) ha hb hab
  have heq : a • (Z + Γ) + b • (W + Γ) = a • Z + b • W + Γ := by
    calc
      a • (Z + Γ) + b • (W + Γ) = a • Z + b • W + (a + b) • Γ := by module
      _ = a • Z + b • W + Γ := by rw [hab, one_smul]
  rw [heq] at hs
  simp only [smul_eq_mul] at hs
  simp only [liftedBassFunctional, inner_add_left, inner_smul_left, conj_trivial, smul_eq_mul]
  nlinarith

theorem liftedBassFunctionalOn_convex (S : Submodule ℝ (Lp E 2 P))
    (hne : (targetLawSetOn P ν S).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2) (X Γ : Lp E 2 P) :
    ConvexOn ℝ univ (liftedBassFunctionalOn P ν S X Γ) := by
  have hK : ∀ Y ∈ targetLawSetOn P ν S, ‖Y‖ ≤ R :=
    fun Y hY ↦ targetLawSet_norm_bound P ν hR hmoment Y hY.1
  have hc := innerSupport_convex hne hK
  refine ⟨convex_univ, ?_⟩
  intro Z _ W _ a b ha hb hab
  have hs := hc.2 (mem_univ (Z + Γ)) (mem_univ (W + Γ)) ha hb hab
  have heq : a • (Z + Γ) + b • (W + Γ) = a • Z + b • W + Γ := by
    calc
      a • (Z + Γ) + b • (W + Γ) = a • Z + b • W + (a + b) • Γ := by module
      _ = a • Z + b • W + Γ := by rw [hab, one_smul]
  rw [heq] at hs
  simp only [smul_eq_mul] at hs
  simp only [liftedBassFunctionalOn, inner_add_left, inner_smul_left, conj_trivial, smul_eq_mul]
  nlinarith

omit [InnerProductSpace ℝ E] in
/-- A probability target bounded almost everywhere has the required finite second moment. -/
theorem secondMoment_le_of_bounded_target [IsProbabilityMeasure ν] {R : ℝ} (hR : 0 ≤ R)
    (hb : ∀ᵐ x ∂ν, ‖x‖ ≤ R) : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ R ^ 2 := by
  have hle : (fun x : E ↦ ‖x‖ ^ 2) ≤ᵐ[ν] (fun _ ↦ R ^ 2) := by
    filter_upwards [hb] with x hx
    nlinarith [norm_nonneg x]
  have hi : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν := by
    apply (integrable_const (R ^ 2)).mono' (continuous_norm.pow 2).aestronglyMeasurable
    filter_upwards [hle] with x hx
    simpa only [Real.norm_eq_abs, Pi.pow_apply, abs_of_nonneg (sq_nonneg ‖x‖)] using hx
  simpa using integral_mono_ae hi (integrable_const (R ^ 2)) hle

/-- The lifted functional's continuity follows directly from the actual bounded target law. -/
theorem liftedBassFunctional_lipschitz_of_bounded_target [IsProbabilityMeasure ν]
    (hne : (targetLawSet P ν).Nonempty) {R : ℝ} (hR : 0 ≤ R)
    (hb : ∀ᵐ x ∂ν, ‖x‖ ≤ R) (X Γ : Lp E 2 P) :
    LipschitzWith (Real.toNNReal (R + ‖X‖)) (liftedBassFunctional P ν X Γ) :=
  liftedBassFunctional_lipschitz P ν hne hR (secondMoment_le_of_bounded_target ν hR hb) X Γ

#print axioms norm_sq_eq_secondMoment_of_law
#print axioms targetLawSet_norm_bound
#print axioms lifted_objective_eq_integral
#print axioms liftedBassFunctional_eq_sup_integral
#print axioms liftedBassFunctionalOn_eq_sup_integral
#print axioms lawConstrainedCovariance_value_limit
#print axioms liftedBassFunctional_lipschitz
#print axioms liftedBassFunctionalOn_lipschitz
#print axioms liftedBassFunctional_convex
#print axioms liftedBassFunctionalOn_convex
#print axioms secondMoment_le_of_bounded_target
#print axioms liftedBassFunctional_lipschitz_of_bounded_target

end Law

end BassFlow


==> anc/verification/lean/BassFlow/BrenierAdapter.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.QuadraticCovariance
import OptimalTransport.Brenier

/-!
# Actual Brenier transport and maximal covariance

This adapter uses the source-proved Brenier theorem from the pinned external port.
It identifies the probability-coupling class with the actual marginal-constrained
measure class and converts optimal quadratic cost into covariance attainment.
Smooth transport regularity, CCK and the Bass derivative remain separate obligations.
-/

noncomputable section

open MeasureTheory Set OptimalTransport
open scoped InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E] in
/-- A raw coupling of two probability measures is itself a probability measure. -/
theorem isProbabilityMeasure_of_covarianceCouplings (μ ν : ProbabilityMeasure E)
    {ρ : Measure (E × E)} (hρ : ρ ∈ covarianceCouplings (μ : Measure E) (ν : Measure E)) :
    IsProbabilityMeasure ρ := by
  constructor
  rw [← Measure.fst_univ, hρ.1]
  exact measure_univ

/-- The ordinary probability coupling induced by a measure with the actual marginals. -/
def probabilityCouplingOfRaw (μ ν : ProbabilityMeasure E)
    (ρ : Measure (E × E)) (hρ : ρ ∈ covarianceCouplings (μ : Measure E) (ν : Measure E)) :
    Coupling μ ν where
  toTransportPlan := ⟨ρ, isProbabilityMeasure_of_covarianceCouplings μ ν hρ⟩
  fst_eq := by
    apply Subtype.ext
    exact hρ.1
  snd_eq := by
    apply Subtype.ext
    exact hρ.2

variable [FiniteDimensional ℝ E] [PolishSpace E]

/-- Finite second moments and an absolutely continuous source give an actual measurable
gradient map attaining maximal covariance over all couplings. -/
theorem exists_brenier_map_attaining_maximalCovariance
    (μ ν : ProbabilityMeasure E) {m : Measure E} [Measure.IsAddHaarMeasure m]
    (hμ : HasFiniteSecondMoment μ) (hν : HasFiniteSecondMoment ν)
    (hac : (μ : Measure E) ≪ m) :
    ∃ Φ : E → WithTop ℝ,
      IsProperConvex Φ ∧ Measurable Φ ∧
      Measure.map (gradient fun x ↦ (Φ x).untopD 0) (μ : Measure E) = (ν : Measure E) ∧
      maximalCovariance (μ : Measure E) (ν : Measure E) =
        ∫ x, inner ℝ x (gradient (fun y ↦ (Φ y).untopD 0) x) ∂(μ : Measure E) := by
  obtain ⟨π, Φ, hproper, hΦ, hgraph, hpush, hsupp, hopt⟩ :=
    Coupling.exists_optimalCoupling_and_properConvex_potential_of_quadratic_data
      μ ν (κ := 1) (by norm_num) hμ hν hac
  have hraw : (π.toTransportPlan : Measure (E × E)) ∈
      covarianceCouplings (μ : Measure E) (ν : Measure E) :=
    ⟨π.toMeasure_fst, π.toMeasure_snd⟩
  have hrawopt : ∀ ρ ∈ covarianceCouplings (μ : Measure E) (ν : Measure E),
      (∫ p, ‖p.1 - p.2‖ ^ 2 ∂(π.toTransportPlan : Measure (E × E))) ≤
        ∫ p, ‖p.1 - p.2‖ ^ 2 ∂ρ := by
    intro ρ hρ
    have h := hopt (probabilityCouplingOfRaw μ ν ρ hρ)
    change (∫ p, 1 * ‖p.1 - p.2‖ ^ 2 ∂(π.toTransportPlan : Measure (E × E))) ≤
      ∫ p, 1 * ‖p.1 - p.2‖ ^ 2 ∂ρ at h
    simpa only [one_mul] using h
  have hmax := maximalCovariance_eq_of_optimal_quadratic_coupling hraw hμ hν hrawopt
  refine ⟨Φ, hproper, hΦ, ?_, ?_⟩
  · exact (congrArg (fun η : ProbabilityMeasure E ↦ (η : Measure E)) hpush).symm
  · rw [hmax, hgraph]
    change (∫ p, inner ℝ p.1 p.2 ∂Measure.map
      (fun x ↦ (x, gradient (fun y ↦ (Φ y).untopD 0) x)) (μ : Measure E)) = _
    have hg : AEMeasurable
        (fun x : E ↦ (x, gradient (fun y ↦ (Φ y).untopD 0) x)) (μ : Measure E) :=
      (measurable_id.prodMk (measurable_gradient _)).aemeasurable
    rw [integral_map hg
      (show AEStronglyMeasurable (fun p : E × E ↦ inner ℝ p.1 p.2)
        (Measure.map (fun x : E ↦ (x, gradient (fun y ↦ (Φ y).untopD 0) x))
          (μ : Measure E)) from
        (continuous_fst.inner continuous_snd).aestronglyMeasurable)]

#print axioms isProbabilityMeasure_of_covarianceCouplings
#print axioms probabilityCouplingOfRaw
#print axioms exists_brenier_map_attaining_maximalCovariance

end BassFlow


==> anc/verification/lean/BassFlow/BrenierAttainment.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.BrenierRealization

/-!
# Actual attaining Brenier certificate on the original sample space

This strengthens the frozen existence interface in a separate theorem: the same
witness has the target law, belongs to the prescribed measurable L² subspace,
is the measurable proper-convex gradient evaluated at the actual source, and
attains both the Hilbert support and maximal covariance. It uses the proved
Brenier map and the norm-square covariance bound, without an attaining real
transport dual or added smoothness assumptions.

In the complete conditional route, this closes the chosen-target interface
before the conditional-expectation subgradient. Fréchet differentiability,
selection stability, BASE flow/minimizer bounds, and CCK-to-SC remain OPEN.
-/

noncomputable section
open MeasureTheory Set OptimalTransport
open scoped InnerProductSpace

namespace BassFlow

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
  [MeasurableSpace Ω]

omit [SecondCountableTopology E] [MeasurableSpace Ω] in
/-- The potential, target class, gradient representation and both attaining
identities are supplied by one common witness on the original sample space. -/
theorem exists_brenier_attainer_in_lpMeas
    [FiniteDimensional ℝ E] [PolishSpace E]
    (m : MeasurableSpace Ω) [m0 : MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (W : Lp E 2 P) (hW : AEStronglyMeasurable[m] (W : Ω → E) P)
    (ν : ProbabilityMeasure E) (hν : HasFiniteSecondMoment ν)
    {dx : Measure E} [Measure.IsAddHaarMeasure dx]
    (hac : P.map (W : Ω → E) ≪ dx) :
    ∃ (Φ : E → WithTop ℝ) (Y : Lp E 2 P),
      IsProperConvex Φ ∧ Measurable Φ ∧
      Measurable (gradient fun x ↦ (Φ x).untopD 0) ∧
      Y ∈ targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P) ∧
      (Y : Ω → E) =ᵐ[P] (gradient fun x ↦ (Φ x).untopD 0) ∘ (W : Ω → E) ∧
      maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) = inner ℝ W Y ∧
      innerSupport (targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P)) W =
        inner ℝ W Y := by
  let μ : ProbabilityMeasure E := ⟨P.map (W : Ω → E),
    Measure.isProbabilityMeasure_map (Lp.aestronglyMeasurable W).aemeasurable⟩
  have hμ : HasFiniteSecondMoment μ := integrable_norm_sq_Lp_law P W
  obtain ⟨Φ, hproper, hΦ, hpush, hmax⟩ :=
    exists_brenier_map_attaining_maximalCovariance μ ν hμ hν hac
  let T : E → E := gradient fun x ↦ (Φ x).untopD 0
  have hT : Measurable T := measurable_gradient _
  have hcomp : AEMeasurable (T ∘ (W : Ω → E)) P :=
    hT.comp_aemeasurable (Lp.aestronglyMeasurable W).aemeasurable
  have hlaw : P.map (T ∘ (W : Ω → E)) = (ν : Measure E) := by
    rw [← AEMeasurable.map_map_of_aemeasurable hT.aemeasurable
      (Lp.aestronglyMeasurable W).aemeasurable]
    exact hpush
  have hid : MemLp (id : E → E) 2 (ν : Measure E) :=
    (memLp_two_iff_integrable_sq_norm measurable_id.aestronglyMeasurable).2 hν
  have hYp : MemLp (T ∘ (W : Ω → E)) 2 P := by
    have h := (hlaw.symm ▸ hid).comp_of_map hcomp
    simpa only [Function.id_comp] using h
  let Y : Lp E 2 P := hYp.toLp (T ∘ (W : Ω → E))
  have hYeq : (Y : Ω → E) =ᵐ[P] T ∘ (W : Ω → E) := hYp.coeFn_toLp
  have hYlaw : P.map (Y : Ω → E) = (ν : Measure E) :=
    (Measure.map_congr hYeq).trans hlaw
  have hYsub : Y ∈ lpMeas E ℝ m 2 P :=
    mem_lpMeas_iff_aestronglyMeasurable.mpr
      ((measurable_comp_aestronglyMeasurable_subsigma m P hW hT).congr hYeq.symm)
  have hY : Y ∈ targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P) :=
    ⟨hYlaw, hYsub⟩
  have hvalue : maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) = inner ℝ W Y := by
    change maximalCovariance (μ : Measure E) (ν : Measure E) = _
    rw [hmax]
    change (∫ x, inner ℝ x (T x) ∂P.map (W : Ω → E)) = inner ℝ W Y
    have hinnerMeas : Measurable (fun x : E ↦ inner ℝ x (T x)) :=
      (continuous_fst.inner continuous_snd).measurable.comp (measurable_id.prodMk hT)
    rw [integral_map (Lp.aestronglyMeasurable W).aemeasurable
      (show AEStronglyMeasurable (fun x : E ↦ inner ℝ x (T x))
        (P.map (W : Ω → E)) from hinnerMeas.aestronglyMeasurable),
      L2.inner_def]
    exact integral_congr_ae (hYeq.mono fun ω hω ↦ by
      simpa only [Function.comp_apply] using
        (congrArg (fun y : E ↦ inner ℝ (W ω) y) hω).symm)
  have hb := covariance_integrals_bddAbove hμ hν
  have hbound : ∀ V ∈ targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P),
      inner ℝ W V ≤ inner ℝ W Y := by
    intro V hV
    have hρ := pairLaw_mem_covarianceCouplings P W V
    rw [hV.1] at hρ
    have h := le_csSup hb (mem_image_of_mem
      (fun ρ : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂ρ) hρ)
    rw [covariance_pairLaw_eq_inner] at h
    change inner ℝ W V ≤ maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) at h
    rw [hvalue] at h
    exact h
  refine ⟨Φ, Y, hproper, hΦ, hT, hY, hYeq, hvalue, ?_⟩
  apply le_antisymm
  · apply csSup_le ((show (targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P)).Nonempty
      from ⟨Y, hY⟩).image _)
    rintro c ⟨V, hV, rfl⟩
    exact hbound V hV
  · apply le_csSup
    · exact ⟨inner ℝ W Y, by rintro c ⟨V, hV, rfl⟩; exact hbound V hV⟩
    · exact mem_image_of_mem _ hY

#print exists_brenier_attainer_in_lpMeas
#print axioms exists_brenier_attainer_in_lpMeas

end BassFlow


==> anc/verification/lean/BassFlow/BrenierRealization.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.BrenierAdapter
import BassFlow.HilbertSlice

/-!
# Realization of a Brenier optimizer on the original probability space

The actual measurable transport map is applied to an L² source variable. Its
target law supplies square integrability, and source measurability retains the
specified information sigma-algebra. No extra randomization or richer sample
space is required. The result does not identify the Bass derivative or prove SC.
-/

noncomputable section

open MeasureTheory Set OptimalTransport
open scoped InnerProductSpace

namespace BassFlow

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
  [MeasurableSpace Ω]

theorem covariance_integrals_bddAbove {μ ν : Measure E}
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) μ)
    (hν : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν) :
    BddAbove ((fun ρ : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂ρ) ''
      covarianceCouplings μ ν) := by
  refine ⟨(∫ x, ‖x‖ ^ 2 ∂μ) + ∫ y, ‖y‖ ^ 2 ∂ν, ?_⟩
  rintro c ⟨ρ, hρ, rfl⟩
  apply covariance_le_dual_integrals hρ hμ hν hμ hν
  intro x y
  have h := real_inner_le_norm x y
  nlinarith [sq_nonneg (‖x‖ - ‖y‖), sq_nonneg ‖x‖, sq_nonneg ‖y‖]

omit [InnerProductSpace ℝ E] in
/-- Every actual L² law has an integrable second moment. -/
theorem integrable_norm_sq_Lp_law (P : Measure Ω) (W : Lp E 2 P) :
    Integrable (fun x : E ↦ ‖x‖ ^ 2) (P.map (W : Ω → E)) := by
  have hid : MemLp (id : E → E) 2 (P.map (W : Ω → E)) :=
    (memLp_map_measure_iff measurable_id.aestronglyMeasurable
      (Lp.aestronglyMeasurable W).aemeasurable).2 (by
        simpa only [Function.id_comp] using Lp.memLp W)
  exact (memLp_two_iff_integrable_sq_norm measurable_id.aestronglyMeasurable).1 hid

omit [InnerProductSpace ℝ E] [MeasurableSpace Ω] in
/-- A measurable map retains any actual source sigma-algebra of an L² representative. -/
theorem measurable_comp_aestronglyMeasurable_subsigma (m : MeasurableSpace Ω)
    [m0 : MeasurableSpace Ω] (P : Measure Ω) {W : Ω → E}
    (hW : AEStronglyMeasurable[m] W P)
    {T : E → E} (hT : Measurable T) : AEStronglyMeasurable[m] (T ∘ W) P := by
  obtain ⟨W', hW', heq⟩ := hW
  exact ⟨T ∘ W', (hT.comp hW'.measurable).stronglyMeasurable, heq.fun_comp T⟩

omit [SecondCountableTopology E] [MeasurableSpace Ω] in
/-- Actual absolutely continuous L² source laws admit a maximizing target inside
the prescribed measurable L² subspace of the original probability space. -/
theorem exists_brenier_optimizer_in_lpMeas
    [FiniteDimensional ℝ E] [PolishSpace E]
    (m : MeasurableSpace Ω) [m0 : MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (W : Lp E 2 P) (hW : AEStronglyMeasurable[m] (W : Ω → E) P)
    (ν : ProbabilityMeasure E) (hν : HasFiniteSecondMoment ν)
    {dx : Measure E} [Measure.IsAddHaarMeasure dx]
    (hac : P.map (W : Ω → E) ≪ dx) :
    ∃ Y : Lp E 2 P,
      Y ∈ targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P) ∧
      innerSupport (targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P)) W =
        maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) := by
  let μ : ProbabilityMeasure E := ⟨P.map (W : Ω → E),
    Measure.isProbabilityMeasure_map (Lp.aestronglyMeasurable W).aemeasurable⟩
  have hμ : HasFiniteSecondMoment μ := integrable_norm_sq_Lp_law P W
  obtain ⟨Φ, hproper, hΦ, hpush, hmax⟩ :=
    exists_brenier_map_attaining_maximalCovariance μ ν hμ hν hac
  let T : E → E := gradient fun x ↦ (Φ x).untopD 0
  have hT : Measurable T := measurable_gradient _
  have hcomp : AEMeasurable (T ∘ (W : Ω → E)) P :=
    hT.comp_aemeasurable (Lp.aestronglyMeasurable W).aemeasurable
  have hlaw : P.map (T ∘ (W : Ω → E)) = (ν : Measure E) := by
    rw [← AEMeasurable.map_map_of_aemeasurable hT.aemeasurable
      (Lp.aestronglyMeasurable W).aemeasurable]
    exact hpush
  have hid : MemLp (id : E → E) 2 (ν : Measure E) :=
    (memLp_two_iff_integrable_sq_norm measurable_id.aestronglyMeasurable).2 hν
  have hYp : MemLp (T ∘ (W : Ω → E)) 2 P := by
    have h := (hlaw.symm ▸ hid).comp_of_map hcomp
    simpa only [Function.id_comp] using h
  let Y : Lp E 2 P := hYp.toLp (T ∘ (W : Ω → E))
  have hYeq : (Y : Ω → E) =ᵐ[P] T ∘ (W : Ω → E) := hYp.coeFn_toLp
  have hYlaw : P.map (Y : Ω → E) = (ν : Measure E) :=
    (Measure.map_congr hYeq).trans hlaw
  have hYsub : Y ∈ lpMeas E ℝ m 2 P :=
    mem_lpMeas_iff_aestronglyMeasurable.mpr
      ((measurable_comp_aestronglyMeasurable_subsigma m P hW hT).congr hYeq.symm)
  have hY : Y ∈ targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P) :=
    ⟨hYlaw, hYsub⟩
  have hvalue : maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) = inner ℝ W Y := by
    change maximalCovariance (μ : Measure E) (ν : Measure E) = _
    rw [hmax]
    change (∫ x, inner ℝ x (T x) ∂P.map (W : Ω → E)) = inner ℝ W Y
    have hinnerMeas : Measurable (fun x : E ↦ inner ℝ x (T x)) :=
      (continuous_fst.inner continuous_snd).measurable.comp (measurable_id.prodMk hT)
    rw [integral_map (Lp.aestronglyMeasurable W).aemeasurable
      (show AEStronglyMeasurable (fun x : E ↦ inner ℝ x (T x))
        (P.map (W : Ω → E)) from hinnerMeas.aestronglyMeasurable),
      L2.inner_def]
    exact integral_congr_ae (hYeq.mono fun ω hω ↦ by
      simpa only [Function.comp_apply] using
        (congrArg (fun y : E ↦ inner ℝ (W ω) y) hω).symm)
  have hb := covariance_integrals_bddAbove hμ hν
  have hbound : ∀ V ∈ targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P),
      inner ℝ W V ≤ inner ℝ W Y := by
    intro V hV
    have hρ := pairLaw_mem_covarianceCouplings P W V
    rw [hV.1] at hρ
    have h := le_csSup hb (mem_image_of_mem
      (fun ρ : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂ρ) hρ)
    rw [covariance_pairLaw_eq_inner] at h
    change inner ℝ W V ≤ maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) at h
    rw [hvalue] at h
    exact h
  refine ⟨Y, hY, ?_⟩
  rw [hvalue]
  apply le_antisymm
  · apply csSup_le ((show (targetLawSetOn P (ν : Measure E) (lpMeas E ℝ m 2 P)).Nonempty
      from ⟨Y, hY⟩).image _)
    rintro c ⟨V, hV, rfl⟩
    exact hbound V hV
  · apply le_csSup
    · exact ⟨inner ℝ W Y, by rintro c ⟨V, hV, rfl⟩; exact hbound V hV⟩
    · exact mem_image_of_mem _ hY

#print axioms covariance_integrals_bddAbove
#print axioms integrable_norm_sq_Lp_law
#print axioms measurable_comp_aestronglyMeasurable_subsigma
#print axioms exists_brenier_optimizer_in_lpMeas

end BassFlow


==> anc/verification/lean/BassFlow/BrenierUniqueness.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.BrenierAdapter

/-!
# Uniqueness of actual quadratic optimal couplings

Two optimal couplings have an optimal arithmetic mean. Brenier's proved proper
potential theorem makes that mean concentrate on one gradient graph. Each
component is absolutely continuous with respect to the mean, hence concentrates
on the same graph and is fixed by the common first marginal.

The inputs are actual probability P2 marginals, an absolutely continuous source
with respect to Haar, and positive quadratic coefficient. No uniqueness oracle,
globally finite real potential, smoothness, derivative or stability is assumed.
This closes a uniqueness dependency of the selected-gradient BASE interface;
Fréchet differentiability, selection stability, actual BASE and SC remain OPEN.
-/

noncomputable section
open MeasureTheory Set OptimalTransport
open scoped ENNReal InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]

/-- Arithmetic mean of the underlying actual coupling measures. -/
def averageCouplingMeasure {μ ν : ProbabilityMeasure E} (π₀ π₁ : Coupling μ ν) :
    Measure (E × E) :=
  (2 : ℝ≥0∞)⁻¹ • ((π₀.toTransportPlan : Measure (E × E)) +
    (π₁.toTransportPlan : Measure (E × E)))

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E] in
/-- Its two marginals remain exactly the prescribed probability laws. -/
theorem averageCouplingMeasure_mem {μ ν : ProbabilityMeasure E}
    (π₀ π₁ : Coupling μ ν) :
    averageCouplingMeasure π₀ π₁ ∈ covarianceCouplings (μ : Measure E) (ν : Measure E) := by
  constructor
  · change Measure.map Prod.fst ((2 : ℝ≥0∞)⁻¹ •
      ((π₀.toTransportPlan : Measure (E × E)) + (π₁.toTransportPlan : Measure (E × E)))) = _
    rw [Measure.map_smul, Measure.map_add _ _ measurable_fst]
    change (2 : ℝ≥0∞)⁻¹ •
      ((π₀.toTransportPlan.fst : Measure E) + (π₁.toTransportPlan.fst : Measure E)) = _
    rw [π₀.toMeasure_fst, π₁.toMeasure_fst, ← two_smul ℝ≥0∞, smul_smul]
    rw [ENNReal.inv_mul_cancel (by norm_num) (by norm_num), one_smul]
  · change Measure.map Prod.snd ((2 : ℝ≥0∞)⁻¹ •
      ((π₀.toTransportPlan : Measure (E × E)) + (π₁.toTransportPlan : Measure (E × E)))) = _
    rw [Measure.map_smul, Measure.map_add _ _ measurable_snd]
    change (2 : ℝ≥0∞)⁻¹ •
      ((π₀.toTransportPlan.snd : Measure E) + (π₁.toTransportPlan.snd : Measure E)) = _
    rw [π₀.toMeasure_snd, π₁.toMeasure_snd, ← two_smul ℝ≥0∞, smul_smul]
    rw [ENNReal.inv_mul_cancel (by norm_num) (by norm_num), one_smul]

/-- The actual probability coupling obtained from that arithmetic mean. -/
def averageCoupling {μ ν : ProbabilityMeasure E} (π₀ π₁ : Coupling μ ν) : Coupling μ ν :=
  probabilityCouplingOfRaw μ ν (averageCouplingMeasure π₀ π₁)
    (averageCouplingMeasure_mem π₀ π₁)

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E] in
/-- Each component is absolutely continuous with respect to the actual arithmetic mean. -/
theorem components_absolutelyContinuous_average {μ ν : ProbabilityMeasure E}
    (π₀ π₁ : Coupling μ ν) :
    (π₀.toTransportPlan : Measure (E × E)) ≪ averageCouplingMeasure π₀ π₁ ∧
    (π₁.toTransportPlan : Measure (E × E)) ≪ averageCouplingMeasure π₀ π₁ := by
  constructor
  · exact (Measure.AbsolutelyContinuous.rfl.add_right
      (π₁.toTransportPlan : Measure (E × E))).smul_right (by norm_num)
  · exact (Measure.AbsolutelyContinuous.rfl.add_right'
      (π₀.toTransportPlan : Measure (E × E))).smul_right (by norm_num)

variable [FiniteDimensional ℝ E] [PolishSpace E]

omit [FiniteDimensional ℝ E] [InnerProductSpace ℝ E] in
/-- Quadratic cost is genuinely affine along this measure average, using P2 integrability. -/
theorem quadraticCost_averageCoupling {μ ν : ProbabilityMeasure E}
    (π₀ π₁ : Coupling μ ν) (hμ : HasFiniteSecondMoment μ) (hν : HasFiniteSecondMoment ν)
    {κ : ℝ} (hκ : 0 ≤ κ) :
    transportCost (quadraticCost κ) (averageCoupling π₀ π₁).toTransportPlan =
      (transportCost (quadraticCost κ) π₀.toTransportPlan +
        transportCost (quadraticCost κ) π₁.toTransportPlan) / 2 := by
  have hi₀ := integrable_quadraticCostIntegrand_of_hasFiniteSecondMoment π₀ hμ hν hκ
  have hi₁ := integrable_quadraticCostIntegrand_of_hasFiniteSecondMoment π₁ hμ hν hκ
  change (∫ z, quadraticCost κ z.1 z.2 ∂((2 : ℝ≥0∞)⁻¹ •
    ((π₀.toTransportPlan : Measure (E × E)) + (π₁.toTransportPlan : Measure (E × E))))) = _
  change Integrable (fun z : E × E ↦ quadraticCost κ z.1 z.2)
    (π₀.toTransportPlan : Measure (E × E)) at hi₀
  change Integrable (fun z : E × E ↦ quadraticCost κ z.1 z.2)
    (π₁.toTransportPlan : Measure (E × E)) at hi₁
  rw [integral_smul_measure, integral_add_measure hi₀ hi₁]
  simp only [ENNReal.toReal_inv, ENNReal.toReal_ofNat, smul_eq_mul, transportCost]
  ring

/-- Actual optimal quadratic couplings are unique under P2 and source absolute continuity. -/
theorem optimal_quadratic_coupling_unique
    {μ ν : ProbabilityMeasure E} {κ : ℝ} (hκ : 0 < κ)
    (hμ : HasFiniteSecondMoment μ) (hν : HasFiniteSecondMoment ν)
    {dx : Measure E} [Measure.IsAddHaarMeasure dx] (hac : (μ : Measure E) ≪ dx)
    (π₀ π₁ : Coupling μ ν)
    (hopt₀ : ∀ ρ : Coupling μ ν,
      transportCost (quadraticCost κ) π₀.toTransportPlan ≤
        transportCost (quadraticCost κ) ρ.toTransportPlan)
    (hopt₁ : ∀ ρ : Coupling μ ν,
      transportCost (quadraticCost κ) π₁.toTransportPlan ≤
        transportCost (quadraticCost κ) ρ.toTransportPlan) : π₀ = π₁ := by
  let avg := averageCoupling π₀ π₁
  have hoptavg : ∀ ρ : Coupling μ ν,
      transportCost (quadraticCost κ) avg.toTransportPlan ≤
        transportCost (quadraticCost κ) ρ.toTransportPlan := by
    intro ρ
    rw [show avg = averageCoupling π₀ π₁ from rfl,
      quadraticCost_averageCoupling π₀ π₁ hμ hν hκ.le]
    linarith [hopt₀ ρ, hopt₁ ρ]
  have hiavg := integrable_quadraticCostIntegrand_of_hasFiniteSecondMoment avg hμ hν hκ.le
  obtain ⟨Φ, hproper, hΦ, hgraph, hpush, hsupp⟩ :=
    Coupling.exists_properConvex_potential_of_optimal_quadratic avg hκ hoptavg hiavg hac
  have hf : (avg.toTransportPlan.fst : Measure E) ≪ dx := by
    simpa only [avg.toMeasure_fst] using hac
  have hae := TransportPlan.ae_mem_graphOn_gradient_of_support_subset_properSubgradientGraph
    hproper hΦ hf hsupp
  have hcomp := components_absolutelyContinuous_average π₀ π₁
  have h0graph : ∀ᵐ z ∂(π₀.toTransportPlan : Measure (E × E)),
      z ∈ univ.graphOn (gradient fun x ↦ (Φ x).untopD 0) := hcomp.1.ae_le hae
  have h1graph : ∀ᵐ z ∂(π₁.toTransportPlan : Measure (E × E)),
      z ∈ univ.graphOn (gradient fun x ↦ (Φ x).untopD 0) := hcomp.2.ae_le hae
  have h0 := Coupling.toTransportPlan_eq_graph_of_ae_mem_graphOn π₀
    (measurable_gradient _) h0graph
  have h1 := Coupling.toTransportPlan_eq_graph_of_ae_mem_graphOn π₁
    (measurable_gradient _) h1graph
  have hplans : π₀.toTransportPlan = π₁.toTransportPlan := h0.trans h1.symm
  cases π₀
  cases π₁
  cases hplans
  rfl

/-- The actual P2/source-AC quadratic problem has exactly one optimal coupling. -/
theorem exists_unique_optimal_quadratic_coupling
    (μ ν : ProbabilityMeasure E) {κ : ℝ} (hκ : 0 < κ)
    (hμ : HasFiniteSecondMoment μ) (hν : HasFiniteSecondMoment ν)
    {dx : Measure E} [Measure.IsAddHaarMeasure dx] (hac : (μ : Measure E) ≪ dx) :
    ∃! π : Coupling μ ν, ∀ ρ : Coupling μ ν,
      transportCost (quadraticCost κ) π.toTransportPlan ≤
        transportCost (quadraticCost κ) ρ.toTransportPlan := by
  obtain ⟨π, Φ, hp, hm, hg, ht, hs, hopt⟩ :=
    Coupling.exists_optimalCoupling_and_properConvex_potential_of_quadratic_data μ ν hκ hμ hν hac
  exact ⟨π, hopt, fun ρ hρ ↦ optimal_quadratic_coupling_unique hκ hμ hν hac ρ π hρ hopt⟩

#check averageCouplingMeasure_mem
#check components_absolutelyContinuous_average
#check quadraticCost_averageCoupling
#check optimal_quadratic_coupling_unique
#check exists_unique_optimal_quadratic_coupling
#print axioms averageCouplingMeasure
#print axioms averageCouplingMeasure_mem
#print axioms averageCoupling
#print axioms components_absolutelyContinuous_average
#print axioms quadraticCost_averageCoupling
#print axioms optimal_quadratic_coupling_unique
#print axioms exists_unique_optimal_quadratic_coupling

end BassFlow


==> anc/verification/lean/BassFlow/Coercivity.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.EigenvalueProduct
public import Mathlib.Analysis.Matrix.PosDef
public import Mathlib.Tactic

/-!
# Finite matrix coercivity from determinant and trace

The input consists of a real positive semidefinite matrix, a positive determinant
lower bound, and a positive trace upper bound. The conclusions are derived through
the spectral theorem; a lower eigenvalue estimate is not an input hypothesis.
-/

public section

open scoped BigOperators ComplexOrder
open Matrix

namespace BassFlow

/-- Positive determinant and bounded trace give a uniform lower bound for every eigenvalue. -/
theorem eigenvalue_lower_of_det_trace {n : Type*} [Fintype n] [DecidableEq n]
    {A : Matrix n n ℝ} (hA : A.PosSemidef) {δ L : ℝ} (hδ : 0 < δ) (hL : 0 < L)
    (hdet : δ ≤ A.det) (htrace : A.trace ≤ L) (i : n) :
    δ / L ^ (Fintype.card n - 1) ≤ hA.isHermitian.eigenvalues i := by
  let vals : n → NNReal := fun j ↦ .mk (hA.isHermitian.eigenvalues j) (hA.eigenvalues_nonneg j)
  let δ' : NNReal := .mk δ hδ.le
  let L' : NNReal := .mk L hL.le
  have hprod : δ' ≤ ∏ j, vals j := by
    rw [hA.isHermitian.det_eq_prod_eigenvalues] at hdet
    change (δ' : ℝ) ≤ ((∏ j, vals j : NNReal) : ℝ)
    simpa [vals, δ'] using hdet
  have hsum : ∑ j, vals j ≤ L' := by
    rw [hA.isHermitian.trace_eq_sum_eigenvalues] at htrace
    change ((∑ j, vals j : NNReal) : ℝ) ≤ (L' : ℝ)
    simpa [vals, L'] using htrace
  have hL' : 0 < L' := hL
  have hcoord := coordinate_lower_of_product_sum Finset.univ vals
    (Finset.mem_univ i) hL' hprod hsum
  have hcoord' : ((δ' / L' ^ (Finset.univ.card - 1) : NNReal) : ℝ) ≤ (vals i : ℝ) :=
    hcoord
  simpa [δ', L', vals] using hcoord'

#print axioms eigenvalue_lower_of_det_trace

/-- The determinant/trace eigenvalue estimate is a positive semidefinite matrix bound. -/
theorem matrix_lower_of_det_trace {n : Type*} [Fintype n] [DecidableEq n]
    {A : Matrix n n ℝ} (hA : A.PosSemidef) {δ L : ℝ} (hδ : 0 < δ) (hL : 0 < L)
    (hdet : δ ≤ A.det) (htrace : A.trace ≤ L) :
    (A - (δ / L ^ (Fintype.card n - 1)) • (1 : Matrix n n ℝ)).PosSemidef := by
  let c := δ / L ^ (Fintype.card n - 1)
  have hdiag : (diagonal (fun i ↦ hA.isHermitian.eigenvalues i - c)).PosSemidef := by
    apply Matrix.posSemidef_diagonal_iff.mpr
    intro i
    exact sub_nonneg.mpr (eigenvalue_lower_of_det_trace hA hδ hL hdet htrace i)
  have hdiageq : diagonal (fun i ↦ hA.isHermitian.eigenvalues i - c) =
      diagonal (RCLike.ofReal ∘ hA.isHermitian.eigenvalues) - c • (1 : Matrix n n ℝ) := by
    rw [Matrix.smul_one_eq_diagonal, ← Matrix.diagonal_sub]
    congr 1
  have heq : A - c • (1 : Matrix n n ℝ) =
      Unitary.conjStarAlgAut ℝ _ hA.isHermitian.eigenvectorUnitary
        (diagonal (fun i ↦ hA.isHermitian.eigenvalues i - c)) := by
    rw [hdiageq, map_sub, map_smul, map_one, ← hA.isHermitian.spectral_theorem]
  rw [heq, Unitary.conjStarAlgAut_apply]
  exact Unitary.isUnit_coe.posSemidef_star_right_conjugate_iff.mpr hdiag

#print axioms matrix_lower_of_det_trace

end BassFlow


==> anc/verification/lean/BassFlow/ConcreteFlow.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.BassFunctional
public import BassFlow.HilbertSlice
public import BassFlow.FlowRegularity
public import Mathlib.Analysis.Calculus.LocalExtr.Basic

/-!
# Concrete Bass domain and the remaining conditional flow assembly

The functional is restricted to the actual σ(X) source subspace and σ(X,Γ)
target subspace. The conclusion uses the global infimum over that source space
and exact initial errors. The theorem below is explicitly conditional: its
represented-gradient, common strong-convexity and actual flow inputs remain
mathematical obligations. It is not a proof of A/A′ ⇒ G.
-/

public section
noncomputable section

open Set MeasureTheory Filter
open scoped Topology InnerProductSpace

namespace BassFlow

variable {Ω E : Type*} [MeasurableSpace Ω] [NormedAddCommGroup E]
  [InnerProductSpace ℝ E] [MeasurableSpace E] [BorelSpace E]
  (P : Measure Ω) (ν : Measure E) (X Γ : Ω → E)

/-- The concrete functional on source-measurable L², with joint-measurable competitors. -/
@[expose] def sourceBassFunctional (hX : MemLp X 2 P) (hΓ : MemLp Γ 2 P)
    (Z : sourceL2 P X) : ℝ :=
  liftedBassFunctionalOn P ν (jointL2 P X Γ) (hX.toLp X) (hΓ.toLp Γ)
    (sourceToAmbient P X Z)

/-- The source restriction has the original expectation formula, with the actual `X` and `Γ`. -/
theorem sourceBassFunctional_eq_sup_integral (hX : MemLp X 2 P) (hΓ : MemLp Γ 2 P)
    (hne : (targetLawSetOn P ν (jointL2 P X Γ)).Nonempty) {B : ℝ} (hB : 0 ≤ B)
    (hmoment : (∫ x, ‖x‖ ^ 2 ∂ν) ≤ B ^ 2) (Z : sourceL2 P X) :
    sourceBassFunctional P ν X Γ hX hΓ Z =
      sSup ((fun Y : Lp E 2 P ↦ ∫ ω,
        inner ℝ ((Z : Lp E 2 P) ω + Γ ω) (Y ω) -
          inner ℝ ((Z : Lp E 2 P) ω) (X ω) ∂P) ''
        targetLawSetOn P ν (jointL2 P X Γ)) := by
  rw [sourceBassFunctional, liftedBassFunctionalOn_eq_sup_integral P ν _ hne hB hmoment]
  congr 2
  funext Y
  apply integral_congr_ae
  filter_upwards [hX.coeFn_toLp, hΓ.coeFn_toLp] with ω hXω hΓω
  rw [hXω, hΓω]
  rfl

/-- Literal G conclusion for the concrete functional; its infimum is over the entire source L². -/
@[expose] def sourceBassExponentialConclusion (hX : MemLp X 2 P) (hΓ : MemLp Γ 2 P)
    (z : ℝ → sourceL2 P X) (star : sourceL2 P X) : Prop :=
  ∃ κ : ℝ, 0 < κ ∧ ∀ t : ℝ, 0 ≤ t →
    ‖z t - star‖ ≤ ‖z 0 - star‖ * Real.exp (-κ * t) ∧
    sourceBassFunctional P ν X Γ hX hΓ (z t) -
        sInf (range (sourceBassFunctional P ν X Γ hX hΓ)) ≤
      (sourceBassFunctional P ν X Γ hX hΓ (z 0) -
        sInf (range (sourceBassFunctional P ν X Γ hX hΓ))) * Real.exp (-κ * t)

variable [CompleteSpace E]

/-- A genuine global minimizer identifies the global infimum, without a bounded-slice shortcut. -/
theorem inf_eq_of_global_minimum {H : Type*} {V : H → ℝ} {star : H}
    (hmin : ∀ x, V star ≤ V x) : sInf (range V) = V star := by
  apply IsLeast.csInf_eq
  refine ⟨mem_range_self star, ?_⟩
  rintro v ⟨x, rfl⟩
  exact hmin x

/-- Global minimality and the represented derivative force the actual Hilbert gradient to vanish. -/
theorem gradient_zero_of_global_minimum {H : Type*} [NormedAddCommGroup H]
    [InnerProductSpace ℝ H] {V : H → ℝ} {g : H → H} {star : H}
    (hmin : ∀ x, V star ≤ V x) (hV : HasFDerivAt V (innerSL ℝ (g star)) star) :
    g star = 0 := by
  have hlocal : IsLocalMin V star := Eventually.of_forall hmin
  have hlinear := hlocal.hasFDerivAt_eq_zero hV
  have hinner : inner ℝ (g star) (g star) = 0 := by
    have hval := congrArg (fun L : H →L[ℝ] ℝ ↦ L (g star)) hlinear
    change inner ℝ (g star) (g star) = 0 at hval
    exact hval
  exact inner_self_eq_zero.mp hinner

variable [IsFiniteMeasure P]

omit [BorelSpace E] in
/-- Conditional assembly on the literal bounded fixed-mean Bass slice. No SC or BASE input
is proved by this theorem; those hypotheses must be discharged before claiming full G. -/
theorem conditional_sourceBass_convergence
    (hXm : Measurable X) (hX : MemLp X 2 P) (hΓ : MemLp Γ 2 P)
    {R m : ℝ} {a : E} {g : sourceL2 P X → sourceL2 P X}
    {z : ℝ → sourceL2 P X} {star : sourceL2 P X}
    (hsc : SupportStrongConvexOn (sourceBassFunctional P ν X Γ hX hΓ) g
      (fixedMeanBoundedSlice P X R a) m) (hm : 0 < m)
    (hstar : star ∈ fixedMeanBoundedSlice P X R a)
    (hmin : ∀ Z, sourceBassFunctional P ν X Γ hX hΓ star ≤
      sourceBassFunctional P ν X Γ hX hΓ Z)
    (hV : ∀ Z ∈ fixedMeanBoundedSlice P X R a,
      HasFDerivAt (sourceBassFunctional P ν X Γ hX hΓ) (innerSL ℝ (g Z)) Z)
    (hg : ContinuousOn g (fixedMeanBoundedSlice P X R a))
    (hz : ∀ t ∈ Ici 0, z t ∈ fixedMeanBoundedSlice P X R a)
    (hac : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T)
    (hflow : ∀ᵐ t ∂volume.restrict (Ici 0),
      HasDerivWithinAt z (-g (z t)) (Ici 0) t) :
    sourceBassExponentialConclusion P ν X Γ hX hΓ z star := by
  have : CompleteSpace (sourceL2 P X) := sourceL2_complete P X hXm
  have hzero := gradient_zero_of_global_minimum hmin (hV star hstar)
  have hinf := inf_eq_of_global_minimum hmin
  refine ⟨m, hm, ?_⟩
  intro t ht
  have h := both_exp_bounds_of_support_strong_convexity_of_ae_flow hsc hm hstar hzero
    hV hg hz hac hflow ht
  simpa only [hinf] using h

#print axioms sourceBassFunctional
#print axioms sourceBassFunctional_eq_sup_integral
#print axioms sourceBassExponentialConclusion
#print axioms inf_eq_of_global_minimum
#print axioms gradient_zero_of_global_minimum
#print axioms conditional_sourceBass_convergence

end BassFlow


==> anc/verification/lean/BassFlow/ConditionalGradient.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.HilbertSlice
public import BassFlow.FlowRegularity
public import Mathlib.MeasureTheory.Function.ConditionalExpectation.Basic

import Mathlib.Tactic

/-!
# The concrete conditional-mean gradient interface

Mathlib's actual L² conditional expectation projects an ambient class onto the submodule
measurable for the literal source sigma-algebra. We subtract the actual class of `X`, and
derive its mean from pushforward laws and their actual Bochner barycentres. This is a candidate
gradient expression; identifying a Brenier target and the derivative of the Bass functional
is a separate obligation.
-/

public section
noncomputable section

open Set MeasureTheory Filter
open scoped Topology

namespace BassFlow

variable {Ω E : Type*} [mΩ : MeasurableSpace Ω] [mE : MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- The actual orthogonal L² conditional expectation onto σ(X). -/
@[expose] def sourceConditionalExpectation (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) : Lp E 2 P →L[ℝ] sourceL2 P X :=
  condExpL2 E ℝ (sourceSigma_le X hX)

/-- Restrict the actual source projection to the joint L² domain. -/
@[expose] def jointSourceConditionalExpectation (P : Measure Ω) (X Γ : Ω → E)
    (hX : Measurable X) : jointL2 P X Γ →L[ℝ] sourceL2 P X :=
  (sourceConditionalExpectation P X hX).comp (jointToAmbient P X Γ).toContinuousLinearMap

theorem sourceConditionalExpectation_aestronglyMeasurable (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (Y : Lp E 2 P) :
    AEStronglyMeasurable[sourceSigma X]
      (sourceConditionalExpectation P X hX Y : Lp E 2 P) P :=
  lpMeas.aestronglyMeasurable _

section Finite

variable (P : Measure Ω) [IsFiniteMeasure P]

/-- Projection preserves the actual Bochner integral, by the conditional-expectation set identity. -/
theorem sourceMean_sourceConditionalExpectation (X : Ω → E) (hX : Measurable X)
    (Y : Lp E 2 P) :
    sourceMean P X (sourceConditionalExpectation P X hX Y) = ambientMean P Y := by
  change (∫ ω, (condExpL2 E ℝ (sourceSigma_le X hX) Y : Ω → E) ω ∂P) =
    ∫ ω, Y ω ∂P
  simpa only [Measure.restrict_univ] using
    integral_condExpL2_eq (𝕜 := ℝ) (sourceSigma_le X hX) Y MeasurableSet.univ
      (measure_ne_top P univ)

/-- The L² projection is the actual Bochner conditional expectation, a.e. -/
theorem sourceConditionalExpectation_ae_eq_condExp (X : Ω → E) (hX : Measurable X)
    (Y : Lp E 2 P) :
    (sourceConditionalExpectation P X hX Y : Lp E 2 P) =ᵐ[P]
      P[(Y : Ω → E) | sourceSigma X] := by
  refine ae_eq_condExp_of_forall_setIntegral_eq (sourceSigma_le X hX)
    (ambientL2_integrable P Y) (fun s _ hs ↦ ?_) (fun s hs hsf ↦ ?_)
    (sourceConditionalExpectation_aestronglyMeasurable P X hX Y)
  · exact integrableOn_condExpL2_of_measure_ne_top (sourceSigma_le X hX) hs.ne Y
  · exact integral_condExpL2_eq (𝕜 := ℝ) (sourceSigma_le X hX) Y hs hsf.ne

variable [BorelSpace E]

omit [InnerProductSpace ℝ E] [CompleteSpace E] [IsFiniteMeasure P] in
/-- The actual source variable is σ(X)-measurable in L², with no separability assumption on E. -/
theorem sourceVariable_aestronglyMeasurable (X : Ω → E) (hX : Measurable X)
    (hXp : MemLp X 2 P) : AEStronglyMeasurable[sourceSigma X] X P := by
  simpa only [Function.comp_def, id_eq] using
    hXp.aestronglyMeasurable.aestronglyMeasurable_id_map.comp_ae_measurable' hX.aemeasurable

/-- The source L² class represented by the actual random variable X. -/
@[expose] def sourceVariable (X : Ω → E) (hX : Measurable X) (hXp : MemLp X 2 P) :
    sourceL2 P X :=
  ⟨hXp.toLp X, (sourceVariable_aestronglyMeasurable P X hX hXp).congr hXp.coeFn_toLp.symm⟩

omit [CompleteSpace E] [IsFiniteMeasure P] in
theorem sourceVariable_ae_eq (X : Ω → E) (hX : Measurable X) (hXp : MemLp X 2 P) :
    (sourceVariable P X hX hXp : Lp E 2 P) =ᵐ[P] X :=
  hXp.coeFn_toLp

omit [CompleteSpace E] in
theorem sourceMean_sourceVariable (X : Ω → E) (hX : Measurable X) (hXp : MemLp X 2 P) :
    sourceMean P X (sourceVariable P X hX hXp) = ∫ ω, X ω ∂P :=
  integral_congr_ae (sourceVariable_ae_eq P X hX hXp)

/-- The actual conditional candidate E[Y|σ(X)] − X in the source Hilbert space. -/
@[expose] def conditionalCandidateGradient (X Γ : Ω → E) (hX : Measurable X)
    (hXp : MemLp X 2 P) (Y : jointL2 P X Γ) : sourceL2 P X :=
  jointSourceConditionalExpectation P X Γ hX Y - sourceVariable P X hX hXp

theorem conditionalCandidateGradient_ae_eq (X Γ : Ω → E) (hX : Measurable X)
    (hXp : MemLp X 2 P) (Y : jointL2 P X Γ) :
    (conditionalCandidateGradient P X Γ hX hXp Y : Lp E 2 P) =ᵐ[P]
      (fun ω ↦ P[((Y : Lp E 2 P) : Ω → E) | sourceSigma X] ω - X ω) := by
  filter_upwards [Lp.coeFn_sub
    (sourceConditionalExpectation P X hX (Y : Lp E 2 P) : Lp E 2 P)
    (sourceVariable P X hX hXp : Lp E 2 P),
    sourceConditionalExpectation_ae_eq_condExp P X hX (Y : Lp E 2 P),
    sourceVariable_ae_eq P X hX hXp] with ω hsub hproj hsrc
  change ((sourceConditionalExpectation P X hX (Y : Lp E 2 P) : Lp E 2 P) -
    (sourceVariable P X hX hXp : Lp E 2 P)) ω = _
  rw [hsub, Pi.sub_apply, hproj, hsrc]

omit [IsFiniteMeasure P] in
theorem conditionalCandidateGradient_continuous (X Γ : Ω → E) (hX : Measurable X)
    (hXp : MemLp X 2 P) : Continuous (conditionalCandidateGradient P X Γ hX hXp) :=
  (jointSourceConditionalExpectation P X Γ hX).continuous.sub continuous_const

/-- Its mean is computed, rather than assumed to vanish. -/
theorem sourceMean_conditionalCandidateGradient (X Γ : Ω → E) (hX : Measurable X)
    (hXp : MemLp X 2 P) (Y : jointL2 P X Γ) :
    sourceMean P X (conditionalCandidateGradient P X Γ hX hXp Y) =
      (∫ ω, (Y : Lp E 2 P) ω ∂P) - ∫ ω, X ω ∂P := by
  rw [conditionalCandidateGradient, map_sub, sourceMean_sourceVariable,
    jointSourceConditionalExpectation, ContinuousLinearMap.comp_apply,
    sourceMean_sourceConditionalExpectation]
  rfl

omit [CompleteSpace E] in
/-- A class's Bochner mean equals the barycentre of its actual pushforward law. -/
theorem ambientMean_eq_law_barycentre (Y : Lp E 2 P) :
    ambientMean P Y = ∫ y, y ∂P.map (fun ω ↦ Y ω) := by
  exact (integral_map (Lp.aestronglyMeasurable Y).aemeasurable
    (Lp.aestronglyMeasurable Y).aestronglyMeasurable_id_map).symm

omit [CompleteSpace E] [InnerProductSpace ℝ E] in
/-- The barycentre in the law identity is integrable, rather than a totalized undefined integral. -/
theorem integrable_id_law_of_ambientL2 (Y : Lp E 2 P) :
    Integrable (fun y : E ↦ y) (P.map (fun ω ↦ Y ω)) :=
  (integrable_map_measure (Lp.aestronglyMeasurable Y).aestronglyMeasurable_id_map
    (Lp.aestronglyMeasurable Y).aemeasurable).mpr (ambientL2_integrable P Y)

/-- Equal barycentres of the two actual laws imply zero mean of the conditional candidate. -/
theorem conditionalCandidateGradient_mean_zero_of_laws (X Γ : Ω → E)
    (hX : Measurable X) (hXp : MemLp X 2 P) (Y : jointL2 P X Γ)
    (μ ν : Measure E) (hlawX : P.map X = μ)
    (hlawY : P.map (fun ω ↦ (Y : Lp E 2 P) ω) = ν)
    (hbary : (∫ y, y ∂ν) = ∫ x, x ∂μ) :
    sourceMean P X (conditionalCandidateGradient P X Γ hX hXp Y) = 0 := by
  rw [sourceMean_conditionalCandidateGradient]
  have hXm : (∫ ω, X ω ∂P) = ∫ x, x ∂μ := by
    rw [← hlawX]
    exact (integral_map hX.aemeasurable hXp.aestronglyMeasurable.aestronglyMeasurable_id_map).symm
  have hYm : (∫ ω, (Y : Lp E 2 P) ω ∂P) = ∫ y, y ∂ν := by
    rw [← hlawY]
    exact ambientMean_eq_law_barycentre P (Y : Lp E 2 P)
  rw [hXm, hYm, hbary, sub_self]

end Finite

section ProbabilityMean

variable (P : Measure Ω) [IsProbabilityMeasure P]

omit [MeasurableSpace E] [CompleteSpace E] in
/-- On probability space the actual mean has operator bound one from L². -/
theorem norm_ambientMean_le (Z : Lp E 2 P) : ‖ambientMean P Z‖ ≤ ‖Z‖ := by
  calc
    ‖ambientMean P Z‖ ≤ ∫ ω, ‖Z ω‖ ∂P := norm_integral_le_integral_norm _
    _ = (eLpNorm Z 1 P).toReal := by
      rw [eLpNorm_one_eq_lintegral_enorm]
      exact integral_norm_eq_lintegral_enorm (Lp.aestronglyMeasurable Z)
    _ ≤ (eLpNorm Z 2 P).toReal := ENNReal.toReal_mono (Lp.eLpNorm_ne_top Z)
      (eLpNorm_le_eLpNorm_of_exponent_le (by norm_num) (Lp.aestronglyMeasurable Z))
    _ = ‖Z‖ := (Lp.norm_def Z).symm

/-- The continuous linear Bochner mean, equal to the previous concrete linear mean. -/
@[expose] def ambientMeanCLM : Lp E 2 P →L[ℝ] E :=
  (ambientMean P).mkContinuous 1 (fun Z ↦ by simpa using norm_ambientMean_le P Z)

@[expose] def sourceMeanCLM (X : Ω → E) : sourceL2 P X →L[ℝ] E :=
  (ambientMeanCLM P).comp (sourceToAmbient P X).toContinuousLinearMap

omit [CompleteSpace E] in
theorem sourceMeanCLM_eq_sourceMean (X : Ω → E) :
    (sourceMeanCLM P X).toLinearMap = sourceMean P X := rfl

omit [CompleteSpace E] in
theorem continuous_sourceMean (X : Ω → E) : Continuous (sourceMean P X) :=
  (sourceMeanCLM P X).continuous

variable [BorelSpace E]

/-- The mean is conserved by a locally AC a.e. flow of the concrete conditional candidate.

The target law and barycentre hypotheses yield zero velocity mean through the actual
conditional-expectation theorem. No zero-mean velocity oracle or integral representation of
the curve is assumed. Continuity of the actual candidate velocity is an explicit regularity input.
-/
theorem sourceMean_conserved_of_conditionalCandidate_flow (X Γ : Ω → E)
    (hX : Measurable X) (hXp : MemLp X 2 P) (μ ν : Measure E)
    (hlawX : P.map X = μ) (hbary : (∫ y, y ∂ν) = ∫ x, x ∂μ)
    {Y : ℝ → jointL2 P X Γ}
    (hfield : ContinuousOn
      (fun s ↦ -conditionalCandidateGradient P X Γ hX hXp (Y s)) (Ici 0))
    (hlawY : ∀ t ∈ Ici 0, P.map (fun ω ↦ (Y t : Lp E 2 P) ω) = ν)
    {z : ℝ → sourceL2 P X}
    (hac : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T)
    (hflow : ∀ᵐ t ∂volume.restrict (Ici 0), HasDerivWithinAt z
      (-conditionalCandidateGradient P X Γ hX hXp (Y t)) (Ici 0) t)
    {t : ℝ} (ht : 0 ≤ t) : sourceMean P X (z t) = sourceMean P X (z 0) := by
  have : CompleteSpace (sourceL2 P X) := sourceL2_complete P X hX
  let f : ℝ → sourceL2 P X := fun s ↦ -conditionalCandidateGradient P X Γ hX hXp (Y s)
  have hf : ContinuousOn f (Ici 0) := hfield
  have hd : ∀ᵐ s, s ∈ Ici 0 → HasDerivAt z (f s) s :=
    ae_hasDerivAt_of_ae_hasDerivWithinAt hflow
  have hint : (∫ s in 0..t, f s) = z t - z 0 :=
    integral_eq_sub_of_local_ac_of_ae hac hf hd ht
  have hfi : IntervalIntegrable f volume 0 t :=
    (hf.mono (fun s hs ↦ hs.1)).intervalIntegrable_of_Icc ht
  have hzero : (∫ s in 0..t, sourceMeanCLM P X (f s)) = 0 := by
    calc
      _ = ∫ _ in 0..t, (0 : E) := by
        apply intervalIntegral.integral_congr
        intro s hs
        have hs0 : s ∈ Ici 0 := ((uIcc_of_le ht) ▸ hs).1
        change sourceMean P X (-conditionalCandidateGradient P X Γ hX hXp (Y s)) = 0
        rw [map_neg, conditionalCandidateGradient_mean_zero_of_laws P X Γ hX hXp
          (Y s) μ ν hlawX (hlawY s hs0) hbary, neg_zero]
      _ = 0 := by simp
  have hmean := congrArg (sourceMeanCLM P X) hint
  rw [← (sourceMeanCLM P X).intervalIntegral_comp_comm hfi, hzero, map_sub] at hmean
  exact (sub_eq_zero.mp hmean.symm)

end ProbabilityMean

#print axioms sourceConditionalExpectation
#print axioms jointSourceConditionalExpectation
#print axioms sourceConditionalExpectation_aestronglyMeasurable
#print axioms sourceMean_sourceConditionalExpectation
#print axioms sourceConditionalExpectation_ae_eq_condExp
#print axioms sourceVariable_aestronglyMeasurable
#print axioms sourceVariable
#print axioms sourceVariable_ae_eq
#print axioms sourceMean_sourceVariable
#print axioms conditionalCandidateGradient
#print axioms conditionalCandidateGradient_ae_eq
#print axioms conditionalCandidateGradient_continuous
#print axioms sourceMean_conditionalCandidateGradient
#print axioms ambientMean_eq_law_barycentre
#print axioms integrable_id_law_of_ambientL2
#print axioms conditionalCandidateGradient_mean_zero_of_laws
#print axioms norm_ambientMean_le
#print axioms ambientMeanCLM
#print axioms sourceMeanCLM
#print axioms sourceMeanCLM_eq_sourceMean
#print axioms continuous_sourceMean
#print axioms sourceMean_conserved_of_conditionalCandidate_flow

end BassFlow


==> anc/verification/lean/BassFlow/Decay.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.Analysis.ODE.Gronwall
public import Mathlib.Analysis.InnerProductSpace.Calculus

import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
# Differential comparison for exponential decay

This module proves generic differential comparison lemmas used by the flow
argument. It does not assert the Bass strong-convexity theorem.
-/

public section

open Set Filter Real
open scoped Topology

namespace BassFlow

/-- The exponential factor in a decay estimate is strictly positive. -/
theorem decay_factor_pos (m t : ℝ) : 0 < exp (-m * t) :=
  exp_pos _

/-- A signed scalar differential inequality gives the exact initial prefactor. -/
theorem scalar_exp_decay {f f' : ℝ → ℝ} {k : ℝ}
    (hc : ContinuousOn f (Ici 0))
    (hd : ∀ x ∈ Ici 0, HasDerivWithinAt f (f' x) (Ici x) x)
    (hb : ∀ x ∈ Ici 0, f' x ≤ -k * f x) {t : ℝ} (ht : 0 ≤ t) :
    f t ≤ f 0 * exp (-k * t) := by
  have hcont : ContinuousOn f (Icc 0 t) := hc.mono fun x hx ↦ hx.1
  have hderiv : ∀ x ∈ Ico 0 t, ∀ r, f' x < r →
      ∃ᶠ z in 𝓝[>] x, (z - x)⁻¹ * (f z - f x) < r := by
    intro x hx r hr
    exact (hd x hx.1).liminf_right_slope_le hr
  have hbound : ∀ x ∈ Ico 0 t, f' x ≤ -k * f x + 0 := by
    intro x hx
    simpa only [add_zero] using hb x hx.1
  have h := le_gronwallBound_of_liminf_deriv_right_le hcont hderiv
    (le_refl (f 0)) hbound t ⟨ht, le_rfl⟩
  simpa only [gronwallBound_ε0, sub_zero] using h

/-- A squared norm estimate with rate 2m gives a norm estimate with rate m. -/
theorem norm_decay_of_sq_norm_decay {E : Type*} [NormedAddCommGroup E]
    (z : ℝ → E) (m t : ℝ)
    (h : ‖z t‖ ^ 2 ≤ ‖z 0‖ ^ 2 * exp (-2 * m * t)) :
    ‖z t‖ ≤ ‖z 0‖ * exp (-m * t) := by
  have he : (‖z 0‖ * exp (-m * t)) ^ 2 = ‖z 0‖ ^ 2 * exp (-2 * m * t) := by
    rw [mul_pow, pow_two (exp _), ← exp_add]
    congr 2
    ring
  have hb : 0 ≤ ‖z 0‖ * exp (-m * t) :=
    mul_nonneg (norm_nonneg _) (exp_pos _).le
  apply (sq_le_sq₀ (norm_nonneg _) hb).mp
  rwa [he]

/-- Nonnegative initial energy allows weakening rate 2m to the common rate m. -/
theorem weaken_energy_decay {e e₀ m t : ℝ} (he₀ : 0 ≤ e₀)
    (hm : 0 ≤ m) (ht : 0 ≤ t) (h : e ≤ e₀ * exp (-2 * m * t)) :
    e ≤ e₀ * exp (-m * t) := by
  apply h.trans
  apply mul_le_mul_of_nonneg_left _ he₀
  apply exp_le_exp.mpr
  nlinarith [mul_nonneg hm ht]

#print axioms scalar_exp_decay
#print axioms decay_factor_pos
#print axioms norm_decay_of_sq_norm_decay
#print axioms weaken_energy_decay

end BassFlow


==> anc/verification/lean/BassFlow/EigenvalueProduct.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.Algebra.Order.BigOperators.Group.Finset
public import Mathlib.Data.NNReal.Basic

/-!
# Product and sum bounds for nonnegative eigenvalue data

These scalar finite-dimensional inequalities are the numerical part of the
determinant and trace argument. Identifying them with a matrix field and
integrating over a positive-measure good set are separate obligations.
-/

public section

open scoped BigOperators

namespace BassFlow

/-- A determinant lower bound and a trace upper bound bound each nonnegative coordinate. -/
theorem product_lower_of_sum_upper {ι : Type*} [DecidableEq ι]
    (s : Finset ι) (vals : ι → NNReal) {δ L : NNReal} {i : ι} (hi : i ∈ s)
    (hprod : δ ≤ ∏ j ∈ s, vals j) (hsum : ∑ j ∈ s, vals j ≤ L) :
    δ ≤ vals i * L ^ (s.card - 1) := by
  have hcoord : ∀ j ∈ s, vals j ≤ L := by
    intro j hj
    exact (Finset.single_le_sum (fun k hk ↦ zero_le) hj).trans hsum
  have hrest : (∏ j ∈ s.erase i, vals j) ≤ L ^ (s.card - 1) := by
    have h := Finset.prod_le_pow_card (s.erase i) vals L
      (fun j hj ↦ hcoord j (Finset.mem_of_mem_erase hj))
    simpa only [Finset.card_erase_of_mem hi] using h
  calc
    δ ≤ ∏ j ∈ s, vals j := hprod
    _ = vals i * ∏ j ∈ s.erase i, vals j := (Finset.mul_prod_erase s vals hi).symm
    _ ≤ vals i * L ^ (s.card - 1) := mul_le_mul_left' hrest _

#print axioms product_lower_of_sum_upper

/-- Division by the positive trace power gives the coordinate lower bound. -/
theorem coordinate_lower_of_product_sum {ι : Type*} [DecidableEq ι]
    (s : Finset ι) (vals : ι → NNReal) {δ L : NNReal} {i : ι} (hi : i ∈ s)
    (hL : 0 < L) (hprod : δ ≤ ∏ j ∈ s, vals j)
    (hsum : ∑ j ∈ s, vals j ≤ L) :
    δ / L ^ (s.card - 1) ≤ vals i := by
  apply (div_le_iff₀ (pow_pos hL _)).2
  simpa only [mul_comm] using product_lower_of_sum_upper s vals hi hprod hsum

#print axioms coordinate_lower_of_product_sum

end BassFlow


==> anc/verification/lean/BassFlow/FlowExtension.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.Analysis.Convex.Strong
public import Mathlib.Analysis.Calculus.Deriv.AffineMap
public import Mathlib.Analysis.Convex.Deriv
public import Mathlib.Analysis.InnerProductSpace.Calculus
public import BassFlow.StrongConvexity

import Mathlib.Tactic.Linarith

/-!
# Endpoint support from strong convexity

This general module bridges Mathlib's chord definition of strong convexity to the quadratic
support inequality used by the gradient estimates. It does not prove strong convexity of the
Bass functional, or a Bass convergence theorem.
-/

public section

open Set
open scoped InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Strong chord convexity and the represented Fréchet derivative give quadratic support,
including endpoints of an arbitrary convex domain. -/
theorem supportStrongConvexOn_of_strongConvexOn
    {V : E → ℝ} {g : E → E} {S : Set E} {m : ℝ}
    (hsc : StrongConvexOn S m V)
    (hderiv : ∀ x ∈ S, HasFDerivAt V (innerSL ℝ (g x)) x) :
    SupportStrongConvexOn V g S m := by
  intro x hx y hy
  have hshift := strongConvexOn_iff_convex.mp hsc
  have hline : HasDerivAt (AffineMap.lineMap x y : ℝ → E) (y - x) 0 :=
    AffineMap.hasDerivAt_lineMap
  have hV := (hderiv x hx).comp_hasDerivAt_of_eq 0 hline (by simp)
  have hq := hV.sub (hline.norm_sq.const_mul (m / 2))
  have hconv : ConvexOn ℝ (Icc (0 : ℝ) 1)
      ((fun z ↦ V z - m / 2 * ‖z‖ ^ 2) ∘ AffineMap.lineMap x y) :=
    (hshift.comp_affineMap (AffineMap.lineMap x y)).subset
      (fun t ht ↦ hshift.1.segment_subset hx hy (lineMap_mem_segment ℝ x y ht))
      (convex_Icc 0 1)
  have hs := hconv.le_slope_of_hasDerivAt (y := 1) (by simp) (by simp) (by norm_num) hq
  simp only [slope_def_field, Function.comp_apply, AffineMap.lineMap_apply_zero,
    AffineMap.lineMap_apply_one, innerSL_apply_apply, sub_zero, div_one] at hs
  rw [norm_sub_sq_real]
  simp only [inner_sub_right] at hs ⊢
  rw [real_inner_comm y x, real_inner_self_eq_norm_sq] at hs
  nlinarith

#print axioms supportStrongConvexOn_of_strongConvexOn

/-- Intersecting the actual convex bound set with a fixed fiber of a linear mean map is convex.
The bound set is retained literally; this statement does not replace a uniform bound by a norm
ball in another space. -/
theorem convex_fixedMean_slice {F : Type*} [AddCommMonoid F] [Module ℝ F]
    (mean : E →ₗ[ℝ] F) (a : F) {boundSet : Set E} (hbound : Convex ℝ boundSet) :
    Convex ℝ {x ∈ boundSet | mean x = a} := by
  have heq : {x ∈ boundSet | mean x = a} = boundSet ∩ mean ⁻¹' {a} := by
    ext x
    simp
  rw [heq]
  exact hbound.inter ((convex_singleton a).linear_preimage mean)

#print axioms convex_fixedMean_slice

end BassFlow


==> anc/verification/lean/BassFlow/FlowRegularity.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
public import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
public import Mathlib.Analysis.Calculus.ContDiff.Deriv
public import BassFlow.GradientFlow

/-!
# Regularity of locally absolutely continuous flows

For a Banach-valued locally absolutely continuous curve, a continuous velocity field and the
flow equation almost everywhere imply the flow equation at every nonnegative time as a right
within derivative. The integral representation is proved from absolute continuity rather than
assumed. The final Hilbert-space theorem connects this regularity result to `GradientFlow`.

These are general regularity and conditional decay statements. Actual Bass definitions, gradient
continuity, bounded slices and the strong convexity inequality remain separate obligations.
-/

public section

open Set MeasureTheory Filter
open scoped Topology

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]

/-- The Bochner primitive of a continuous Banach-valued function is continuously differentiable. -/
theorem continuous_primitive_contDiff_one {f : ℝ → E} (hf : Continuous f) (a : ℝ) :
    ContDiff ℝ 1 (fun t ↦ ∫ s in a..t, f s) := by
  apply contDiff_one_iff_deriv.mpr
  constructor
  · intro t
    exact (hf.integral_hasStrictDerivAt a t).hasDerivAt.differentiableAt
  · have heq : deriv (fun t ↦ ∫ s in a..t, f s) = f := by
      funext t
      exact (hf.integral_hasStrictDerivAt a t).hasDerivAt.deriv
    rwa [heq]

/-- Absolute continuity and a continuous a.e. velocity determine the curve by its primitive.
The velocity is continued to negative times by `f (max t 0)` only inside this representation. -/
theorem ac_ae_integral_representation {z f : ℝ → E} {T : ℝ} (hT : 0 ≤ T)
    (hz : AbsolutelyContinuousOnInterval z 0 T)
    (hf : ContinuousOn f (Ici 0))
    (hderiv : ∀ᵐ t, t ∈ Ici 0 → HasDerivAt z (f t) t) :
    ∀ t ∈ Icc 0 T, z t = z 0 + ∫ s in 0..t, f (max s 0) := by
  let fe : ℝ → E := fun t ↦ f (max t 0)
  have hfe : Continuous fe :=
    hf.comp_continuous (continuous_id.max continuous_const) (fun t ↦ le_max_right t 0)
  let P : ℝ → E := fun t ↦ ∫ s in 0..t, fe s
  have hP : ContDiff ℝ 1 P := continuous_primitive_contDiff_one hfe 0
  have hAC : AbsolutelyContinuousOnInterval (fun t ↦ z t - P t) 0 T :=
    hz.sub hP.contDiffOn.absolutelyContinuousOnInterval
  have hzero : ∀ᵐ t, t ∈ uIcc 0 T → HasDerivAt (fun t ↦ z t - P t) 0 t := by
    filter_upwards [hderiv] with t ht hmem
    have ht0 : 0 ≤ t := ((uIcc_of_le hT) ▸ hmem).1
    have hzt := ht ht0
    have hPt : HasDerivAt P (f t) t := by
      simpa only [fe, max_eq_left ht0] using (hfe.integral_hasStrictDerivAt 0 t).hasDerivAt
    simpa only [Pi.sub_apply, sub_self] using hzt.fun_sub hPt
  obtain ⟨C, hC⟩ := hAC.const_of_ae_hasDerivAt_zero hzero
  have hC0 : z 0 = C := by
    simpa only [P, intervalIntegral.integral_same, sub_zero] using hC 0 (by simp)
  intro t ht
  have hCt : z t - P t = z 0 := by
    rw [hC0]
    exact hC t ((uIcc_of_le hT).symm ▸ ht)
  simpa only [P, fe] using sub_eq_iff_eq_add.mp hCt

omit [NormedSpace ℝ E] [CompleteSpace E] in
/-- Absolute continuity on every initial compact time interval gives halfline continuity. -/
theorem continuousOn_of_local_ac {z : ℝ → E}
    (hz : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T) :
    ContinuousOn z (Ici 0) := by
  intro t ht
  change 0 ≤ t at ht
  have hT : 0 ≤ t + 1 := le_trans ht (le_add_of_nonneg_right zero_le_one)
  have hct := (hz (t + 1) hT).continuousOn
  rw [uIcc_of_le hT] at hct
  apply (hct t ⟨ht, le_add_of_nonneg_right zero_le_one⟩).mono_of_mem_nhdsWithin
  have hu : ∀ᶠ u in 𝓝[Ici 0] t, u < t + 1 :=
    mem_nhdsWithin_of_mem_nhds (Iio_mem_nhds (lt_add_one t))
  filter_upwards [self_mem_nhdsWithin, hu] with u hu0 hu1
  exact ⟨hu0, hu1.le⟩

/-- A locally AC curve with a continuous a.e. velocity has that right derivative at every time,
including the initial time. Completeness is used for the Bochner primitive. -/
theorem hasDerivWithinAt_of_local_ac_of_ae {z f : ℝ → E}
    (hz : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T)
    (hf : ContinuousOn f (Ici 0))
    (hderiv : ∀ᵐ t, t ∈ Ici 0 → HasDerivAt z (f t) t) :
    ∀ t ∈ Ici 0, HasDerivWithinAt z (f t) (Ici t) t := by
  let fe : ℝ → E := fun t ↦ f (max t 0)
  have hfe : Continuous fe :=
    hf.comp_continuous (continuous_id.max continuous_const) (fun t ↦ le_max_right t 0)
  have hrepr : ∀ t ∈ Ici 0, z t = z 0 + ∫ s in 0..t, fe s := by
    intro t ht
    exact ac_ae_integral_representation ht (hz t ht) hf hderiv t ⟨ht, le_rfl⟩
  intro t ht
  change 0 ≤ t at ht
  have hP : HasDerivAt (fun r ↦ ∫ s in 0..r, fe s) (f t) t := by
    simpa only [fe, max_eq_left ht] using (hfe.integral_hasStrictDerivAt 0 t).hasDerivAt
  apply (hP.const_add (z 0)).hasDerivWithinAt.congr
  · intro r hr
    exact hrepr r (le_trans ht hr)
  · exact hrepr t ht

omit [CompleteSpace E] in
/-- The within derivative on the halfline is an ordinary derivative a.e.; its endpoint is null. -/
theorem ae_hasDerivAt_of_ae_hasDerivWithinAt {z f : ℝ → E}
    (hflow : ∀ᵐ t ∂volume.restrict (Ici 0), HasDerivWithinAt z (f t) (Ici 0) t) :
    ∀ᵐ t, t ∈ Ici 0 → HasDerivAt z (f t) t := by
  have hflow' := (ae_restrict_iff' measurableSet_Ici).mp hflow
  filter_upwards [hflow', volume.ae_ne (0 : ℝ)] with t hflowt htne ht
  change 0 ≤ t at ht
  exact (hflowt ht).hasDerivAt (Ici_mem_nhds (lt_of_le_of_ne ht htne.symm))

/-- Integral form of the locally AC equation with the original velocity on nonnegative times. -/
theorem integral_eq_sub_of_local_ac_of_ae {z f : ℝ → E}
    (hz : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T)
    (hf : ContinuousOn f (Ici 0))
    (hderiv : ∀ᵐ t, t ∈ Ici 0 → HasDerivAt z (f t) t)
    {t : ℝ} (ht : 0 ≤ t) :
    (∫ s in 0..t, f s) = z t - z 0 := by
  have hrepr := ac_ae_integral_representation ht (hz t ht) hf hderiv t ⟨ht, le_rfl⟩
  have heq : (∫ s in 0..t, f (max s 0)) = ∫ s in 0..t, f s := by
    apply intervalIntegral.integral_congr
    intro s hs
    have hs0 : 0 ≤ s := ((uIcc_of_le ht) ▸ hs).1
    change f (max s 0) = f s
    rw [max_eq_left hs0]
  rw [heq] at hrepr
  exact (eq_sub_iff_add_eq).mpr (by simpa only [add_comm] using hrepr.symm)

end BassFlow

namespace BassFlow

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

/-- The a.e. gradient-flow equation upgrades to the exact derivative input used by `GradientFlow`.
The field needs to be continuous only on the set containing the whole curve. -/
theorem everywhere_right_derivative_of_ae_gradient_flow
    {g : H → H} {S : Set H} {z : ℝ → H}
    (hg : ContinuousOn g S) (hz : ∀ t ∈ Ici 0, z t ∈ S)
    (hac : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T)
    (hflow : ∀ᵐ t ∂volume.restrict (Ici 0),
      HasDerivWithinAt z (-g (z t)) (Ici 0) t) :
    ∀ t ∈ Ici 0, HasDerivWithinAt z (-g (z t)) (Ici t) t := by
  have hc := continuousOn_of_local_ac hac
  have hf : ContinuousOn (fun t ↦ -g (z t)) (Ici 0) := (hg.comp hc hz).neg
  exact hasDerivWithinAt_of_local_ac_of_ae hac hf
    (ae_hasDerivAt_of_ae_hasDerivWithinAt hflow)

/-- Exact norm and energy prefactors for a locally AC a.e. flow, under explicit support SC and
represented derivative inputs. This closes the a.e.-to-everywhere interface without assuming
an everywhere flow equation or an integral representation of the curve. -/
theorem both_exp_bounds_of_support_strong_convexity_of_ae_flow
    {V : H → ℝ} {g : H → H} {S : Set H} {m : ℝ} {z : ℝ → H} {star : H}
    (hsc : SupportStrongConvexOn V g S m) (hm : 0 < m)
    (hstar : star ∈ S) (hzero : g star = 0)
    (hV : ∀ x ∈ S, HasFDerivAt V (innerSL ℝ (g x)) x)
    (hg : ContinuousOn g S) (hz : ∀ t ∈ Ici 0, z t ∈ S)
    (hac : ∀ T ∈ Ici 0, AbsolutelyContinuousOnInterval z 0 T)
    (hflow : ∀ᵐ t ∂volume.restrict (Ici 0),
      HasDerivWithinAt z (-g (z t)) (Ici 0) t)
    {t : ℝ} (ht : 0 ≤ t) :
    ‖z t - star‖ ≤ ‖z 0 - star‖ * Real.exp (-m * t) ∧
      V (z t) - V star ≤ (V (z 0) - V star) * Real.exp (-m * t) := by
  exact both_exp_bounds_of_support_strong_convexity hsc hm hstar hzero hV hz
    (continuousOn_of_local_ac hac)
    (everywhere_right_derivative_of_ae_gradient_flow hg hz hac hflow) ht

#print axioms continuous_primitive_contDiff_one
#print axioms ac_ae_integral_representation
#print axioms continuousOn_of_local_ac
#print axioms hasDerivWithinAt_of_local_ac_of_ae
#print axioms ae_hasDerivAt_of_ae_hasDerivWithinAt
#print axioms integral_eq_sub_of_local_ac_of_ae
#print axioms everywhere_right_derivative_of_ae_gradient_flow
#print axioms both_exp_bounds_of_support_strong_convexity_of_ae_flow

end BassFlow


==> anc/verification/lean/BassFlow/GaussianAttainment.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.BrenierAttainment
import BassFlow.GaussianBrenier

/-!
# Gaussian attainment with its proper-convex gradient witness

Original X/Γ independence and the exact standard-Gaussian law prove source
absolute continuity for every source L² class. The strong attainment theorem
then produces one actual target on the original Ω in the literal σ(X,Γ) space,
with target law, gradient representation, support attainment and covariance
attainment retained in its conclusion. Noise L² integrability is derived from
its Gaussian law. No smoothness, uniqueness or derivative is assumed or claimed.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Set OptimalTransport
open scoped ProbabilityTheory InnerProductSpace

namespace BassFlow

variable {Ω : Type*} [MeasurableSpace Ω]

/-- Gaussian perturbation gives a single target witness attaining the actual
Hilbert support and maximal covariance, represented by a proper-convex gradient. -/
theorem exists_gaussian_brenier_attainer (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (Z : sourceL2 P X) :
    ∃ (Φ : EuclideanSpace ℝ (Fin d) → WithTop ℝ)
      (Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P),
      IsProperConvex Φ ∧ Measurable Φ ∧
      Measurable (gradient fun x ↦ (Φ x).untopD 0) ∧
      Y ∈ targetLawSetOn P (ν : Measure _) (jointL2 P X Γ) ∧
      (Y : Ω → EuclideanSpace ℝ (Fin d)) =ᵐ[P]
        (fun ω ↦ gradient (fun x ↦ (Φ x).untopD 0)
          ((Z : Lp _ 2 P) ω + Γ ω)) ∧
      maximalCovariance (P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω)) (ν : Measure _) =
        inner ℝ ((Z : Lp _ 2 P) +
          (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) Y ∧
      innerSupport (targetLawSetOn P (ν : Measure _) (jointL2 P X Γ))
        ((Z : Lp _ 2 P) + (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) =
        inner ℝ ((Z : Lp _ 2 P) +
          (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) Y := by
  let hΓp := stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw
  let W : Lp (EuclideanSpace ℝ (Fin d)) 2 P := (Z : Lp _ 2 P) + hΓp.toLp Γ
  have hσ : sourceSigma Γ ≤ jointSigma X Γ := by
    rw [sourceSigma, jointSigma, MeasurableSpace.comap_prodMk]
    exact le_sup_right
  have hΓsub : hΓp.toLp Γ ∈ jointL2 P X Γ :=
    mem_lpMeas_iff_aestronglyMeasurable.mpr
      (((sourceVariable_aestronglyMeasurable P Γ hΓ hΓp).mono hσ).congr
        hΓp.coeFn_toLp.symm)
  have hWsub : W ∈ jointL2 P X Γ :=
    (jointL2 P X Γ).add_mem (sourceL2_le_jointL2 P X Γ Z.2) hΓsub
  have hWeq : (W : Ω → EuclideanSpace ℝ (Fin d)) =ᵐ[P]
      (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) := by
    filter_upwards [Lp.coeFn_add (Z : Lp _ 2 P) (hΓp.toLp Γ), hΓp.coeFn_toLp]
      with ω hsum hnoise
    exact hsum.trans (congrArg ((Z : Lp _ 2 P) ω + ·) hnoise)
  have hWlaw : P.map (W : Ω → EuclideanSpace ℝ (Fin d)) =
      P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) := Measure.map_congr hWeq
  have hrawac : P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) ≪ volume := by
    rw [sourceL2_actual_gaussian_observation_density P d hΓ.aemeasurable hΓlaw hind Z Z]
    exact withDensity_absolutelyContinuous _ _
  have hac : P.map (W : Ω → EuclideanSpace ℝ (Fin d)) ≪ volume :=
    hWlaw.symm ▸ hrawac
  obtain ⟨Φ, Y, hproper, hΦ, hgrad, hY, hYeq, hmax, hsupport⟩ :=
    exists_brenier_attainer_in_lpMeas
      (jointSigma X Γ) P W (lpMeas.aestronglyMeasurable ⟨W, hWsub⟩) ν hν hac
  refine ⟨Φ, Y, hproper, hΦ, hgrad, hY, ?_, ?_, ?_⟩
  · exact hYeq.trans (hWeq.fun_comp (gradient fun x ↦ (Φ x).untopD 0))
  · simpa only [W, hΓp, hWlaw] using hmax
  · simpa only [W, hΓp, jointL2] using hsupport

#print exists_gaussian_brenier_attainer
#print axioms exists_gaussian_brenier_attainer

end BassFlow


==> anc/verification/lean/BassFlow/GaussianBrenier.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.BrenierRealization
import BassFlow.GaussianIndependence
import BassFlow.ConditionalGradient
import BassFlow.ConcreteFlow

/-!
# Actual Gaussian Bass optimizer and maximal-covariance value

Original X/Γ independence, the standard Gaussian law and target second moments
give an attaining variable in the literal joint L² space on the original sample
space. The lifted Bass functional equals its maximal-covariance formula for every
source L² class. Smoothness, derivative identification and SC are not asserted.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Set OptimalTransport
open scoped ProbabilityTheory InnerProductSpace

namespace BassFlow

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The actual noise variable is square-integrable as a consequence of its Gaussian law. -/
theorem stdGaussian_noise_memLp (P : Measure Ω) (d : ℕ)
    {Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d))) : MemLp Γ 2 P := by
  have hid : MemLp (id : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) 2
      (P.map Γ) := hΓlaw.symm ▸ IsGaussian.memLp_two_id
  simpa only [Function.id_comp] using hid.comp_of_map hΓ

/-- A genuine optimizer for every Gaussian-perturbed source class belongs to σ(X,Γ). -/
theorem exists_gaussian_brenier_optimizer (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (Z : sourceL2 P X) :
    ∃ Y : Lp (EuclideanSpace ℝ (Fin d)) 2 P,
      Y ∈ targetLawSetOn P (ν : Measure _) (jointL2 P X Γ) ∧
      innerSupport (targetLawSetOn P (ν : Measure _) (jointL2 P X Γ))
        ((Z : Lp _ 2 P) + (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) =
      maximalCovariance (P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω)) (ν : Measure _) := by
  let hΓp := stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw
  let W : Lp (EuclideanSpace ℝ (Fin d)) 2 P := (Z : Lp _ 2 P) + hΓp.toLp Γ
  have hσ : sourceSigma Γ ≤ jointSigma X Γ := by
    rw [sourceSigma, jointSigma, MeasurableSpace.comap_prodMk]
    exact le_sup_right
  have hΓsub : hΓp.toLp Γ ∈ jointL2 P X Γ :=
    mem_lpMeas_iff_aestronglyMeasurable.mpr
      (((sourceVariable_aestronglyMeasurable P Γ hΓ hΓp).mono hσ).congr
        hΓp.coeFn_toLp.symm)
  have hWsub : W ∈ jointL2 P X Γ :=
    (jointL2 P X Γ).add_mem (sourceL2_le_jointL2 P X Γ Z.2) hΓsub
  have hWeq : (W : Ω → EuclideanSpace ℝ (Fin d)) =ᵐ[P]
      (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) := by
    filter_upwards [Lp.coeFn_add (Z : Lp _ 2 P) (hΓp.toLp Γ), hΓp.coeFn_toLp]
      with ω hsum hnoise
    exact hsum.trans (congrArg ((Z : Lp _ 2 P) ω + ·) hnoise)
  have hWlaw : P.map (W : Ω → EuclideanSpace ℝ (Fin d)) =
      P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) := Measure.map_congr hWeq
  have hrawac : P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) ≪ volume := by
    rw [sourceL2_actual_gaussian_observation_density P d hΓ.aemeasurable hΓlaw hind Z Z]
    exact withDensity_absolutelyContinuous _ _
  have hac : P.map (W : Ω → EuclideanSpace ℝ (Fin d)) ≪ volume :=
    hWlaw.symm ▸ hrawac
  obtain ⟨Y, hY, hvalue⟩ := exists_brenier_optimizer_in_lpMeas
    (jointSigma X Γ) P W (lpMeas.aestronglyMeasurable ⟨W, hWsub⟩) ν hν hac
  refine ⟨Y, hY, ?_⟩
  simpa only [W, hΓp, jointL2, hWlaw] using hvalue

/-- Actual Gaussian Bass values equal maximal covariance minus the original source pairing. -/
theorem sourceBassFunctional_eq_gaussian_maximalCovariance
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hXp : MemLp X 2 P)
    (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (Z : sourceL2 P X) :
    sourceBassFunctional P (ν : Measure _) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z =
      maximalCovariance (P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω)) (ν : Measure _) -
        inner ℝ (Z : Lp _ 2 P) (hXp.toLp X) := by
  obtain ⟨Y, hY, hvalue⟩ := exists_gaussian_brenier_optimizer P d hΓ hΓlaw hind ν hν Z
  exact congrArg (fun c : ℝ ↦ c - inner ℝ (Z : Lp _ 2 P) (hXp.toLp X)) hvalue

#print axioms stdGaussian_noise_memLp
#print axioms exists_gaussian_brenier_optimizer
#print axioms sourceBassFunctional_eq_gaussian_maximalCovariance

end BassFlow


==> anc/verification/lean/BassFlow/GaussianDensity.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.GaussianKernel
public import Mathlib.MeasureTheory.Integral.Pi
public import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace
public import Mathlib.Analysis.SpecialFunctions.Pow.Real

/-!
# Actual multivariate standard Gaussian density

The measure equality is proved from the scalar Gaussian density, finite-product
integration, and the volume-preserving equivalence between coordinate space and
Euclidean space. No multivariate density identity is an input assumption.
-/

public section
noncomputable section

open MeasureTheory ProbabilityTheory Set WithLp
open scoped BigOperators ENNReal ProbabilityTheory

namespace BassFlow

/-- The product of the actual one-dimensional standard Gaussian real densities. -/
@[expose]
def gaussianProductDensityReal (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∏ i, gaussianPDFReal 0 1 (w i)

/-- The ENNReal density associated with the coordinate product. -/
@[expose]
def gaussianProductDensity (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) : ℝ≥0∞ :=
  ENNReal.ofReal (gaussianProductDensityReal d w)

theorem measurable_gaussianProductDensityReal (d : ℕ) :
    Measurable (gaussianProductDensityReal d) := by
  unfold gaussianProductDensityReal
  exact Finset.measurable_prod _ fun i hi ↦
    (measurable_gaussianPDFReal 0 1).comp
      (PiLp.continuous_apply 2 (fun _ : Fin d ↦ ℝ) i).measurable

theorem measurable_gaussianProductDensity (d : ℕ) : Measurable (gaussianProductDensity d) :=
  (measurable_gaussianProductDensityReal d).ennreal_ofReal

/-- Finite coordinate products have the product density with respect to coordinate Lebesgue measure. -/
theorem coordinate_stdGaussian_density (d : ℕ) :
    (Measure.pi (fun _ : Fin d ↦ gaussianReal 0 1)) =
      (volume : Measure (Fin d → ℝ)).withDensity
        (fun x ↦ ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i))) := by
  apply Measure.pi_eq
  intro s hs
  have hsi (i : Fin d) : Integrable (gaussianPDFReal 0 1) (volume.restrict (s i)) :=
    (integrable_gaussianPDFReal 0 1).mono_measure Measure.restrict_le_self
  have hpi : Integrable (fun x : Fin d → ℝ ↦ ∏ i, gaussianPDFReal 0 1 (x i))
      ((volume : Measure (Fin d → ℝ)).restrict (univ.pi s)) := by
    rw [volume_pi, Measure.restrict_pi_pi]
    exact Integrable.fintype_prod hsi
  rw [withDensity_apply _ (MeasurableSet.univ_pi hs),
    ← ofReal_integral_eq_lintegral_ofReal hpi (ae_of_all _ fun x ↦
      Finset.prod_nonneg fun i hi ↦ gaussianPDFReal_nonneg 0 1 (x i))]
  rw [volume_pi, Measure.restrict_pi_pi, integral_fintype_prod_eq_prod]
  rw [ENNReal.ofReal_prod_of_nonneg (fun i hi ↦ integral_nonneg
    (fun x ↦ gaussianPDFReal_nonneg 0 1 x))]
  apply Finset.prod_congr rfl
  intro i hi
  rw [gaussianReal_of_var_ne_zero 0 (by norm_num), withDensity_apply _ (hs i),
    gaussianPDF_def]
  exact ofReal_integral_eq_lintegral_ofReal (hsi i)
    (ae_of_all _ fun x ↦ gaussianPDFReal_nonneg 0 1 x)

#print axioms coordinate_stdGaussian_density

/-- Transporting a density by an actual volume-preserving measurable equivalence. -/
theorem map_withDensity_of_measurePreserving_equiv {α β : Type*}
    [MeasurableSpace α] [MeasurableSpace β] (μ : Measure α) (ν : Measure β)
    (e : α ≃ᵐ β) (he : MeasurePreserving e μ ν) {f : α → ℝ≥0∞} (hf : Measurable f) :
    (μ.withDensity f).map e = ν.withDensity (fun b ↦ f (e.symm b)) := by
  ext s hs
  rw [Measure.map_apply e.measurable hs,
    withDensity_apply _ (e.measurable hs), withDensity_apply _ hs]
  have h := he.setLIntegral_comp_preimage (f := fun b ↦ f (e.symm b)) hs
    (hf.comp e.symm.measurable)
  simpa only [e.symm_apply_apply] using h

#print axioms map_withDensity_of_measurePreserving_equiv

/-- The actual standard Gaussian in every finite Euclidean dimension has the product density. -/
theorem stdGaussian_eq_volume_withDensity_product (d : ℕ) :
    stdGaussian (EuclideanSpace ℝ (Fin d)) = volume.withDensity (gaussianProductDensity d) := by
  rw [← map_pi_eq_stdGaussian, coordinate_stdGaussian_density]
  have hmeas : Measurable (fun x : Fin d → ℝ ↦
      ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i))) := by
    fun_prop
  exact map_withDensity_of_measurePreserving_equiv volume volume
    (MeasurableEquiv.toLp 2 (Fin d → ℝ)) (PiLp.volume_preserving_toLp (Fin d)) hmeas

#print axioms stdGaussian_eq_volume_withDensity_product

/-- The coordinate product combines into the radial exponential density. -/
theorem gaussianProductDensityReal_eq_radial (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) :
    gaussianProductDensityReal d w =
      ((Real.sqrt (2 * Real.pi))⁻¹) ^ d * Real.exp (-‖w‖ ^ 2 / 2) := by
  unfold gaussianProductDensityReal
  simp_rw [gaussianPDFReal_def]
  simp only [NNReal.coe_one, mul_one, sub_zero]
  rw [Finset.prod_mul_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin,
    ← Real.exp_sum]
  rw [EuclideanSpace.real_norm_sq_eq, ← Finset.sum_div, ← Finset.sum_neg_distrib]

#print axioms gaussianProductDensityReal_eq_radial

/-- The radial normalizing constant has the frozen `(2π)^(-d/2)` convention. -/
theorem gaussian_normalizing_constant_eq_rpow (d : ℕ) :
    ((Real.sqrt (2 * Real.pi))⁻¹) ^ d = (2 * Real.pi) ^ (-(d : ℝ) / 2) := by
  have ha : 0 ≤ 2 * Real.pi := (mul_pos (by norm_num) Real.pi_pos).le
  rw [← Real.rpow_natCast ((Real.sqrt (2 * Real.pi))⁻¹) d,
    Real.inv_rpow (Real.sqrt_nonneg _) _, Real.sqrt_eq_rpow,
    ← Real.rpow_mul ha, ← Real.rpow_neg ha]
  congr 1
  ring

#print axioms gaussian_normalizing_constant_eq_rpow

/-- The real multivariate standard Gaussian density, with the exact dimension-dependent constant. -/
@[expose]
def standardGaussianDensityReal (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) : ℝ :=
  (2 * Real.pi) ^ (-(d : ℝ) / 2) * Real.exp (-‖w‖ ^ 2 / 2)

/-- The ENNReal multivariate density used by actual `withDensity` measures. -/
@[expose]
def standardGaussianDensity (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) : ℝ≥0∞ :=
  ENNReal.ofReal (standardGaussianDensityReal d w)

theorem gaussianProductDensityReal_eq_standard (d : ℕ) :
    gaussianProductDensityReal d = standardGaussianDensityReal d := by
  funext w
  rw [gaussianProductDensityReal_eq_radial, gaussian_normalizing_constant_eq_rpow]
  rfl

/-- Actual multivariate stdGaussian has the explicit radial Lebesgue density in every dimension. -/
theorem stdGaussian_eq_volume_withDensity (d : ℕ) :
    stdGaussian (EuclideanSpace ℝ (Fin d)) = volume.withDensity (standardGaussianDensity d) := by
  have heq : gaussianProductDensity d = standardGaussianDensity d := by
    funext w
    simp only [gaussianProductDensity, standardGaussianDensity,
      gaussianProductDensityReal_eq_standard]
  rw [← heq]
  exact stdGaussian_eq_volume_withDensity_product d

#print axioms stdGaussian_eq_volume_withDensity

/-- The exact upper Gaussian constant `b` from the frozen analytic argument. -/
@[expose]
def gaussianUpperConstant (d : ℕ) : ℝ := (2 * Real.pi) ^ (-(d : ℝ) / 2)

/-- The exact lower Gaussian constant `a` on the fixed unit ball for latent radius R. -/
@[expose]
def gaussianLowerConstant (d : ℕ) (R : ℝ) : ℝ :=
  gaussianUpperConstant d * Real.exp (-(R + 1) ^ 2 / 2)

theorem gaussianUpperConstant_pos (d : ℕ) : 0 < gaussianUpperConstant d := by
  exact Real.rpow_pos_of_pos (mul_pos (by norm_num) Real.pi_pos) _

theorem gaussianLowerConstant_pos (d : ℕ) (R : ℝ) : 0 < gaussianLowerConstant d R :=
  mul_pos (gaussianUpperConstant_pos d) (Real.exp_pos _)

theorem standardGaussianDensityReal_pos (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) :
    0 < standardGaussianDensityReal d w :=
  mul_pos (gaussianUpperConstant_pos d) (Real.exp_pos _)

theorem standardGaussianDensity_pos (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) :
    0 < standardGaussianDensity d w := ENNReal.ofReal_pos.mpr
  (standardGaussianDensityReal_pos d w)

theorem standardGaussianDensity_lt_top (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) :
    standardGaussianDensity d w < ∞ := ENNReal.ofReal_lt_top

theorem measurable_standardGaussianDensityReal (d : ℕ) :
    Measurable (standardGaussianDensityReal d) := by
  rw [← gaussianProductDensityReal_eq_standard]
  exact measurable_gaussianProductDensityReal d

theorem measurable_standardGaussianDensity (d : ℕ) : Measurable (standardGaussianDensity d) :=
  (measurable_standardGaussianDensityReal d).ennreal_ofReal

/-- The real standard Gaussian density is everywhere bounded by the frozen constant b. -/
theorem standardGaussianDensityReal_le_upper (d : ℕ) (w : EuclideanSpace ℝ (Fin d)) :
    standardGaussianDensityReal d w ≤ gaussianUpperConstant d := by
  have hexp : Real.exp (-‖w‖ ^ 2 / 2) ≤ 1 := by
    rw [← Real.exp_zero]
    apply Real.exp_le_exp.mpr
    nlinarith [sq_nonneg ‖w‖]
  simpa only [standardGaussianDensityReal, gaussianUpperConstant, mul_one] using
    mul_le_mul_of_nonneg_left hexp (gaussianUpperConstant_pos d).le

#print axioms standardGaussianDensityReal_le_upper

/-- The fixed-ball lower bound is uniform in every latent state of radius at most R. -/
theorem standardGaussianDensityReal_lower_on_unit_ball (d : ℕ) {R : ℝ} (hR : 0 ≤ R)
    {z w : EuclideanSpace ℝ (Fin d)} (hz : ‖z‖ ≤ R) (hw : ‖w‖ ≤ 1) :
    gaussianLowerConstant d R ≤ standardGaussianDensityReal d (w - z) := by
  have hn : ‖w - z‖ ≤ R + 1 := by
    exact (norm_sub_le w z).trans (by linarith)
  have hsq : ‖w - z‖ ^ 2 ≤ (R + 1) ^ 2 :=
    (sq_le_sq₀ (norm_nonneg _) (by linarith)).mpr hn
  exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr (by nlinarith))
    (gaussianUpperConstant_pos d).le

#print axioms standardGaussianDensityReal_lower_on_unit_ball

/-- The actual Gaussian observation marginal has the explicit convolution density. -/
theorem gaussianObservationKernel_marginal_density (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d))) [SFinite μ] :
    gaussianObservationKernel d ∘ₘ μ = volume.withDensity
      (fun w ↦ ∫⁻ p, standardGaussianDensity d (w - p.1) ∂μ) :=
  additiveObservationKernel_marginal_density _ volume (measurable_standardGaussianDensity d)
    (stdGaussian_eq_volume_withDensity d) μ

#print axioms gaussianObservationKernel_marginal_density

/-- The actual multivariate Gaussian kernel RN derivative is its Gaussian likelihood ratio. -/
theorem ae_gaussianObservationKernel_rnDeriv_density (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] :
    ∀ᵐ w ∂(gaussianObservationKernel d ∘ₘ μ), ∀ᵐ p ∂μ,
      (gaussianObservationKernel d).rnDeriv
        (Kernel.const _ (gaussianObservationKernel d ∘ₘ μ)) p w =
          standardGaussianDensity d (w - p.1) /
            (∫⁻ q, standardGaussianDensity d (w - q.1) ∂μ) :=
  ae_additiveObservationKernel_rnDeriv_density _ volume
    (measurable_standardGaussianDensity d) (stdGaussian_eq_volume_withDensity d) μ

#print axioms ae_gaussianObservationKernel_rnDeriv_density

/-- The actual multivariate Gaussian disintegration posterior has the normalized Gaussian density. -/
theorem ae_gaussianObservationKernel_posterior_density (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] :
    ∀ᵐ w ∂(gaussianObservationKernel d ∘ₘ μ),
      ((gaussianObservationKernel d)†μ) w = μ.withDensity
        (fun p ↦ standardGaussianDensity d (w - p.1) /
          (∫⁻ q, standardGaussianDensity d (w - q.1) ∂μ)) :=
  ae_additiveObservationKernel_posterior_density _ volume
    (measurable_standardGaussianDensity d) (stdGaussian_eq_volume_withDensity d) μ

#print axioms ae_gaussianObservationKernel_posterior_density

/-- The actual observation density retains the common upper bound b for every prior law. -/
theorem gaussian_observation_density_le_upper (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (w : EuclideanSpace ℝ (Fin d)) :
    (∫⁻ p, standardGaussianDensity d (w - p.1) ∂μ) ≤
      ENNReal.ofReal (gaussianUpperConstant d) := by
  calc
    _ ≤ ∫⁻ _ : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d),
      ENNReal.ofReal (gaussianUpperConstant d) ∂μ := lintegral_mono fun p ↦
        ENNReal.ofReal_le_ofReal (standardGaussianDensityReal_le_upper d (w - p.1))
    _ = _ := by simp

#print axioms gaussian_observation_density_le_upper

/-- The actual observation density is uniformly positive on the fixed ball for bounded priors. -/
theorem gaussian_observation_density_lower_on_unit_ball (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) {w : EuclideanSpace ℝ (Fin d)} (hw : ‖w‖ ≤ 1) :
    ENNReal.ofReal (gaussianLowerConstant d R) ≤
      ∫⁻ p, standardGaussianDensity d (w - p.1) ∂μ := by
  calc
    _ = ∫⁻ _ : EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d),
      ENNReal.ofReal (gaussianLowerConstant d R) ∂μ := by simp
    _ ≤ _ := lintegral_mono_ae (hz.mono fun p hp ↦ ENNReal.ofReal_le_ofReal
      (standardGaussianDensityReal_lower_on_unit_ball d hR hp hw))

#print axioms gaussian_observation_density_lower_on_unit_ball

/-- Gaussian likelihoods are genuinely integrable under every probability prior. -/
theorem integrable_standardGaussianDensityReal_shift (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (w : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun p ↦ standardGaussianDensityReal d (w - p.1)) μ := by
  apply (integrable_const (gaussianUpperConstant d)).mono'
    ((measurable_standardGaussianDensityReal d).comp
      (measurable_const.sub measurable_fst)).aestronglyMeasurable
  exact ae_of_all _ fun p ↦ by
    change ‖standardGaussianDensityReal d (w - p.1)‖ ≤ gaussianUpperConstant d
    rw [Real.norm_eq_abs, abs_of_nonneg (standardGaussianDensityReal_pos d (w - p.1)).le]
    exact standardGaussianDensityReal_le_upper d (w - p.1)

#print axioms integrable_standardGaussianDensityReal_shift

/-- The real observation density is the actual prior expectation of the Gaussian likelihood. -/
@[expose]
def gaussianObservationDensityReal (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    (w : EuclideanSpace ℝ (Fin d)) : ℝ :=
  ∫ p, standardGaussianDensityReal d (w - p.1) ∂μ

/-- The Lebesgue density and the actual real expectation have exactly matching normalizations. -/
theorem gaussian_observation_density_eq_ofReal_integral (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (w : EuclideanSpace ℝ (Fin d)) :
    (∫⁻ p, standardGaussianDensity d (w - p.1) ∂μ) =
      ENNReal.ofReal (gaussianObservationDensityReal d μ w) :=
  (ofReal_integral_eq_lintegral_ofReal (integrable_standardGaussianDensityReal_shift d μ w)
    (ae_of_all _ fun p ↦ (standardGaussianDensityReal_pos d (w - p.1)).le)).symm

#print axioms gaussian_observation_density_eq_ofReal_integral

theorem gaussianObservationDensityReal_le_upper (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] (w : EuclideanSpace ℝ (Fin d)) :
    gaussianObservationDensityReal d μ w ≤ gaussianUpperConstant d := by
  simpa only [gaussianObservationDensityReal, integral_const, probReal_univ, one_smul] using
    integral_mono_ae (integrable_standardGaussianDensityReal_shift d μ w)
      (integrable_const (gaussianUpperConstant d))
      (ae_of_all _ fun p ↦ standardGaussianDensityReal_le_upper d (w - p.1))

#print axioms gaussianObservationDensityReal_le_upper

theorem gaussianObservationDensityReal_lower_on_unit_ball (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) {w : EuclideanSpace ℝ (Fin d)} (hw : ‖w‖ ≤ 1) :
    gaussianLowerConstant d R ≤ gaussianObservationDensityReal d μ w := by
  simpa only [gaussianObservationDensityReal, integral_const, probReal_univ, one_smul] using
    integral_mono_ae (integrable_const (gaussianLowerConstant d R))
      (integrable_standardGaussianDensityReal_shift d μ w)
      (hz.mono fun p hp ↦ standardGaussianDensityReal_lower_on_unit_ball d hR hp hw)

#print axioms gaussianObservationDensityReal_lower_on_unit_ball

/-- The actual observation marginal uses the real density from the analytic argument. -/
theorem gaussianObservationKernel_marginal_density_real (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] :
    gaussianObservationKernel d ∘ₘ μ = volume.withDensity
      (fun w ↦ ENNReal.ofReal (gaussianObservationDensityReal d μ w)) := by
  rw [gaussianObservationKernel_marginal_density]
  congr 1
  funext w
  exact gaussian_observation_density_eq_ofReal_integral d μ w

#print axioms gaussianObservationKernel_marginal_density_real

/-- The original arbitrary sample space has this actual Gaussian observation density.
The Standard Borel prior state is the Euclidean joint-law space, not the sample space Ω.
-/
theorem actual_gaussian_observation_density {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {Z U Γ : Ω → EuclideanSpace ℝ (Fin d)}
    (hpair : AEMeasurable (fun ω ↦ (Z ω, U ω)) P) (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun (fun ω ↦ (Z ω, U ω)) Γ P) :
    P.map (fun ω ↦ Z ω + Γ ω) = volume.withDensity
      (fun w ↦ ENNReal.ofReal
        (gaussianObservationDensityReal d (P.map (fun ω ↦ (Z ω, U ω))) w)) := by
  letI : IsProbabilityMeasure (P.map (fun ω ↦ (Z ω, U ω))) :=
    Measure.isProbabilityMeasure_map hpair
  rw [← additiveObservationKernel_law_match P _ hpair hΓ hΓlaw hind]
  exact gaussianObservationKernel_marginal_density_real d _

#print axioms actual_gaussian_observation_density

#print axioms measurable_gaussianProductDensityReal
#print axioms measurable_gaussianProductDensity
#print axioms gaussianProductDensityReal_eq_standard
#print axioms gaussianUpperConstant_pos
#print axioms gaussianLowerConstant_pos
#print axioms standardGaussianDensityReal_pos
#print axioms standardGaussianDensity_pos
#print axioms standardGaussianDensity_lt_top
#print axioms measurable_standardGaussianDensityReal
#print axioms measurable_standardGaussianDensity

end BassFlow


==> anc/verification/lean/BassFlow/GaussianIndependence.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.HilbertSlice
public import BassFlow.GaussianDensity
public import Mathlib.Probability.Independence.Basic

import Mathlib.Tactic

/-!
# Whole-pair independence from source L² measurability

Independent `X` and `Γ` give independence of `Γ` from the whole pair of actual source-L²
classes. The proof uses σ(X)-measurable representatives and independence's stability under
almost-everywhere equality. No StandardBorel assumption on the original sample space, or
separate whole-pair-independence premise, is introduced. The resulting joint law and Gaussian
observation density instantiate the previously proved actual kernel interfaces.
-/

public section
noncomputable section

open MeasureTheory ProbabilityTheory Set
open scoped ProbabilityTheory

namespace BassFlow

variable {Ω E : Type*} [MeasurableSpace Ω] [MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E]

omit [InnerProductSpace ℝ E] in
/-- Independence survives replacing any pair of σ(X)-AE strongly measurable functions
by their actual representatives. -/
theorem indepFun_pair_of_source_aestronglyMeasurable (P : Measure Ω) {X Γ Z U : Ω → E}
    (hind : IndepFun X Γ P) (hZ : AEStronglyMeasurable[sourceSigma X] Z P)
    (hU : AEStronglyMeasurable[sourceSigma X] U P) :
    IndepFun (fun ω ↦ (Z ω, U ω)) Γ P := by
  let pair : Ω → E × E := fun ω ↦ (hZ.mk Z ω, hU.mk U ω)
  have hpair : Measurable[sourceSigma X] pair :=
    hZ.stronglyMeasurable_mk.measurable.prodMk hU.stronglyMeasurable_mk.measurable
  have hsigma := (IndepFun_iff_Indep X Γ P).mp hind
  have hpind : IndepFun pair Γ P := (IndepFun_iff_Indep pair Γ P).mpr
    (indep_of_indep_of_le_left hsigma hpair.comap_le)
  have hae : pair =ᵐ[P] fun ω ↦ (Z ω, U ω) := by
    filter_upwards [hZ.ae_eq_mk, hU.ae_eq_mk] with ω hz hu
    exact congrArg₂ Prod.mk hz.symm hu.symm
  exact hpind.congr hae ae_eq_rfl

/-- The canonical L² representatives of a source pair are actually AE measurable. -/
theorem sourceL2_pair_aemeasurable (P : Measure Ω) (X : Ω → E) (Z U : sourceL2 P X) :
    AEMeasurable (fun ω ↦ ((Z : Lp E 2 P) ω, (U : Lp E 2 P) ω)) P :=
  (Lp.aestronglyMeasurable (Z : Lp E 2 P)).aemeasurable.prodMk
    (Lp.aestronglyMeasurable (U : Lp E 2 P)).aemeasurable

/-- Original X/Γ independence gives whole-pair independence for actual source-L² classes. -/
theorem sourceL2_pair_indep_noise (P : Measure Ω) {X Γ : Ω → E}
    (hind : IndepFun X Γ P) (Z U : sourceL2 P X) :
    IndepFun (fun ω ↦ ((Z : Lp E 2 P) ω, (U : Lp E 2 P) ω)) Γ P :=
  indepFun_pair_of_source_aestronglyMeasurable P hind
    (lpMeas.aestronglyMeasurable Z) (lpMeas.aestronglyMeasurable U)

end BassFlow

namespace BassFlow

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The full actual Gaussian latent/observation joint law needs only original X/Γ independence. -/
theorem sourceL2_gaussian_joint_law_match (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P) (Z U : sourceL2 P X) :
    (P.map (fun ω ↦ ((Z : Lp _ 2 P) ω, (U : Lp _ 2 P) ω))) ⊗ₘ
        gaussianObservationKernel d =
      P.map (fun ω ↦ (((Z : Lp _ 2 P) ω, (U : Lp _ 2 P) ω),
        (Z : Lp _ 2 P) ω + Γ ω)) :=
  gaussianObservationKernel_joint_law_match P d (sourceL2_pair_aemeasurable P X Z U)
    hΓ hΓlaw (sourceL2_pair_indep_noise P hind Z U)

/-- The actual Gaussian observation marginal matches the original source class plus Γ. -/
theorem sourceL2_gaussian_observation_law_match (P : Measure Ω) [IsProbabilityMeasure P]
    (d : ℕ) {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P) (Z U : sourceL2 P X) :
    gaussianObservationKernel d ∘ₘ
        P.map (fun ω ↦ ((Z : Lp _ 2 P) ω, (U : Lp _ 2 P) ω)) =
      P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) :=
  additiveObservationKernel_law_match P _ (sourceL2_pair_aemeasurable P X Z U)
    hΓ hΓlaw (sourceL2_pair_indep_noise P hind Z U)

/-- The actual observation density now follows without an additional whole-pair independence input. -/
theorem sourceL2_actual_gaussian_observation_density (P : Measure Ω) [IsProbabilityMeasure P]
    (d : ℕ) {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P) (Z U : sourceL2 P X) :
    P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω) = volume.withDensity
      (fun w ↦ ENNReal.ofReal (gaussianObservationDensityReal d
        (P.map (fun ω ↦ ((Z : Lp _ 2 P) ω, (U : Lp _ 2 P) ω))) w)) :=
  actual_gaussian_observation_density P d (sourceL2_pair_aemeasurable P X Z U)
    hΓ hΓlaw (sourceL2_pair_indep_noise P hind Z U)

#print axioms indepFun_pair_of_source_aestronglyMeasurable
#print axioms sourceL2_pair_aemeasurable
#print axioms sourceL2_pair_indep_noise
#print axioms sourceL2_gaussian_joint_law_match
#print axioms sourceL2_gaussian_observation_law_match
#print axioms sourceL2_actual_gaussian_observation_density

end BassFlow


==> anc/verification/lean/BassFlow/GaussianKernel.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.GaussianPosterior
public import Mathlib.Probability.Distributions.Gaussian.Multivariate
public import Mathlib.Probability.Independence.Basic
public import Mathlib.MeasureTheory.Group.Arithmetic
public import Mathlib.MeasureTheory.Group.Measure

/-!
# Additive observation kernel and its actual Gaussian specialization

The prior state is the whole pair (Z,U). The observation keeps its first
coordinate and adds independent noise. The joint-law match uses independence
from the entire pair, rather than independence from Z alone.
The multivariate likelihood-density and Radon–Nikodym ratio are separate steps.
-/

public section
noncomputable section

open MeasureTheory ProbabilityTheory Set
open scoped ProbabilityTheory ENNReal

namespace BassFlow

section Additive

variable {E : Type*} [MeasurableSpace E] [Add E] [MeasurableAdd₂ E]

/-- An actual additive observation kernel on the latent pair. -/
@[expose]
def additiveObservationKernel (γ : Measure E) : Kernel (E × E) E :=
  (Kernel.id ×ₖ Kernel.const (E × E) γ).map (fun p : (E × E) × E ↦ p.1.1 + p.2)

theorem measurable_additiveObservation :
    Measurable (fun p : (E × E) × E ↦ p.1.1 + p.2) :=
  (measurable_fst.comp measurable_fst).add measurable_snd

instance additiveObservationKernel_isMarkov (γ : Measure E) [IsProbabilityMeasure γ] :
    IsMarkovKernel (additiveObservationKernel γ) :=
  Kernel.IsMarkovKernel.map _ measurable_additiveObservation

/-- At each actual latent state, the kernel is the shifted noise law. -/
theorem additiveObservationKernel_apply (γ : Measure E) [IsProbabilityMeasure γ]
    (p : E × E) :
    additiveObservationKernel γ p = γ.map (fun noise ↦ p.1 + noise) := by
  rw [additiveObservationKernel, Kernel.map_apply _ measurable_additiveObservation,
    Kernel.prod_apply, Kernel.id_apply, Kernel.const_apply, Measure.dirac_prod,
    Measure.map_map measurable_additiveObservation measurable_prodMk_left]
  rfl

#print axioms additiveObservationKernel_apply

/-- Integrating the actual observation kernel is the pushforward of the prior/noise product. -/
theorem additiveObservationKernel_comp (γ : Measure E) [IsProbabilityMeasure γ]
    (μ : Measure (E × E)) [SFinite μ] :
    additiveObservationKernel γ ∘ₘ μ =
      (μ.prod γ).map (fun p : (E × E) × E ↦ p.1.1 + p.2) := by
  rw [additiveObservationKernel, ← Measure.map_comp μ _ measurable_additiveObservation,
    ← Measure.compProd_eq_comp_prod, Measure.compProd_const]

#print axioms additiveObservationKernel_comp

/-- The observation marginal matches Z+Γ from independence of Γ from the whole latent pair. -/
theorem additiveObservationKernel_law_match {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (γ : Measure E) [IsProbabilityMeasure γ]
    {Z U Γ : Ω → E} (hpair : AEMeasurable (fun ω ↦ (Z ω, U ω)) P)
    (hΓ : AEMeasurable Γ P) (hΓlaw : P.map Γ = γ)
    (hind : IndepFun (fun ω ↦ (Z ω, U ω)) Γ P) :
    additiveObservationKernel γ ∘ₘ P.map (fun ω ↦ (Z ω, U ω)) =
      P.map (fun ω ↦ Z ω + Γ ω) := by
  rw [additiveObservationKernel_comp]
  have hprod := hind.map_prod_eq_prod_map_map hpair hΓ
  rw [hΓlaw] at hprod
  rw [← hprod, AEMeasurable.map_map_of_aemeasurable measurable_additiveObservation.aemeasurable
    (hpair.prodMk hΓ)]
  rfl

#print axioms additiveObservationKernel_law_match

/-- The full latent/observation joint law, rather than only its observation marginal. -/
theorem additiveObservationKernel_joint_compProd (γ : Measure E) [IsProbabilityMeasure γ]
    (μ : Measure (E × E)) [SFinite μ] :
    μ ⊗ₘ additiveObservationKernel γ =
      (μ.prod γ).map (fun p : (E × E) × E ↦ (p.1, p.1.1 + p.2)) := by
  ext s hs
  rw [Measure.compProd_apply hs,
    Measure.map_apply (measurable_fst.prodMk measurable_additiveObservation) hs,
    Measure.prod_apply ((measurable_fst.prodMk measurable_additiveObservation) hs)]
  apply lintegral_congr
  intro p
  rw [additiveObservationKernel_apply,
    Measure.map_apply (f := fun noise ↦ p.1 + noise) (μ := γ)
      (s := Prod.mk p ⁻¹' s) (measurable_const.add measurable_id) (measurable_prodMk_left hs)]
  rfl

#print axioms additiveObservationKernel_joint_compProd

/-- Independence of the whole pair identifies the actual posterior-generating joint law. -/
theorem additiveObservationKernel_joint_law_match {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (γ : Measure E) [IsProbabilityMeasure γ]
    {Z U Γ : Ω → E} (hpair : AEMeasurable (fun ω ↦ (Z ω, U ω)) P)
    (hΓ : AEMeasurable Γ P) (hΓlaw : P.map Γ = γ)
    (hind : IndepFun (fun ω ↦ (Z ω, U ω)) Γ P) :
    (P.map (fun ω ↦ (Z ω, U ω))) ⊗ₘ additiveObservationKernel γ =
      P.map (fun ω ↦ ((Z ω, U ω), Z ω + Γ ω)) := by
  rw [additiveObservationKernel_joint_compProd]
  have hprod := hind.map_prod_eq_prod_map_map hpair hΓ
  rw [hΓlaw] at hprod
  rw [← hprod, AEMeasurable.map_map_of_aemeasurable
    (measurable_fst.prodMk measurable_additiveObservation).aemeasurable (hpair.prodMk hΓ)]
  rfl

#print axioms additiveObservationKernel_joint_law_match

end Additive

section Density

variable {E : Type*} [MeasurableSpace E] [AddCommGroup E]
    [MeasurableAdd₂ E] [MeasurableSub₂ E]

/-- Translation of an actual density with respect to a translation-invariant reference measure. -/
theorem additiveObservationKernel_density (γ : Measure E) [IsProbabilityMeasure γ]
    (ν : Measure E) [Measure.IsAddLeftInvariant ν] {φ : E → ℝ≥0∞}
    (hφ : Measurable φ) (hnoise : γ = ν.withDensity φ) (p : E × E) :
    additiveObservationKernel γ p = ν.withDensity (fun w ↦ φ (w - p.1)) := by
  rw [additiveObservationKernel_apply, hnoise]
  ext s hs
  rw [Measure.map_apply (f := fun noise ↦ p.1 + noise) (μ := ν.withDensity φ)
    (s := s) (measurable_const.add measurable_id) hs,
    withDensity_apply φ (s := (fun noise ↦ p.1 + noise) ⁻¹' s)
      ((show Measurable (fun noise : E ↦ p.1 + noise) from
        measurable_const.add measurable_id) hs),
    withDensity_apply (fun w ↦ φ (w - p.1)) hs]
  have hshift := (measurePreserving_add_left ν p.1).setLIntegral_comp_preimage
    (f := fun w ↦ φ (w - p.1)) hs
    (hφ.comp (measurable_id.sub measurable_const))
  simpa only [add_sub_cancel_left] using hshift

#print axioms additiveObservationKernel_density

/-- The density construction supplies actual domination by one common reference measure. -/
theorem additiveObservationKernel_domination (γ : Measure E) [IsProbabilityMeasure γ]
    (ν : Measure E) [Measure.IsAddLeftInvariant ν] {φ : E → ℝ≥0∞}
    (hφ : Measurable φ) (hnoise : γ = ν.withDensity φ) (p : E × E) :
    additiveObservationKernel γ p ≪ ν := by
  rw [additiveObservationKernel_density γ ν hφ hnoise]
  exact withDensity_absolutelyContinuous _ _

#print axioms additiveObservationKernel_domination

/-- Integrating the actual observation kernel gives the convolution density of its marginal. -/
theorem additiveObservationKernel_marginal_density (γ : Measure E) [IsProbabilityMeasure γ]
    (ν : Measure E) [SFinite ν] [Measure.IsAddLeftInvariant ν]
    {φ : E → ℝ≥0∞} (hφ : Measurable φ) (hnoise : γ = ν.withDensity φ)
    (μ : Measure (E × E)) [SFinite μ] :
    additiveObservationKernel γ ∘ₘ μ =
      ν.withDensity (fun w ↦ ∫⁻ p, φ (w - p.1) ∂μ) := by
  ext s hs
  rw [Measure.bind_apply hs (Kernel.aemeasurable _), withDensity_apply _ hs]
  simp_rw [additiveObservationKernel_density γ ν hφ hnoise, withDensity_apply _ hs]
  exact lintegral_lintegral_swap
    (hφ.comp (measurable_snd.sub (measurable_fst.comp measurable_fst))).aemeasurable

#print axioms additiveObservationKernel_marginal_density

/-- The actual kernel RN derivative is the likelihood divided by its observation density. -/
theorem additiveObservationKernel_rnDeriv_density [MeasurableSpace.CountablyGenerated E]
    (γ : Measure E) [IsProbabilityMeasure γ]
    (ν : Measure E) [SigmaFinite ν] [Measure.IsAddLeftInvariant ν]
    {φ : E → ℝ≥0∞} (hφ : Measurable φ) (hnoise : γ = ν.withDensity φ)
    (μ : Measure (E × E)) [IsProbabilityMeasure μ] (p : E × E) :
    (additiveObservationKernel γ).rnDeriv
        (Kernel.const (E × E) (additiveObservationKernel γ ∘ₘ μ)) p =ᵐ[
          additiveObservationKernel γ ∘ₘ μ]
      fun w ↦ φ (w - p.1) / (∫⁻ q, φ (w - q.1) ∂μ) := by
  let β := additiveObservationKernel γ ∘ₘ μ
  let ρ : E → ℝ≥0∞ := fun w ↦ ∫⁻ q, φ (w - q.1) ∂μ
  have hρ : Measurable ρ := Measurable.lintegral_prod_right
    (f := fun (w : E) (p : E × E) ↦ φ (w - p.1))
    (hφ.comp (measurable_fst.sub (measurable_fst.comp measurable_snd)))
  have hβ : β = ν.withDensity ρ :=
    additiveObservationKernel_marginal_density γ ν hφ hnoise μ
  have hβac : β ≪ ν := by
    rw [hβ]
    exact withDensity_absolutelyContinuous _ _
  have hpac : additiveObservationKernel γ p ≪ ν :=
    additiveObservationKernel_domination γ ν hφ hnoise p
  have hpRN : (additiveObservationKernel γ p).rnDeriv ν =ᵐ[ν]
      fun w ↦ φ (w - p.1) := by
    rw [additiveObservationKernel_density γ ν hφ hnoise]
    exact ν.rnDeriv_withDensity (hφ.comp (measurable_id.sub measurable_const))
  have hβRN : β.rnDeriv ν =ᵐ[ν] ρ := by
    rw [hβ]
    exact ν.rnDeriv_withDensity hρ
  have hkernel : (additiveObservationKernel γ).rnDeriv (Kernel.const (E × E) β) p =ᵐ[β]
      (additiveObservationKernel γ p).rnDeriv β := by
    simpa only [Kernel.const_apply] using
      (Kernel.rnDeriv_eq_rnDeriv_measure (κ := additiveObservationKernel γ)
        (η := Kernel.const (E × E) β) (a := p))
  filter_upwards [hkernel, Measure.rnDeriv_eq_div hpac hβac, hβac hpRN, hβac hβRN]
    with w hk hr hp hb
  exact hk.trans (hr.trans (by rw [hp, hb]))

#print axioms additiveObservationKernel_rnDeriv_density

/-- The likelihood-ratio equality in the observation-first a.e. order required by Bayes. -/
theorem ae_additiveObservationKernel_rnDeriv_density [MeasurableSpace.CountablyGenerated E]
    (γ : Measure E) [IsProbabilityMeasure γ]
    (ν : Measure E) [SigmaFinite ν] [Measure.IsAddLeftInvariant ν]
    {φ : E → ℝ≥0∞} (hφ : Measurable φ) (hnoise : γ = ν.withDensity φ)
    (μ : Measure (E × E)) [IsProbabilityMeasure μ] :
    ∀ᵐ w ∂(additiveObservationKernel γ ∘ₘ μ), ∀ᵐ p ∂μ,
      (additiveObservationKernel γ).rnDeriv
        (Kernel.const (E × E) (additiveObservationKernel γ ∘ₘ μ)) p w =
          φ (w - p.1) / (∫⁻ q, φ (w - q.1) ∂μ) := by
  have hρ : Measurable (fun w ↦ ∫⁻ q : E × E, φ (w - q.1) ∂μ) :=
    Measurable.lintegral_prod_right (f := fun (w : E) (p : E × E) ↦ φ (w - p.1))
      (hφ.comp (measurable_fst.sub (measurable_fst.comp measurable_snd)))
  apply (Measure.ae_ae_comm (μ := μ) (ν := additiveObservationKernel γ ∘ₘ μ)
    (p := fun p w ↦ (additiveObservationKernel γ).rnDeriv
      (Kernel.const (E × E) (additiveObservationKernel γ ∘ₘ μ)) p w =
        φ (w - p.1) / (∫⁻ q, φ (w - q.1) ∂μ)) (measurableSet_eq_fun
    (Kernel.measurable_rnDeriv (additiveObservationKernel γ)
      (Kernel.const (E × E) (additiveObservationKernel γ ∘ₘ μ)))
    ((hφ.comp (measurable_snd.sub (measurable_fst.comp measurable_fst))).div
      (hρ.comp measurable_snd)))).mp
  exact ae_of_all _ fun p ↦ additiveObservationKernel_rnDeriv_density γ ν hφ hnoise μ p

#print axioms ae_additiveObservationKernel_rnDeriv_density

/-- Actual disintegration posterior equals the prior weighted by the normalized likelihood. -/
theorem ae_additiveObservationKernel_posterior_density [StandardBorelSpace E]
    [MeasurableSpace.CountablyGenerated E]
    (γ : Measure E) [IsProbabilityMeasure γ]
    (ν : Measure E) [SigmaFinite ν] [Measure.IsAddLeftInvariant ν]
    {φ : E → ℝ≥0∞} (hφ : Measurable φ) (hnoise : γ = ν.withDensity φ)
    (μ : Measure (E × E)) [IsProbabilityMeasure μ] :
    ∀ᵐ w ∂(additiveObservationKernel γ ∘ₘ μ),
      ((additiveObservationKernel γ)†μ) w =
        μ.withDensity (fun p ↦ φ (w - p.1) / (∫⁻ q, φ (w - q.1) ∂μ)) := by
  have hcommon : ∀ᵐ p ∂μ, additiveObservationKernel γ p ≪ ν :=
    ae_of_all _ fun p ↦ additiveObservationKernel_domination γ ν hφ hnoise p
  have hdom := Kernel.absolutelyContinuous_comp_of_absolutelyContinuous hcommon
  filter_upwards [posterior_eq_withDensity hdom,
    ae_additiveObservationKernel_rnDeriv_density γ ν hφ hnoise μ] with w hp hr
  rw [hp]
  exact withDensity_congr_ae hr

#print axioms ae_additiveObservationKernel_posterior_density

end Density

/-- The actual standard multivariate Gaussian observation kernel, in every finite dimension. -/
@[expose]
def gaussianObservationKernel (d : ℕ) :
    Kernel (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d))
      (EuclideanSpace ℝ (Fin d)) :=
  additiveObservationKernel (stdGaussian (EuclideanSpace ℝ (Fin d)))

instance gaussianObservationKernel_isMarkov (d : ℕ) :
    IsMarkovKernel (gaussianObservationKernel d) :=
  additiveObservationKernel_isMarkov _

/-- Whole-pair independent standard Gaussian noise gives the exact multivariate joint law. -/
theorem gaussianObservationKernel_joint_law_match {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {Z U Γ : Ω → EuclideanSpace ℝ (Fin d)}
    (hpair : AEMeasurable (fun ω ↦ (Z ω, U ω)) P) (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun (fun ω ↦ (Z ω, U ω)) Γ P) :
    (P.map (fun ω ↦ (Z ω, U ω))) ⊗ₘ gaussianObservationKernel d =
      P.map (fun ω ↦ ((Z ω, U ω), Z ω + Γ ω)) :=
  additiveObservationKernel_joint_law_match P _ hpair hΓ hΓlaw hind

#print axioms gaussianObservationKernel_joint_law_match

end BassFlow


==> anc/verification/lean/BassFlow/GaussianPosterior.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.PosteriorAlgebra
public import Mathlib.Probability.Kernel.Posterior
public import Mathlib.Probability.Kernel.Composition.IntegralCompProd
public import Mathlib.MeasureTheory.Function.L2Space

/-!
# Actual posterior-kernel interface for the Gaussian bridge

The two-copy identity below uses mathlib's actual disintegration posterior of a
specified observation kernel. Posterior second moments are derived from prior
second moments. Gaussian observation-kernel construction and the identification
of its Radon–Nikodym derivative with the Gaussian likelihood ratio remain separate.
-/

public section

open MeasureTheory ProbabilityTheory Set
open scoped ENNReal ProbabilityTheory

namespace BassFlow

/-- Prior L² moments give posterior L² moments almost everywhere under the observation law. -/
theorem ae_memLp_posterior {Ω Y : Type*} [MeasurableSpace Ω] [MeasurableSpace Y]
    [StandardBorelSpace Ω] [Nonempty Ω]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (κ : Kernel Ω Y) [IsMarkovKernel κ]
    {U : Ω → ℝ} (hUm : Measurable U) (hU : MemLp U 2 μ) :
    ∀ᵐ y ∂(κ ∘ₘ μ), MemLp U 2 ((κ†μ) y) := by
  have hsq : Integrable (fun ω ↦ U ω ^ 2) ((κ†μ) ∘ₘ (κ ∘ₘ μ)) := by
    rw [posterior_comp_self]
    exact hU.integrable_sq
  filter_upwards [Measure.ae_integrable_of_integrable_comp hsq] with y hy
  exact (memLp_two_iff_integrable_sq hUm.aestronglyMeasurable).mpr hy

#print axioms ae_memLp_posterior

/-- The two-copy variance identity on the actual disintegration posterior of an observation kernel. -/
theorem ae_posterior_two_copy_matrix_variance {Ω Y n : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Y] [StandardBorelSpace Ω] [Nonempty Ω]
    [Fintype n] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (κ : Kernel Ω Y) [IsMarkovKernel κ] (A : Y → Matrix n n ℝ) {U : Ω → n → ℝ}
    (hUm : ∀ i, Measurable (fun ω ↦ U ω i)) (hU : ∀ i, MemLp (fun ω ↦ U ω i) 2 μ) :
    ∀ᵐ y ∂(κ ∘ₘ μ),
      (∫ p, matrixQuadratic (A y) (U p.1 - U p.2) ∂((κ†μ) y).prod ((κ†μ) y)) =
        2 * ∫ ω, matrixQuadratic (A y)
          (U ω - fun i ↦ ∫ ξ, U ξ i ∂(κ†μ) y) ∂(κ†μ) y := by
  have hpost : ∀ᵐ y ∂(κ ∘ₘ μ), ∀ i, MemLp (fun ω ↦ U ω i) 2 ((κ†μ) y) :=
    ae_all_iff.mpr fun i ↦ ae_memLp_posterior μ κ (hUm i) (hU i)
  filter_upwards [hpost] with y hy
  exact two_copy_matrix_variance ((κ†μ) y) (A y) hy

#print axioms ae_posterior_two_copy_matrix_variance

/-- Bayes density gives a normalized prior-weighted measure equal to the actual posterior. -/
theorem ae_posterior_density_normalized {Ω Y : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Y] [StandardBorelSpace Ω] [Nonempty Ω]
    [MeasurableSpace.CountablyGenerated Y]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (κ : Kernel Ω Y) [IsMarkovKernel κ]
    (hdom : ∀ᵐ ω ∂μ, κ ω ≪ κ ∘ₘ μ) :
    ∀ᵐ y ∂(κ ∘ₘ μ),
      (κ†μ) y = μ.withDensity (fun ω ↦ κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) ω y) ∧
      (∫⁻ ω, κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) ω y ∂μ) = 1 := by
  filter_upwards [posterior_eq_withDensity hdom] with y hy
  refine ⟨hy, ?_⟩
  have hmass : ((κ†μ) y) univ = 1 := measure_univ
  rw [hy, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ] at hmass
  exact hmass

#print axioms ae_posterior_density_normalized

/-- The actual posterior variance written with the kernel Bayes density in the two-copy measure. -/
theorem ae_posterior_two_copy_withDensity {Ω Y n : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Y] [StandardBorelSpace Ω] [Nonempty Ω]
    [MeasurableSpace.CountablyGenerated Y] [Fintype n]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (κ : Kernel Ω Y) [IsMarkovKernel κ]
    (hdom : ∀ᵐ ω ∂μ, κ ω ≪ κ ∘ₘ μ) (A : Y → Matrix n n ℝ) {U : Ω → n → ℝ}
    (hUm : ∀ i, Measurable (fun ω ↦ U ω i)) (hU : ∀ i, MemLp (fun ω ↦ U ω i) 2 μ) :
    ∀ᵐ y ∂(κ ∘ₘ μ),
      (∫ p, matrixQuadratic (A y) (U p.1 - U p.2)
        ∂(μ.withDensity (fun ω ↦ κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) ω y)).prod
          (μ.withDensity (fun ω ↦ κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) ω y))) =
        2 * ∫ ω, matrixQuadratic (A y)
          (U ω - fun i ↦ ∫ ξ, U ξ i ∂(κ†μ) y) ∂(κ†μ) y := by
  filter_upwards [posterior_eq_withDensity hdom,
    ae_posterior_two_copy_matrix_variance μ κ A hUm hU] with y hy htwo
  simpa only [hy] using htwo

#print axioms ae_posterior_two_copy_withDensity

/-- Actual posterior two-copy variance with both Bayes density factors under the prior product. -/
theorem ae_posterior_two_copy_density {Ω Y n : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Y] [StandardBorelSpace Ω] [Nonempty Ω]
    [MeasurableSpace.CountablyGenerated Y] [Fintype n]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (κ : Kernel Ω Y) [IsMarkovKernel κ]
    (hdom : ∀ᵐ ω ∂μ, κ ω ≪ κ ∘ₘ μ) (A : Y → Matrix n n ℝ) {U : Ω → n → ℝ}
    (hUm : ∀ i, Measurable (fun ω ↦ U ω i)) (hU : ∀ i, MemLp (fun ω ↦ U ω i) 2 μ) :
    ∀ᵐ y ∂(κ ∘ₘ μ),
      (∫ p, (κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) p.1 y).toReal *
        (κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) p.2 y).toReal *
        matrixQuadratic (A y) (U p.1 - U p.2) ∂μ.prod μ) =
        2 * ∫ ω, matrixQuadratic (A y)
          (U ω - fun i ↦ ∫ ξ, U ξ i ∂(κ†μ) y) ∂(κ†μ) y := by
  filter_upwards [ae_posterior_density_normalized μ κ hdom,
    ae_posterior_two_copy_withDensity μ κ hdom A hUm hU] with y hnorm htwo
  let w : Ω → ℝ≥0∞ := fun ω ↦ κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) ω y
  have hw : Measurable w := (Kernel.measurable_rnDeriv κ (Kernel.const Ω (κ ∘ₘ μ))).comp
    (measurable_id.prodMk measurable_const)
  have hfin : ∀ᵐ ω ∂μ, w ω < ∞ := ae_lt_top hw (by simpa only [w, hnorm.2] using
    (show (1 : ℝ≥0∞) ≠ ∞ by norm_num))
  have hfinprod : ∀ᵐ p ∂μ.prod μ, w p.1 * w p.2 < ∞ := by
    filter_upwards [Measure.quasiMeasurePreserving_fst.ae hfin,
      Measure.quasiMeasurePreserving_snd.ae hfin] with p hp hq
    exact ENNReal.mul_lt_top hp hq
  change (∫ p, matrixQuadratic (A y) (U p.1 - U p.2)
    ∂(μ.withDensity w).prod (μ.withDensity w)) = _ at htwo
  rw [prod_withDensity hw hw] at htwo
  rw [integral_withDensity_eq_integral_toReal_smul (μ := μ.prod μ)
    (f := fun p : Ω × Ω ↦ w p.1 * w p.2)
    ((hw.comp measurable_fst).mul (hw.comp measurable_snd)) hfinprod
    (fun p ↦ matrixQuadratic (A y) (U p.1 - U p.2))] at htwo
  simpa only [w, ENNReal.toReal_mul, smul_eq_mul] using htwo

#print axioms ae_posterior_two_copy_density

/-- Common reference domination suffices for the actual posterior Bayes two-copy identity. -/
theorem ae_posterior_two_copy_density_of_common_reference {Ω Y n : Type*}
    [MeasurableSpace Ω] [MeasurableSpace Y] [StandardBorelSpace Ω] [Nonempty Ω]
    [MeasurableSpace.CountablyGenerated Y] [Fintype n]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (κ : Kernel Ω Y) [IsMarkovKernel κ]
    (ν : Measure Y) [SFinite ν] (hdom : ∀ᵐ ω ∂μ, κ ω ≪ ν)
    (A : Y → Matrix n n ℝ) {U : Ω → n → ℝ}
    (hUm : ∀ i, Measurable (fun ω ↦ U ω i)) (hU : ∀ i, MemLp (fun ω ↦ U ω i) 2 μ) :
    ∀ᵐ y ∂(κ ∘ₘ μ),
      (∫ p, (κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) p.1 y).toReal *
        (κ.rnDeriv (Kernel.const Ω (κ ∘ₘ μ)) p.2 y).toReal *
        matrixQuadratic (A y) (U p.1 - U p.2) ∂μ.prod μ) =
        2 * ∫ ω, matrixQuadratic (A y)
          (U ω - fun i ↦ ∫ ξ, U ξ i ∂(κ†μ) y) ∂(κ†μ) y := by
  exact ae_posterior_two_copy_density μ κ
    (Kernel.absolutelyContinuous_comp_of_absolutelyContinuous hdom) A hUm hU

#print axioms ae_posterior_two_copy_density_of_common_reference

end BassFlow


==> anc/verification/lean/BassFlow/GaussianVarianceObservation.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.GaussianDensity
public import BassFlow.GaussianPosterior
public import Mathlib.Probability.Kernel.MeasurableIntegral
public import Mathlib.MeasureTheory.Integral.Prod
public import Mathlib.MeasureTheory.Function.LocallyIntegrable
public import Mathlib.Analysis.InnerProductSpace.PiL2

import Mathlib.Tactic

/-!
# Gaussian posterior variance and integrated matrix coercivity

The prior is the actual joint law on Euclidean latent space E × E. Entrywise L¹ on
the fixed observation ball and prior L² moments supply the joint Fubini hypotheses.
The Gaussian likelihood lower/upper constants are the actual constants of GaussianDensity.
No Bass derivative, Hessian estimate, or strong convexity conclusion is assumed here.
-/

public section
noncomputable section

open MeasureTheory ProbabilityTheory Set Matrix
open scoped BigOperators ENNReal ProbabilityTheory Matrix.Norms.Elementwise

namespace BassFlow.GaussianVarianceObservation

set_option maxHeartbeats 800000

abbrev GaussianEuclidean (d : ℕ) := EuclideanSpace ℝ (Fin d)
abbrev GaussianLatent (d : ℕ) := GaussianEuclidean d × GaussianEuclidean d

/-- The real two-copy likelihood coefficient appearing after observation integration. -/
@[expose] def gaussianTwoCopyCoefficient (d : ℕ) (μ : Measure (GaussianLatent d))
    (w : GaussianEuclidean d) (p : GaussianLatent d × GaussianLatent d) : ℝ :=
  standardGaussianDensityReal d (w-p.1.1) * standardGaussianDensityReal d (w-p.2.1) /
    gaussianObservationDensityReal d μ w

/-- Actual coordinate means under the Gaussian disintegration posterior. -/
@[expose] def gaussianPosteriorMean (d : ℕ) (μ : Measure (GaussianLatent d))
    [IsProbabilityMeasure μ]
    (w : GaussianEuclidean d) (i : Fin d) : ℝ :=
  ∫ p, p.2 i ∂((gaussianObservationKernel d)†μ) w

/-- Actual posterior centered quadratic variance; the matrix is evaluated at the observation. -/
@[expose] def gaussianPosteriorVariance (d : ℕ) (μ : Measure (GaussianLatent d))
    [IsProbabilityMeasure μ]
    (A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ) (w : GaussianEuclidean d) : ℝ :=
  ∫ p, matrixQuadratic (A w) (fun i ↦ p.2 i-gaussianPosteriorMean d μ w i)
    ∂((gaussianObservationKernel d)†μ) w

theorem measurable_gaussianObservationDensityReal (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] :
    Measurable (gaussianObservationDensityReal d μ) := by
  have hm : Measurable (fun q : GaussianEuclidean d × GaussianLatent d ↦
      standardGaussianDensityReal d (q.1-q.2.1)) :=
    (measurable_standardGaussianDensityReal d).comp
      (measurable_fst.sub (measurable_fst.comp measurable_snd))
  exact hm.stronglyMeasurable.integral_prod_right'.measurable

theorem gaussianObservationDensityReal_pos (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] (w : GaussianEuclidean d) :
    0 < gaussianObservationDensityReal d μ w := by
  change 0 < ∫ p : GaussianLatent d, standardGaussianDensityReal d (w-p.1) ∂μ
  apply (integral_pos_iff_support_of_nonneg
    (fun p : GaussianLatent d ↦ (standardGaussianDensityReal_pos d (w-p.1)).le)
    (integrable_standardGaussianDensityReal_shift d μ w)).mpr
  have hs : Function.support (fun p : GaussianLatent d ↦
      standardGaussianDensityReal d (w-p.1)) = univ := by
    ext p
    simp only [Function.mem_support, mem_univ, iff_true]
    exact (standardGaussianDensityReal_pos d (w-p.1)).ne'
  rw [hs]
  simp

/-- Observation almost-everywhere facts transfer to volume, since the actual density is positive. -/
theorem gaussian_observation_ae_volume (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {P : GaussianEuclidean d → Prop}
    (hP : ∀ᵐ w ∂(gaussianObservationKernel d ∘ₘ μ), P w) : ∀ᵐ w ∂volume, P w := by
  rw [gaussianObservationKernel_marginal_density_real] at hP
  have hp := (ae_withDensity_iff
    (measurable_gaussianObservationDensityReal d μ).ennreal_ofReal).mp hP
  filter_upwards [hp] with w hw
  exact hw (ENNReal.ofReal_pos.mpr (gaussianObservationDensityReal_pos d μ w)).ne'

theorem measurable_latent_coordinate (d : ℕ) (i : Fin d) :
    Measurable (fun p : GaussianLatent d ↦ p.2 i) :=
  ((PiLp.continuous_apply 2 (fun _ : Fin d ↦ ℝ) i).comp continuous_snd).measurable

theorem memLp_latent_coordinate (d : ℕ) (μ : Measure (GaussianLatent d))
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) (i : Fin d) :
    MemLp (fun p : GaussianLatent d ↦ p.2 i) 2 μ := by
  exact hU.norm.mono' (measurable_latent_coordinate d i).aestronglyMeasurable
    (ae_of_all _ fun p ↦ PiLp.norm_apply_le p.2 i)

theorem measurable_matrixQuadratic {Ω n : Type*} [MeasurableSpace Ω] [Fintype n]
    {A : Ω → Matrix n n ℝ} {U : Ω → n → ℝ}
    (hA : ∀ i j, Measurable (fun x ↦ A x i j))
    (hU : ∀ i, Measurable (fun x ↦ U x i)) :
    Measurable (fun x ↦ matrixQuadratic (A x) (U x)) := by
  simp only [matrixQuadratic_eq_sum_mul]
  exact Finset.measurable_sum _ fun i hi ↦ Finset.measurable_sum _ fun j hj ↦
    (hA i j).mul ((hU i).mul (hU j))

/-- Entry L¹ and prior coordinate L² derive the unweighted joint integrability needed by Fubini. -/
theorem integrable_two_copy_matrix_field {W Ω n : Type*}
    [MeasurableSpace W] [MeasurableSpace Ω] [Fintype n]
    (ν : Measure W) (μ : Measure Ω) [IsProbabilityMeasure μ]
    {A : W → Matrix n n ℝ} {U : Ω → n → ℝ}
    (hAi : ∀ i j, Integrable (fun w ↦ A w i j) ν)
    (hU : ∀ i, MemLp (fun p ↦ U p i) 2 μ) :
    Integrable (fun q : W × (Ω × Ω) ↦
      matrixQuadratic (A q.1) (U q.2.1-U q.2.2)) (ν.prod (μ.prod μ)) := by
  have hpair (i j : n) : Integrable
      (fun p : Ω × Ω ↦ (U p.1 i-U p.2 i)*(U p.1 j-U p.2 j)) (μ.prod μ) :=
    (((hU i).comp_fst μ).sub ((hU i).comp_snd μ)).integrable_mul
      (((hU j).comp_fst μ).sub ((hU j).comp_snd μ))
  simp only [matrixQuadratic_eq_sum_mul, Pi.sub_apply]
  exact integrable_finsetSum _ fun i hi ↦ integrable_finsetSum _ fun j hj ↦
    (hAi i j).mul_prod (hpair i j)

theorem measurable_gaussianTwoCopyCoefficient (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] :
    Measurable (fun q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d) ↦
      gaussianTwoCopyCoefficient d μ q.1 q.2) := by
  unfold gaussianTwoCopyCoefficient
  exact (((measurable_standardGaussianDensityReal d).comp
    (measurable_fst.sub (measurable_fst.comp (measurable_fst.comp measurable_snd)))).mul
      ((measurable_standardGaussianDensityReal d).comp
        (measurable_fst.sub (measurable_fst.comp (measurable_snd.comp measurable_snd))))).div
      ((measurable_gaussianObservationDensityReal d μ).comp measurable_fst)

/-- Both the lower coercivity weight and a finite Fubini majorant on the same fixed ball. -/
theorem gaussianTwoCopyCoefficient_bounds (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) {w : GaussianEuclidean d} (hw : ‖w‖ ≤ 1) :
    ∀ᵐ p ∂μ.prod μ,
      gaussianLowerConstant d R ^ 2 / gaussianUpperConstant d ≤
        gaussianTwoCopyCoefficient d μ w p ∧
      gaussianTwoCopyCoefficient d μ w p ≤
        gaussianUpperConstant d ^ 2 / gaussianLowerConstant d R := by
  have ha := gaussianLowerConstant_pos d R
  have hb := gaussianUpperConstant_pos d
  have hρ := gaussianObservationDensityReal_pos d μ w
  have hρlo := gaussianObservationDensityReal_lower_on_unit_ball d μ hR hz hw
  have hρhi := gaussianObservationDensityReal_le_upper d μ w
  filter_upwards [Measure.quasiMeasurePreserving_fst.ae hz,
    Measure.quasiMeasurePreserving_snd.ae hz] with p hp hq
  have hφp := standardGaussianDensityReal_lower_on_unit_ball d hR hp hw
  have hφq := standardGaussianDensityReal_lower_on_unit_ball d hR hq hw
  have hφp' := standardGaussianDensityReal_le_upper d (w-p.1.1)
  have hφq' := standardGaussianDensityReal_le_upper d (w-p.2.1)
  have hφp0 := standardGaussianDensityReal_pos d (w-p.1.1)
  have hφq0 := standardGaussianDensityReal_pos d (w-p.2.1)
  constructor
  · unfold gaussianTwoCopyCoefficient
    apply (div_le_div_iff₀ hb hρ).mpr
    have hprod := mul_le_mul hφp hφq ha.le hφp0.le
    nlinarith [mul_le_mul_of_nonneg_left hρhi (sq_nonneg (gaussianLowerConstant d R)),
      mul_le_mul_of_nonneg_right hprod hb.le]
  · unfold gaussianTwoCopyCoefficient
    apply (div_le_div_iff₀ hρ ha).mpr
    have hprod := mul_le_mul hφp' hφq' hφq0.le hb.le
    nlinarith [mul_le_mul_of_nonneg_left hρlo (sq_nonneg (gaussianUpperConstant d)),
      mul_le_mul_of_nonneg_right hprod ha.le]

#print axioms measurable_gaussianObservationDensityReal
#print axioms gaussianObservationDensityReal_pos
#print axioms gaussian_observation_ae_volume
#print axioms memLp_latent_coordinate
#print axioms measurable_matrixQuadratic
#print axioms integrable_two_copy_matrix_field
#print axioms measurable_gaussianTwoCopyCoefficient
#print axioms gaussianTwoCopyCoefficient_bounds

/-- The actual posterior two-copy identity, with real Gaussian likelihoods, volume-a.e. -/
theorem ae_gaussian_posterior_two_copy_real (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ]
    (A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    ∀ᵐ w ∂volume,
      (∫ p, (standardGaussianDensityReal d (w-p.1.1) /
          gaussianObservationDensityReal d μ w) *
        (standardGaussianDensityReal d (w-p.2.1) /
          gaussianObservationDensityReal d μ w) *
        matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂μ.prod μ) =
      2 * gaussianPosteriorVariance d μ A w := by
  apply gaussian_observation_ae_volume d μ
  filter_upwards [ae_gaussianObservationKernel_posterior_density d μ,
    ae_posterior_two_copy_matrix_variance μ (gaussianObservationKernel d) A
      (measurable_latent_coordinate d) (memLp_latent_coordinate d μ hU)] with w hp ht
  let l : GaussianLatent d → ℝ≥0∞ := fun p ↦ standardGaussianDensity d (w-p.1) /
    (∫⁻ q, standardGaussianDensity d (w-q.1) ∂μ)
  have hl : Measurable l := ((measurable_standardGaussianDensity d).comp
    (measurable_const.sub measurable_fst)).div_const _
  have hρ : (∫⁻ q, standardGaussianDensity d (w-q.1) ∂μ) ≠ 0 := by
    rw [gaussian_observation_density_eq_ofReal_integral]
    exact (ENNReal.ofReal_pos.mpr (gaussianObservationDensityReal_pos d μ w)).ne'
  have hlfin (p : GaussianLatent d) : l p < ∞ :=
    ENNReal.div_lt_top (standardGaussianDensity_lt_top d (w-p.1)).ne hρ
  change (∫ p, matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i)
    ∂(((gaussianObservationKernel d)†μ) w).prod
      (((gaussianObservationKernel d)†μ) w)) =
    2 * gaussianPosteriorVariance d μ A w at ht
  conv at ht => lhs; rw [hp]
  change (∫ p, matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i)
    ∂(μ.withDensity l).prod (μ.withDensity l)) = _ at ht
  rw [prod_withDensity hl hl] at ht
  rw [integral_withDensity_eq_integral_toReal_smul (μ := μ.prod μ)
    (f := fun p : GaussianLatent d × GaussianLatent d ↦ l p.1 * l p.2)
    ((hl.comp measurable_fst).mul (hl.comp measurable_snd))
    (ae_of_all _ fun p ↦ ENNReal.mul_lt_top (hlfin p.1) (hlfin p.2))
    (fun p ↦ matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i))] at ht
  simp only [l, ENNReal.toReal_mul, ENNReal.toReal_div] at ht
  rw [gaussian_observation_density_eq_ofReal_integral] at ht
  simpa only [standardGaussianDensity, ENNReal.toReal_ofReal
      (standardGaussianDensityReal_pos d _).le,
    ENNReal.toReal_ofReal (gaussianObservationDensityReal_pos d μ w).le,
    smul_eq_mul] using ht

/-- The quadratic two-copy integrand is jointly measurable for a measurable matrix field. -/
theorem measurable_two_copy_matrix_field (d : ℕ)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hA : ∀ i j, Measurable (fun w ↦ A w i j)) :
    Measurable (fun q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d) ↦
      matrixQuadratic (A q.1) (fun i ↦ q.2.1.2 i-q.2.2.2 i)) := by
  apply measurable_matrixQuadratic
  · exact fun i j ↦ (hA i j).comp measurable_fst
  · intro i
    exact ((measurable_latent_coordinate d i).comp
      (measurable_fst.comp measurable_snd)).sub
      ((measurable_latent_coordinate d i).comp (measurable_snd.comp measurable_snd))

/-- The Gaussian coefficient has a uniform finite bound on B₁, for the whole product measure. -/
theorem ae_gaussianTwoCopyCoefficient_bounds (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) :
    ∀ᵐ q ∂(volume.restrict (Metric.ball (0 : GaussianEuclidean d) 1)).prod (μ.prod μ),
      gaussianLowerConstant d R ^ 2 / gaussianUpperConstant d ≤
        gaussianTwoCopyCoefficient d μ q.1 q.2 ∧
      gaussianTwoCopyCoefficient d μ q.1 q.2 ≤
        gaussianUpperConstant d ^ 2 / gaussianLowerConstant d R := by
  apply (Measure.ae_prod_iff_ae_ae ?_).mpr
  · filter_upwards [ae_restrict_mem measurableSet_ball] with w hw
    apply gaussianTwoCopyCoefficient_bounds d μ hR hz
    exact (show ‖w‖ < 1 by simpa only [Metric.mem_ball, dist_zero_right] using hw).le
  · exact (measurableSet_le measurable_const (measurable_gaussianTwoCopyCoefficient d μ)).inter
      (measurableSet_le (measurable_gaussianTwoCopyCoefficient d μ) measurable_const)

/-- Entry L¹ on B₁ and prior L² give integrability of the actual weighted family. -/
theorem integrable_gaussian_two_copy_field (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hAi : ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    Integrable (fun q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d) ↦
      gaussianTwoCopyCoefficient d μ q.1 q.2 *
        matrixQuadratic (A q.1) (fun i ↦ q.2.1.2 i-q.2.2.2 i))
      ((volume.restrict (Metric.ball 0 1)).prod (μ.prod μ)) := by
  have hi := integrable_two_copy_matrix_field (volume.restrict (Metric.ball 0 1)) μ hAi
    (memLp_latent_coordinate d μ hU)
  apply hi.bdd_mul (measurable_gaussianTwoCopyCoefficient d μ).aestronglyMeasurable
  filter_upwards [ae_gaussianTwoCopyCoefficient_bounds d μ hR hz] with q hq
  have hc : 0 ≤ gaussianLowerConstant d R ^ 2 / gaussianUpperConstant d :=
    div_nonneg (sq_nonneg _) (gaussianUpperConstant_pos d).le
  rw [Real.norm_eq_abs, abs_of_nonneg (hc.trans hq.1)]
  exact hq.2

#print axioms ae_gaussian_posterior_two_copy_real
#print axioms integrable_gaussian_two_copy_field

/-- Multiplying the posterior identity by the actual marginal density leaves one denominator. -/
theorem ae_gaussian_posterior_variance_density (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ]
    (A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    ∀ᵐ w ∂volume,
      gaussianObservationDensityReal d μ w * gaussianPosteriorVariance d μ A w =
        (1 / 2 : ℝ) * ∫ p, gaussianTwoCopyCoefficient d μ w p *
          matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂μ.prod μ := by
  filter_upwards [ae_gaussian_posterior_two_copy_real d μ A hU] with w hw
  have hρ := (gaussianObservationDensityReal_pos d μ w).ne'
  have heq : (∫ p, gaussianTwoCopyCoefficient d μ w p *
      matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂μ.prod μ) =
      gaussianObservationDensityReal d μ w * ∫ p,
        (standardGaussianDensityReal d (w-p.1.1) / gaussianObservationDensityReal d μ w) *
        (standardGaussianDensityReal d (w-p.2.1) / gaussianObservationDensityReal d μ w) *
        matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂μ.prod μ := by
    rw [← integral_const_mul]
    congr 1
    funext p
    unfold gaussianTwoCopyCoefficient
    field_simp
  rw [heq, hw]
  ring

theorem measurable_gaussianPosteriorMean (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] (i : Fin d) :
    Measurable (fun w ↦ gaussianPosteriorMean d μ w i) :=
  (measurable_latent_coordinate d i).stronglyMeasurable.integral_kernel.measurable

/-- The actual posterior variance is measurable, including the selected posterior means. -/
theorem measurable_gaussianPosteriorVariance (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ]
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hA : ∀ i j, Measurable (fun w ↦ A w i j)) :
    Measurable (gaussianPosteriorVariance d μ A) := by
  have hm : Measurable (fun q : GaussianEuclidean d × GaussianLatent d ↦
      matrixQuadratic (A q.1) (fun i ↦ q.2.2 i-gaussianPosteriorMean d μ q.1 i)) := by
    apply measurable_matrixQuadratic
    · exact fun i j ↦ (hA i j).comp measurable_fst
    · exact fun i ↦ ((measurable_latent_coordinate d i).comp measurable_snd).sub
        ((measurable_gaussianPosteriorMean d μ i).comp measurable_fst)
  exact hm.stronglyMeasurable.integral_kernel_prod_right'.measurable

/-- Actual observation variance is integrable on B₁, derived from entry L¹ and prior L². -/
theorem integrableOn_gaussianPosteriorVariance (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hAi : ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    IntegrableOn (gaussianPosteriorVariance d μ A) (Metric.ball 0 1)
      (gaussianObservationKernel d ∘ₘ μ) := by
  have hi := integrable_gaussian_two_copy_field d μ hR hz hAi hU
  have hvi : Integrable (fun w ↦ gaussianObservationDensityReal d μ w *
      gaussianPosteriorVariance d μ A w) (volume.restrict (Metric.ball 0 1)) := by
    exact (hi.integral_prod_left.const_mul (1 / 2 : ℝ)).congr
      (Filter.EventuallyEq.symm (ae_restrict_of_ae
        (ae_gaussian_posterior_variance_density d μ A hU)))
  rw [IntegrableOn, gaussianObservationKernel_marginal_density_real,
    restrict_withDensity measurableSet_ball]
  apply (integrable_withDensity_iff_integrable_smul'
    (measurable_gaussianObservationDensityReal d μ).ennreal_ofReal
    (ae_of_all _ fun _ ↦ ENNReal.ofReal_lt_top)).mpr
  simpa only [ENNReal.toReal_ofReal (gaussianObservationDensityReal_pos d μ _).le,
    smul_eq_mul] using hvi

/-- A12 on the fixed ball for the actual Gaussian observation law, with finite joint integrals. -/
theorem gaussian_posterior_variance_integral (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hAi : ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    (∫ w in Metric.ball 0 1, gaussianPosteriorVariance d μ A w
        ∂(gaussianObservationKernel d ∘ₘ μ)) =
      (1 / 2 : ℝ) * ∫ q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d),
        gaussianTwoCopyCoefficient d μ q.1 q.2 *
          matrixQuadratic (A q.1) (fun i ↦ q.2.1.2 i-q.2.2.2 i)
        ∂(volume.restrict (Metric.ball 0 1)).prod (μ.prod μ) := by
  have hi := integrable_gaussian_two_copy_field d μ hR hz hAi hU
  rw [gaussianObservationKernel_marginal_density_real,
    setIntegral_withDensity_eq_setIntegral_toReal_smul
      (measurable_gaussianObservationDensityReal d μ).ennreal_ofReal
      (ae_of_all _ fun _ ↦ ENNReal.ofReal_lt_top) _ measurableSet_ball]
  simp only [ENNReal.toReal_ofReal (gaussianObservationDensityReal_pos d μ _).le,
    smul_eq_mul]
  calc
    _ = ∫ w in Metric.ball 0 1, (1 / 2 : ℝ) * ∫ p,
        gaussianTwoCopyCoefficient d μ w p *
          matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂μ.prod μ :=
      integral_congr_ae (ae_restrict_of_ae
        (ae_gaussian_posterior_variance_density d μ A hU))
    _ = _ := by rw [integral_const_mul, integral_prod _ hi]

#print axioms ae_gaussian_posterior_variance_density
#print axioms measurable_gaussianPosteriorVariance
#print axioms integrableOn_gaussianPosteriorVariance
#print axioms gaussian_posterior_variance_integral

theorem latent_coordinate_mean_zero (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ]
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ)
    (hmean : (∫ p, p.2 ∂μ) = 0) (i : Fin d) : (∫ p, p.2 i ∂μ) = 0 := by
  have hp := (PiLp.proj (𝕜 := ℝ) 2 (fun _ : Fin d ↦ ℝ) i).integral_comp_comm
    (hU.integrable (by norm_num))
  simpa only [PiLp.proj_apply, hmean, map_zero] using hp

theorem integrable_latent_matrixQuadratic (d : ℕ)
    (μ : Measure (GaussianLatent d)) (M : Matrix (Fin d) (Fin d) ℝ)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    Integrable (fun p ↦ matrixQuadratic M (fun i ↦ p.2 i)) μ := by
  simp only [matrixQuadratic_eq_sum_mul]
  exact integrable_finsetSum _ fun i hi ↦ integrable_finsetSum _ fun j hj ↦
    ((memLp_latent_coordinate d μ hU i).integrable_mul
      (memLp_latent_coordinate d μ hU j)).const_mul (M i j)

/-- Fubini and zero mean turn the unweighted family into twice the integrated matrix energy. -/
theorem unweighted_two_copy_field_integral (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ]
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hAi : ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ)
    (hmean : (∫ p, p.2 ∂μ) = 0) :
    (∫ q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d),
      matrixQuadratic (A q.1) (fun i ↦ q.2.1.2 i-q.2.2.2 i)
      ∂(volume.restrict (Metric.ball 0 1)).prod (μ.prod μ)) =
      2 * ∫ p, matrixQuadratic (∫ w in Metric.ball 0 1, A w ∂volume)
        (fun i ↦ p.2 i) ∂μ := by
  have hi := integrable_two_copy_matrix_field (volume.restrict (Metric.ball 0 1)) μ hAi
    (memLp_latent_coordinate d μ hU)
  calc
    _ = ∫ p, ∫ w in Metric.ball 0 1,
        matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂volume ∂μ.prod μ :=
      integral_prod_symm _ hi
    _ = ∫ p, matrixQuadratic (∫ w in Metric.ball 0 1, A w ∂volume)
        (fun i ↦ p.1.2 i-p.2.2 i) ∂μ.prod μ := by
      congr 1
      funext p
      exact (matrixQuadratic_integral hAi _).symm
    _ = _ := by
      have ht := two_copy_matrix_variance μ (∫ w in Metric.ball 0 1, A w ∂volume)
        (memLp_latent_coordinate d μ hU)
      have hz : (fun i ↦ ∫ p : GaussianLatent d, p.2 i ∂μ) = 0 :=
        funext (latent_coordinate_mean_zero d μ hU hmean)
      simpa only [hz, sub_zero, Pi.sub_def] using ht

/-- A positive-semidefinite lower bound on the actual integrated matrix bounds prior energy. -/
theorem integrated_matrix_prior_energy_lower (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ]
    (M : Matrix (Fin d) (Fin d) ℝ) {η : ℝ}
    (hM : (M-η • (1 : Matrix (Fin d) (Fin d) ℝ)).PosSemidef)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    η * (∫ p, ‖p.2‖ ^ 2 ∂μ) ≤ ∫ p, matrixQuadratic M (fun i ↦ p.2 i) ∂μ := by
  rw [← integral_const_mul]
  apply integral_mono_ae ((hU.integrable_norm_pow' (p := 2)).const_mul η)
    (integrable_latent_matrixQuadratic d μ M hU)
  exact ae_of_all _ fun p ↦ by
    have h := hM.dotProduct_mulVec_nonneg (fun i ↦ p.2 i)
    have hnorm : (fun i ↦ p.2 i) ⬝ᵥ (fun i ↦ p.2 i) = ‖p.2‖ ^ 2 := by
      rw [EuclideanSpace.real_norm_sq_eq]
      simp only [dotProduct, pow_two]
    simpa only [star_trivial, Matrix.sub_mulVec, Matrix.smul_mulVec, Matrix.one_mulVec,
      dotProduct_sub, dotProduct_smul, smul_eq_mul, hnorm, sub_nonneg, matrixQuadratic]
      using h

/-- The exact A13 bound for the actual Gaussian observation posterior on B₁.

Entry L¹ and prior L² are sufficient; no uniform matrix bound is assumed.
The integrated matrix is the actual Bochner integral on the same fixed observation ball.
-/
theorem gaussian_posterior_variance_lower (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hA : ∀ᵐ w ∂volume.restrict (Metric.ball 0 1), (A w).PosSemidef)
    (hAi : ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume)
    {η : ℝ} (hM : ((∫ w in Metric.ball 0 1, A w ∂volume) -
      η • (1 : Matrix (Fin d) (Fin d) ℝ)).PosSemidef)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ)
    (hmean : (∫ p, p.2 ∂μ) = 0) :
    (gaussianLowerConstant d R ^ 2 / gaussianUpperConstant d) * η *
        (∫ p, ‖p.2‖ ^ 2 ∂μ) ≤
      ∫ w in Metric.ball 0 1, gaussianPosteriorVariance d μ A w
        ∂(gaussianObservationKernel d ∘ₘ μ) := by
  let c := gaussianLowerConstant d R ^ 2 / gaussianUpperConstant d
  have hc : 0 ≤ c := div_nonneg (sq_nonneg _) (gaussianUpperConstant_pos d).le
  have hi := integrable_gaussian_two_copy_field d μ hR hz hAi hU
  have hb := integrable_two_copy_matrix_field (volume.restrict (Metric.ball 0 1)) μ hAi
    (memLp_latent_coordinate d μ hU)
  have hcmp : c * (∫ q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d),
      matrixQuadratic (A q.1) (fun i ↦ q.2.1.2 i-q.2.2.2 i)
        ∂(volume.restrict (Metric.ball 0 1)).prod (μ.prod μ)) ≤
      ∫ q : GaussianEuclidean d × (GaussianLatent d × GaussianLatent d),
        gaussianTwoCopyCoefficient d μ q.1 q.2 *
          matrixQuadratic (A q.1) (fun i ↦ q.2.1.2 i-q.2.2.2 i)
        ∂(volume.restrict (Metric.ball 0 1)).prod (μ.prod μ) := by
    rw [← integral_const_mul]
    apply integral_mono_ae (hb.const_mul c) hi
    filter_upwards [Measure.quasiMeasurePreserving_fst.ae hA,
      ae_gaussianTwoCopyCoefficient_bounds d μ hR hz] with q hq hw
    apply mul_le_mul_of_nonneg_right hw.1
    exact hq.dotProduct_mulVec_nonneg _
  have henergy := integrated_matrix_prior_energy_lower d μ
    (∫ w in Metric.ball 0 1, A w ∂volume) hM hU
  rw [unweighted_two_copy_field_integral d μ hAi hU hmean] at hcmp
  rw [gaussian_posterior_variance_integral d μ hR hz hAi hU]
  have hm := mul_le_mul_of_nonneg_left henergy hc
  dsimp [c] at hcmp hm ⊢
  nlinarith

#print axioms latent_coordinate_mean_zero
#print axioms unweighted_two_copy_field_integral
#print axioms integrated_matrix_prior_energy_lower
#print axioms gaussian_posterior_variance_lower

/-- Fixed-index entry continuity on the closed unit ball supplies the required entry L¹.

The compactness bound may depend on the approximation index; the coercivity constant does not.
-/
theorem integrableOn_entries_of_continuousOn_closedBall (d : ℕ)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hA : ∀ i j, ContinuousOn (fun w ↦ A w i j) (Metric.closedBall 0 1)) :
    ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume := by
  intro i j
  exact ((hA i j).integrableOn_compact (isCompact_closedBall 0 1)).mono_set
    Metric.ball_subset_closedBall

/-- The A12 formula with prior copies first, justified by the derived Fubini input. -/
theorem gaussian_posterior_variance_integral_copies_first (d : ℕ)
    (μ : Measure (GaussianLatent d)) [IsProbabilityMeasure μ] {R : ℝ} (hR : 0 ≤ R)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R)
    {A : GaussianEuclidean d → Matrix (Fin d) (Fin d) ℝ}
    (hAi : ∀ i j, IntegrableOn (fun w ↦ A w i j) (Metric.ball 0 1) volume)
    (hU : MemLp (Prod.snd : GaussianLatent d → GaussianEuclidean d) 2 μ) :
    (∫ w in Metric.ball 0 1, gaussianPosteriorVariance d μ A w
        ∂(gaussianObservationKernel d ∘ₘ μ)) =
      (1 / 2 : ℝ) * ∫ p, ∫ w in Metric.ball 0 1,
        gaussianTwoCopyCoefficient d μ w p *
          matrixQuadratic (A w) (fun i ↦ p.1.2 i-p.2.2 i) ∂volume ∂μ.prod μ := by
  rw [gaussian_posterior_variance_integral d μ hR hz hAi hU,
    integral_prod_symm _ (integrable_gaussian_two_copy_field d μ hR hz hAi hU)]

#print axioms integrableOn_entries_of_continuousOn_closedBall
#print axioms gaussian_posterior_variance_integral_copies_first

end BassFlow.GaussianVarianceObservation


==> anc/verification/lean/BassFlow/GradientFlow.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.Decay
public import BassFlow.StrongConvexity

import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
# Exact norm decay for a coercive gradient flow

These are generic Hilbert-space implications. Establishing the support
inequality for the actual Bass functional is a separate obligation.
-/

public section

open Set Real
open scoped Topology

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The squared distance along a gradient flow has the standard radial derivative. -/
theorem squared_distance_derivative {z : ℝ → E} {g : E → E} {star : E} {t : ℝ}
    (hflow : HasDerivWithinAt z (-g (z t)) (Ici t) t) :
    HasDerivWithinAt (fun s ↦ ‖z s - star‖ ^ 2)
      (-2 * inner ℝ (g (z t)) (z t - star)) (Ici t) t := by
  have h := (hflow.sub_const star).norm_sq
  convert h using 1
  rw [inner_neg_right, real_inner_comm]
  ring

/-- Radial coercivity gives norm decay with the exact initial prefactor. -/
theorem norm_exp_decay_of_radial_coercivity {z : ℝ → E} {g : E → E}
    {star : E} {m : ℝ}
    (hc : ContinuousOn z (Ici 0))
    (hd : ∀ s ∈ Ici 0, HasDerivWithinAt z (-g (z s)) (Ici s) s)
    (hb : ∀ s ∈ Ici 0,
      m * ‖z s - star‖ ^ 2 ≤ inner ℝ (g (z s)) (z s - star))
    {t : ℝ} (ht : 0 ≤ t) :
    ‖z t - star‖ ≤ ‖z 0 - star‖ * exp (-m * t) := by
  have hcont : ContinuousOn (fun s ↦ ‖z s - star‖ ^ 2) (Ici 0) :=
    ((hc.sub continuousOn_const).norm).pow 2
  have hderiv : ∀ s ∈ Ici 0,
      HasDerivWithinAt (fun r ↦ ‖z r - star‖ ^ 2)
        (-2 * inner ℝ (g (z s)) (z s - star)) (Ici s) s := by
    intro s hs
    exact squared_distance_derivative (hd s hs)
  have hbound : ∀ s ∈ Ici 0,
      -2 * inner ℝ (g (z s)) (z s - star) ≤ -(2 * m) * ‖z s - star‖ ^ 2 := by
    intro s hs
    nlinarith [hb s hs]
  have hsq := scalar_exp_decay hcont hderiv hbound ht
  apply norm_decay_of_sq_norm_decay (fun s ↦ z s - star) m t
  simpa only [neg_mul] using hsq

/-- The support form of strong convexity supplies radial coercivity along the flow. -/
theorem norm_exp_decay_of_support_strong_convexity
    {V : E → ℝ} {g : E → E} {S : Set E} {m : ℝ} {z : ℝ → E} {star : E}
    (hsc : SupportStrongConvexOn V g S m)
    (hstar : star ∈ S) (hzero : g star = 0)
    (hz : ∀ s ∈ Ici 0, z s ∈ S)
    (hc : ContinuousOn z (Ici 0))
    (hd : ∀ s ∈ Ici 0, HasDerivWithinAt z (-g (z s)) (Ici s) s)
    {t : ℝ} (ht : 0 ≤ t) :
    ‖z t - star‖ ≤ ‖z 0 - star‖ * exp (-m * t) := by
  apply norm_exp_decay_of_radial_coercivity hc hd _ ht
  intro s hs
  exact strong_gradient_monotonicity_at_stationary hsc (hz s hs) hstar hzero

/-- A differentiable potential decreases by the squared gradient along its flow. -/
theorem energy_derivative {V : E → ℝ} {g : E → E} {z : ℝ → E}
    {star : E} {t : ℝ}
    (hV : HasFDerivAt V (innerSL ℝ (g (z t))) (z t))
    (hflow : HasDerivWithinAt z (-g (z t)) (Ici t) t) :
    HasDerivWithinAt (fun s ↦ V (z s) - V star)
      (-‖g (z t)‖ ^ 2) (Ici t) t := by
  have h := (hV.comp_hasDerivWithinAt t hflow).sub_const (V star)
  simpa only [Function.comp_def, innerSL_apply_apply, inner_neg_right,
    real_inner_self_eq_norm_sq] using h

/-- Strong support convexity and the gradient chain rule yield energy decay with rate 2m. -/
theorem energy_exp_decay_of_support_strong_convexity
    {V : E → ℝ} {g : E → E} {S : Set E} {m : ℝ} {z : ℝ → E} {star : E}
    (hsc : SupportStrongConvexOn V g S m) (hm : 0 < m) (hstar : star ∈ S)
    (hV : ∀ x ∈ S, HasFDerivAt V (innerSL ℝ (g x)) x)
    (hz : ∀ s ∈ Ici 0, z s ∈ S)
    (hc : ContinuousOn z (Ici 0))
    (hd : ∀ s ∈ Ici 0, HasDerivWithinAt z (-g (z s)) (Ici s) s)
    {t : ℝ} (ht : 0 ≤ t) :
    V (z t) - V star ≤ (V (z 0) - V star) * exp (-2 * m * t) := by
  have hvc : ContinuousOn V S := fun x hx ↦ (hV x hx).continuousAt.continuousWithinAt
  have hec : ContinuousOn (fun s ↦ V (z s) - V star) (Ici 0) :=
    (hvc.comp hc hz).sub continuousOn_const
  have hed : ∀ s ∈ Ici 0, HasDerivWithinAt (fun r ↦ V (z r) - V star)
      (-‖g (z s)‖ ^ 2) (Ici s) s := by
    intro s hs
    exact energy_derivative (hV (z s) (hz s hs)) (hd s hs)
  have heb : ∀ s ∈ Ici 0,
      -‖g (z s)‖ ^ 2 ≤ -(2 * m) * (V (z s) - V star) := by
    intro s hs
    have hpl := polyak_lojasiewicz hsc hm (hz s hs) hstar
    nlinarith
  have he := scalar_exp_decay hec hed heb ht
  simpa only [neg_mul] using he

/-- Both exact initial bounds hold with the same positive rate in the abstract support setting. -/
theorem both_exp_bounds_of_support_strong_convexity
    {V : E → ℝ} {g : E → E} {S : Set E} {m : ℝ} {z : ℝ → E} {star : E}
    (hsc : SupportStrongConvexOn V g S m) (hm : 0 < m)
    (hstar : star ∈ S) (hzero : g star = 0)
    (hV : ∀ x ∈ S, HasFDerivAt V (innerSL ℝ (g x)) x)
    (hz : ∀ s ∈ Ici 0, z s ∈ S)
    (hc : ContinuousOn z (Ici 0))
    (hd : ∀ s ∈ Ici 0, HasDerivWithinAt z (-g (z s)) (Ici s) s)
    {t : ℝ} (ht : 0 ≤ t) :
    ‖z t - star‖ ≤ ‖z 0 - star‖ * exp (-m * t) ∧
      V (z t) - V star ≤ (V (z 0) - V star) * exp (-m * t) := by
  constructor
  · exact norm_exp_decay_of_support_strong_convexity hsc hstar hzero hz hc hd ht
  · have hs := hsc star hstar (z 0) (hz 0 (by simp))
    simp only [hzero, inner_zero_left, add_zero] at hs
    have hnonneg : 0 ≤ V (z 0) - V star := by
      have hp : 0 ≤ m / 2 * ‖z 0 - star‖ ^ 2 :=
        mul_nonneg (div_nonneg hm.le (by norm_num)) (sq_nonneg _)
      linarith
    exact weaken_energy_decay hnonneg hm.le ht
      (energy_exp_decay_of_support_strong_convexity hsc hm hstar hV hz hc hd ht)

#print axioms squared_distance_derivative
#print axioms norm_exp_decay_of_radial_coercivity
#print axioms norm_exp_decay_of_support_strong_convexity
#print axioms energy_derivative
#print axioms energy_exp_decay_of_support_strong_convexity
#print axioms both_exp_bounds_of_support_strong_convexity

end BassFlow


==> anc/verification/lean/BassFlow/HilbertSlice.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.MeasureTheory.Function.ConditionalExpectation.AEMeasurable
public import Mathlib.MeasureTheory.Function.L2Space
public import Mathlib.Analysis.Normed.Operator.LinearIsometry
public import BassFlow.FlowExtension

import Mathlib.Tactic

/-!
# Concrete source and joint L² spaces and their bounded fixed-mean slice

The source sigma-algebra is literally the comap generated by `X`, and the joint sigma-algebra
is literally the comap generated by `(X, Γ)`. Their L² spaces are Mathlib's `lpMeas` submodules
of the same ambient Bochner L² space. The bound is an almost-everywhere pointwise norm bound;
the mean is the Bochner integral. No transport, feasibility, gradient or strong convexity result
is asserted here.
-/

public section
noncomputable section

open Set MeasureTheory

namespace BassFlow

variable {Ω E : Type*} [mΩ : MeasurableSpace Ω] [mE : MeasurableSpace E]

/-- The sigma-algebra generated by the actual source variable. -/
@[expose, reducible] def sourceSigma (X : Ω → E) : MeasurableSpace Ω :=
  MeasurableSpace.comap X mE

/-- The sigma-algebra generated by the actual source and Gaussian variables. -/
@[expose, reducible] def jointSigma (X Γ : Ω → E) : MeasurableSpace Ω :=
  MeasurableSpace.comap (fun ω ↦ (X ω, Γ ω)) (mE.prod mE)

omit mΩ in
theorem sourceSigma_le_jointSigma (X Γ : Ω → E) :
    sourceSigma X ≤ jointSigma X Γ := by
  rw [sourceSigma, jointSigma, MeasurableSpace.comap_prodMk]
  exact le_sup_left

theorem sourceSigma_le (X : Ω → E) (hX : Measurable X) : sourceSigma X ≤ mΩ :=
  hX.comap_le

theorem jointSigma_le (X Γ : Ω → E) (hX : Measurable X) (hΓ : Measurable Γ) :
    jointSigma X Γ ≤ mΩ :=
  (hX.prodMk hΓ).comap_le

variable [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Source-measurable L² classes, as a submodule of the actual ambient L² space. -/
@[expose] def sourceL2 (P : Measure Ω) (X : Ω → E) : Submodule ℝ (Lp E 2 P) :=
  lpMeas E ℝ (sourceSigma X) 2 P

/-- Joint-measurable L² classes, as a submodule of the same ambient L² space. -/
@[expose] def jointL2 (P : Measure Ω) (X Γ : Ω → E) : Submodule ℝ (Lp E 2 P) :=
  lpMeas E ℝ (jointSigma X Γ) 2 P

theorem sourceL2_le_jointL2 (P : Measure Ω) (X Γ : Ω → E) :
    sourceL2 P X ≤ jointL2 P X Γ := by
  intro Z hZ
  exact (mem_lpMeas_iff_aestronglyMeasurable.mp hZ).mono
    (sourceSigma_le_jointSigma X Γ)

/-- The source space inherits the Hilbert inner product and is complete for measurable `X`. -/
theorem sourceL2_complete [CompleteSpace E] (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) : CompleteSpace (sourceL2 P X) := by
  have : Fact (sourceSigma X ≤ mΩ) := ⟨sourceSigma_le X hX⟩
  change CompleteSpace (lpMeas E ℝ (sourceSigma X) 2 P)
  infer_instance

theorem jointL2_complete [CompleteSpace E] (P : Measure Ω) (X Γ : Ω → E)
    (hX : Measurable X) (hΓ : Measurable Γ) : CompleteSpace (jointL2 P X Γ) := by
  have : Fact (jointSigma X Γ ≤ mΩ) := ⟨jointSigma_le X Γ hX hΓ⟩
  change CompleteSpace (lpMeas E ℝ (jointSigma X Γ) 2 P)
  infer_instance

theorem sourceL2_isClosed [CompleteSpace E] (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) : IsClosed (sourceL2 P X : Set (Lp E 2 P)) :=
  isClosed_aestronglyMeasurable (sourceSigma_le X hX)

theorem jointL2_isClosed [CompleteSpace E] (P : Measure Ω) (X Γ : Ω → E)
    (hX : Measurable X) (hΓ : Measurable Γ) : IsClosed (jointL2 P X Γ : Set (Lp E 2 P)) :=
  isClosed_aestronglyMeasurable (jointSigma_le X Γ hX hΓ)

/-- The source-to-joint inclusion preserves the ambient L² representative and norm. -/
@[expose] def sourceToJoint (P : Measure Ω) (X Γ : Ω → E) :
    sourceL2 P X →ₗᵢ[ℝ] jointL2 P X Γ where
  toFun Z := ⟨Z.1, sourceL2_le_jointL2 P X Γ Z.2⟩
  map_add' _ _ := rfl
  map_smul' _ _ := rfl
  norm_map' _ := rfl

/-- The source-to-ambient inclusion is a linear isometry. -/
@[expose] def sourceToAmbient (P : Measure Ω) (X : Ω → E) :
    sourceL2 P X →ₗᵢ[ℝ] Lp E 2 P :=
  (sourceL2 P X).subtypeₗᵢ

/-- The joint-to-ambient inclusion is a linear isometry. -/
@[expose] def jointToAmbient (P : Measure Ω) (X Γ : Ω → E) :
    jointL2 P X Γ →ₗᵢ[ℝ] Lp E 2 P :=
  (jointL2 P X Γ).subtypeₗᵢ

theorem jointToAmbient_comp_sourceToJoint (P : Measure Ω) (X Γ : Ω → E) :
    (jointToAmbient P X Γ).comp (sourceToJoint P X Γ) = sourceToAmbient P X := rfl

/-- The literal pointwise almost-everywhere bound in ambient L². -/
@[expose] def ambientBoundedSet (P : Measure Ω) (R : ℝ) : Set (Lp E 2 P) :=
  {Z | ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R}

omit [MeasurableSpace E] in
theorem convex_ambientBoundedSet (P : Measure Ω) (R : ℝ) :
    Convex ℝ (ambientBoundedSet P R : Set (Lp E 2 P)) := by
  intro Z hZ W hW a b ha hb hab
  filter_upwards [hZ, hW, Lp.coeFn_add (a • Z) (b • W),
    Lp.coeFn_smul a Z, Lp.coeFn_smul b W] with ω hZω hWω hadd haω hbω
  rw [hadd, Pi.add_apply, haω, hbω]
  calc
    ‖a • Z ω + b • W ω‖ ≤ ‖a • Z ω‖ + ‖b • W ω‖ := norm_add_le _ _
    _ = a * ‖Z ω‖ + b * ‖W ω‖ := by
      rw [norm_smul, norm_smul, Real.norm_of_nonneg ha, Real.norm_of_nonneg hb]
    _ ≤ a * R + b * R := add_le_add
      (mul_le_mul_of_nonneg_left hZω ha) (mul_le_mul_of_nonneg_left hWω hb)
    _ = R := by rw [← add_mul, hab, one_mul]

/-- The same literal bound on source L² classes. -/
@[expose] def sourceBoundedSet (P : Measure Ω) (X : Ω → E) (R : ℝ) : Set (sourceL2 P X) :=
  {Z | ∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ R}

theorem convex_sourceBoundedSet (P : Measure Ω) (X : Ω → E) (R : ℝ) :
    Convex ℝ (sourceBoundedSet P X R) :=
  (convex_ambientBoundedSet P R).linear_preimage (sourceToAmbient P X).toLinearMap

section Mean

variable (P : Measure Ω) [IsFiniteMeasure P]

omit [MeasurableSpace E] [InnerProductSpace ℝ E] in
/-- On a finite measure space each L² class has a genuine Bochner integral. -/
theorem ambientL2_integrable (Z : Lp E 2 P) : Integrable Z P :=
  (Lp.memLp Z).integrable (by norm_num)

/-- The actual Bochner integral on ambient L², with linearity proved using a.e. representatives. -/
@[expose] def ambientMean : Lp E 2 P →ₗ[ℝ] E where
  toFun Z := ∫ ω, Z ω ∂P
  map_add' Z W := by
    rw [integral_congr_ae (Lp.coeFn_add Z W)]
    exact integral_add (ambientL2_integrable P Z) (ambientL2_integrable P W)
  map_smul' a Z := by
    rw [integral_congr_ae (Lp.coeFn_smul a Z)]
    exact integral_smul a _

/-- The actual mean on source L² is the restriction of the Bochner integral. -/
@[expose] def sourceMean (X : Ω → E) : sourceL2 P X →ₗ[ℝ] E :=
  (ambientMean P).comp (sourceToAmbient P X).toLinearMap

theorem sourceMean_eq_integral (X : Ω → E) (Z : sourceL2 P X) :
    sourceMean P X Z = ∫ ω, (Z : Lp E 2 P) ω ∂P := rfl

/-- The original uniform bound intersected with one actual Bochner mean fiber. -/
@[expose] def fixedMeanBoundedSlice (X : Ω → E) (R : ℝ) (a : E) : Set (sourceL2 P X) :=
  {Z ∈ sourceBoundedSet P X R | sourceMean P X Z = a}

theorem mem_fixedMeanBoundedSlice_iff (X : Ω → E) (R : ℝ) (a : E)
    (Z : sourceL2 P X) :
    Z ∈ fixedMeanBoundedSlice P X R a ↔
      (∀ᵐ ω ∂P, ‖(Z : Lp E 2 P) ω‖ ≤ R) ∧ ∫ ω, (Z : Lp E 2 P) ω ∂P = a :=
  Iff.rfl

theorem convex_fixedMeanBoundedSlice (X : Ω → E) (R : ℝ) (a : E) :
    Convex ℝ (fixedMeanBoundedSlice P X R a) :=
  convex_fixedMean_slice (sourceMean P X) a (convex_sourceBoundedSet P X R)

end Mean

#print axioms sourceSigma_le_jointSigma
#print axioms sourceL2_le_jointL2
#print axioms sourceL2_complete
#print axioms jointL2_complete
#print axioms sourceL2_isClosed
#print axioms jointL2_isClosed
#print axioms sourceToJoint
#print axioms sourceToAmbient
#print axioms jointToAmbient
#print axioms jointToAmbient_comp_sourceToJoint
#print axioms convex_ambientBoundedSet
#print axioms convex_sourceBoundedSet
#print axioms ambientL2_integrable
#print axioms ambientMean
#print axioms sourceMean
#print axioms mem_fixedMeanBoundedSlice_iff
#print axioms convex_fixedMeanBoundedSlice

end BassFlow


==> anc/verification/lean/BassFlow/IntegratedCoercivity.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.Coercivity
public import Mathlib.MeasureTheory.Integral.Bochner.Set
public import Mathlib.MeasureTheory.SpecificCodomains.Pi
public import Mathlib.Analysis.Matrix.Normed

/-!
# Integrated coercivity for measurable matrix fields

The finite measure may be a restriction of Lebesgue measure to a bounded domain.
The good set is constructed from the trace, and its half-mass bound is proved by
Markov's inequality. Entry integrability makes every quadratic integral meaningful.
No pointwise uniform ellipticity outside the good set is assumed.
-/

public section

open scoped BigOperators Matrix.Norms.Elementwise ENNReal
open Matrix MeasureTheory Set

namespace BassFlow

/-- An integrable nonnegative trace is below twice its mean on at least half the mass. -/
theorem trace_good_set_half_mass {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) [IsFiniteMeasure μ] {f : Ω → ℝ}
    (hf : Measurable f) (hfi : Integrable f μ) (hfn : 0 ≤ᵐ[μ] f)
    {K : ℝ} (hK : 0 < K) (hv : 0 < μ.real univ) (hbound : ∫ x, f x ∂μ ≤ K) :
    μ.real univ / 2 ≤ μ.real {x | f x ≤ 2 * K / μ.real univ} := by
  let L := 2 * K / μ.real univ
  have hL : 0 < L := div_pos (mul_pos (by norm_num) hK) hv
  have hgood : MeasurableSet {x | f x ≤ L} := measurableSet_le hf measurable_const
  have hbad : {x | f x ≤ L}ᶜ ⊆ {x | L ≤ f x} := by
    intro x hx
    exact (lt_of_not_ge (show ¬ f x ≤ L from hx)).le
  have hmarkov : L * μ.real {x | f x ≤ L}ᶜ ≤ K := by
    exact (mul_le_mul_of_nonneg_left (measureReal_mono hbad) hL.le).trans
      ((mul_meas_ge_le_integral_of_nonneg hfn hfi L).trans hbound)
  have hhalf : μ.real {x | f x ≤ L}ᶜ ≤ μ.real univ / 2 := by
    have heq : μ.real univ / 2 * L = K := by
      dsimp [L]
      field_simp
    nlinarith
  have hsum := measureReal_add_measureReal_compl (μ := μ) hgood
  dsimp [L] at hhalf hsum ⊢
  linarith

#print axioms trace_good_set_half_mass

/-- The real quadratic form of a matrix, in coordinates. -/
@[expose]
def matrixQuadratic {n : Type*} [Fintype n] (A : Matrix n n ℝ) (u : n → ℝ) : ℝ :=
  u ⬝ᵥ (A *ᵥ u)

/-- Entrywise integrability suffices for the quadratic form in each fixed direction. -/
theorem integrable_matrixQuadratic {Ω n : Type*} [MeasurableSpace Ω] [Fintype n]
    {μ : Measure Ω} {A : Ω → Matrix n n ℝ}
    (hAi : ∀ i j, Integrable (fun x ↦ A x i j) μ) (u : n → ℝ) :
    Integrable (fun x ↦ matrixQuadratic (A x) u) μ := by
  simp only [matrixQuadratic, dotProduct, mulVec, Finset.mul_sum]
  exact integrable_finsetSum _ fun i _ ↦ integrable_finsetSum _ fun j _ ↦
    ((hAi i j).mul_const (u j)).const_mul (u i)

#print axioms integrable_matrixQuadratic

/-- The finite determinant/trace estimate bounds an actual quadratic form. -/
theorem quadratic_lower_of_det_trace {n : Type*} [Fintype n] [DecidableEq n]
    {A : Matrix n n ℝ} (hA : A.PosSemidef) {δ L : ℝ} (hδ : 0 < δ) (hL : 0 < L)
    (hdet : δ ≤ A.det) (htrace : A.trace ≤ L) (u : n → ℝ) :
    (δ / L ^ (Fintype.card n - 1)) * (u ⬝ᵥ u) ≤ matrixQuadratic A u := by
  have h := (matrix_lower_of_det_trace hA hδ hL hdet htrace).dotProduct_mulVec_nonneg u
  simpa [matrixQuadratic, Matrix.sub_mulVec, Matrix.smul_mulVec, dotProduct_sub,
    dotProduct_smul, sub_nonneg] using h

#print axioms quadratic_lower_of_det_trace

/-- The determinant and integrated trace give the A10 lower bound in every fixed direction. -/
theorem integrated_quadratic_lower_of_det_trace {Ω n : Type*} [MeasurableSpace Ω]
    [Fintype n] [DecidableEq n] (μ : Measure Ω) [IsFiniteMeasure μ]
    {A : Ω → Matrix n n ℝ} (hmeas : Measurable (fun x ↦ (A x).trace))
    (hAi : ∀ i j, Integrable (fun x ↦ A x i j) μ)
    (hA : ∀ᵐ x ∂μ, (A x).PosSemidef) {δ K : ℝ} (hδ : 0 < δ) (hK : 0 < K)
    (hv : 0 < μ.real univ) (hdet : ∀ᵐ x ∂μ, δ ≤ (A x).det)
    (htrace : ∫ x, (A x).trace ∂μ ≤ K) (u : n → ℝ) :
    (μ.real univ / 2 * (δ / (2 * K / μ.real univ) ^ (Fintype.card n - 1))) *
        (u ⬝ᵥ u) ≤ ∫ x, matrixQuadratic (A x) u ∂μ := by
  let L := 2 * K / μ.real univ
  let E := {x | (A x).trace ≤ L}
  let c := δ / L ^ (Fintype.card n - 1)
  have hL : 0 < L := div_pos (mul_pos (by norm_num) hK) hv
  have hc : 0 ≤ c := (div_pos hδ (pow_pos hL _)).le
  have hE : MeasurableSet E := measurableSet_le hmeas measurable_const
  have hti : Integrable (fun x ↦ (A x).trace) μ :=
    integrable_finsetSum _ fun i _ ↦ hAi i i
  have htn : 0 ≤ᵐ[μ] fun x ↦ (A x).trace := hA.mono fun x hx ↦ hx.trace_nonneg
  have hmass : μ.real univ / 2 ≤ μ.real E :=
    trace_good_set_half_mass μ hmeas hti htn hK hv htrace
  have hqi := integrable_matrixQuadratic hAi u
  have hqn : 0 ≤ᵐ[μ] fun x ↦ matrixQuadratic (A x) u := by
    filter_upwards [hA] with x hx
    simpa [matrixQuadratic] using hx.dotProduct_mulVec_nonneg u
  have hqE : ∀ᵐ x ∂μ.restrict E, c * (u ⬝ᵥ u) ≤ matrixQuadratic (A x) u := by
    filter_upwards [ae_restrict_of_ae hA, ae_restrict_of_ae hdet, ae_restrict_mem hE]
      with x hx hd he
    exact quadratic_lower_of_det_trace hx hδ hL hd he u
  have hgoodint : μ.real E * (c * (u ⬝ᵥ u)) ≤
      ∫ x in E, matrixQuadratic (A x) u ∂μ := by
    simpa using integral_mono_ae (integrable_const (c * (u ⬝ᵥ u)))
      (hqi.mono_measure μ.restrict_le_self) hqE
  have huu : 0 ≤ u ⬝ᵥ u := by
    exact Finset.sum_nonneg fun i _ ↦ mul_self_nonneg (u i)
  calc
    (μ.real univ / 2 * c) * (u ⬝ᵥ u) = μ.real univ / 2 * (c * (u ⬝ᵥ u)) :=
      mul_assoc _ _ _
    _ ≤ μ.real E * (c * (u ⬝ᵥ u)) :=
      mul_le_mul_of_nonneg_right hmass (mul_nonneg hc huu)
    _ ≤ ∫ x in E, matrixQuadratic (A x) u ∂μ := hgoodint
    _ ≤ ∫ x, matrixQuadratic (A x) u ∂μ :=
      integral_mono_measure μ.restrict_le_self hqn hqi

#print axioms integrated_quadratic_lower_of_det_trace

/-- Taking the Bochner integral of a matrix commutes with each fixed quadratic form. -/
theorem matrixQuadratic_integral {Ω n : Type*} [MeasurableSpace Ω] [Fintype n]
    {μ : Measure Ω} {A : Ω → Matrix n n ℝ}
    (hAi : ∀ i j, Integrable (fun x ↦ A x i j) μ) (u : n → ℝ) :
    matrixQuadratic (∫ x, A x ∂μ) u = ∫ x, matrixQuadratic (A x) u ∂μ := by
  have hrow : ∀ i, Integrable (fun x ↦ A x i) μ :=
    fun i ↦ Integrable.of_eval (hAi i)
  have hentry : ∀ i j, (∫ x, A x ∂μ) i j = ∫ x, A x i j ∂μ := by
    intro i j
    exact (congrArg (fun row : n → ℝ ↦ row j) (eval_integral hrow i)).trans
      (eval_integral (hAi i) j)
  simp only [matrixQuadratic, dotProduct, mulVec, Finset.mul_sum]
  symm
  rw [integral_finsetSum _ (fun i _ ↦ integrable_finsetSum _ fun j _ ↦
    ((hAi i j).mul_const (u j)).const_mul (u i))]
  apply Finset.sum_congr rfl
  intro i hi
  rw [integral_finsetSum _ (fun j _ ↦ ((hAi i j).mul_const (u j)).const_mul (u i))]
  apply Finset.sum_congr rfl
  intro j hj
  rw [integral_const_mul, integral_mul_const, hentry]

#print axioms matrixQuadratic_integral

/-- The A10 statement as a positive semidefinite bound on the actual matrix integral. -/
theorem integrated_matrix_lower_of_det_trace {Ω n : Type*} [MeasurableSpace Ω]
    [Fintype n] [DecidableEq n] (μ : Measure Ω) [IsFiniteMeasure μ]
    {A : Ω → Matrix n n ℝ} (hmeas : Measurable (fun x ↦ (A x).trace))
    (hAi : ∀ i j, Integrable (fun x ↦ A x i j) μ)
    (hA : ∀ᵐ x ∂μ, (A x).PosSemidef) {δ K : ℝ} (hδ : 0 < δ) (hK : 0 < K)
    (hv : 0 < μ.real univ) (hdet : ∀ᵐ x ∂μ, δ ≤ (A x).det)
    (htrace : ∫ x, (A x).trace ∂μ ≤ K) :
    ((∫ x, A x ∂μ) -
      (μ.real univ / 2 * (δ / (2 * K / μ.real univ) ^ (Fintype.card n - 1))) •
        (1 : Matrix n n ℝ)).PosSemidef := by
  let η := μ.real univ / 2 * (δ / (2 * K / μ.real univ) ^ (Fintype.card n - 1))
  have hrow : ∀ i, Integrable (fun x ↦ A x i) μ :=
    fun i ↦ Integrable.of_eval (hAi i)
  have hentry : ∀ i j, (∫ x, A x ∂μ) i j = ∫ x, A x i j ∂μ := by
    intro i j
    exact (congrArg (fun row : n → ℝ ↦ row j) (eval_integral hrow i)).trans
      (eval_integral (hAi i) j)
  have hHerm : (∫ x, A x ∂μ).IsHermitian := by
    apply Matrix.IsHermitian.ext
    intro i j
    simp only [star_trivial, hentry]
    apply integral_congr_ae
    filter_upwards [hA] with x hx
    simpa using hx.isHermitian.apply i j
  apply Matrix.PosSemidef.of_dotProduct_mulVec_nonneg
  · exact hHerm.sub (Matrix.isHermitian_one.smul (show IsSelfAdjoint η from rfl))
  · intro u
    have h := integrated_quadratic_lower_of_det_trace μ hmeas hAi hA hδ hK hv
      hdet htrace u
    rw [← matrixQuadratic_integral hAi u] at h
    simpa [η, matrixQuadratic, Matrix.sub_mulVec, Matrix.smul_mulVec, dotProduct_sub,
      dotProduct_smul, sub_nonneg] using h

#print axioms integrated_matrix_lower_of_det_trace

/-- Entry integrability also gives integrability of the full matrix-valued field. -/
theorem integrable_matrixField {Ω n : Type*} [MeasurableSpace Ω] [Fintype n]
    {μ : Measure Ω} {A : Ω → Matrix n n ℝ}
    (hAi : ∀ i j, Integrable (fun x ↦ A x i j) μ) :
    Integrable (fun x ↦ fun i j ↦ A x i j) μ := by
  exact Integrable.of_eval fun i ↦ Integrable.of_eval (hAi i)

#print axioms integrable_matrixField

/-- The good set has positive volume on any finite positive-volume domain. -/
theorem trace_good_set_on_domain {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) (D : Set Ω) (hDf : μ D < ∞) {f : Ω → ℝ}
    (hf : Measurable f) (hfi : IntegrableOn f D μ) (hfn : 0 ≤ᵐ[μ.restrict D] f)
    {K : ℝ} (hK : 0 < K) (hv : 0 < μ.real D) (hbound : ∫ x in D, f x ∂μ ≤ K) :
    μ.real D / 2 ≤ μ.real (D ∩ {x | f x ≤ 2 * K / μ.real D}) := by
  letI : IsFiniteMeasure (μ.restrict D) := ⟨by rwa [Measure.restrict_apply_univ]⟩
  have h := trace_good_set_half_mass (μ.restrict D) hf hfi hfn hK
    (by simpa using hv) hbound
  rw [measureReal_restrict_apply_univ] at h
  rw [measureReal_restrict_apply (measurableSet_le hf measurable_const)] at h
  simpa only [inter_comm] using h

#print axioms trace_good_set_on_domain

/-- Domain-restricted A10, applicable in particular to Lebesgue measure on a bounded ball. -/
theorem set_integrated_matrix_lower_of_det_trace {Ω n : Type*} [MeasurableSpace Ω]
    [Fintype n] [DecidableEq n] (μ : Measure Ω) (D : Set Ω) (hDf : μ D < ∞)
    {A : Ω → Matrix n n ℝ} (hmeas : Measurable (fun x ↦ (A x).trace))
    (hAi : ∀ i j, IntegrableOn (fun x ↦ A x i j) D μ)
    (hA : ∀ᵐ x ∂μ.restrict D, (A x).PosSemidef)
    {δ K : ℝ} (hδ : 0 < δ) (hK : 0 < K) (hv : 0 < μ.real D)
    (hdet : ∀ᵐ x ∂μ.restrict D, δ ≤ (A x).det)
    (htrace : ∫ x in D, (A x).trace ∂μ ≤ K) :
    ((∫ x in D, A x ∂μ) -
      (μ.real D / 2 * (δ / (2 * K / μ.real D) ^ (Fintype.card n - 1))) •
        (1 : Matrix n n ℝ)).PosSemidef := by
  letI : IsFiniteMeasure (μ.restrict D) := ⟨by rwa [Measure.restrict_apply_univ]⟩
  simpa only [measureReal_restrict_apply_univ] using
    integrated_matrix_lower_of_det_trace (μ.restrict D) hmeas hAi hA hδ hK
      (by simpa using hv) hdet htrace

#print axioms set_integrated_matrix_lower_of_det_trace

/-- The common A18 modulus after substituting the frozen Bass constants. -/
theorem integrated_matrix_lower_bass_constants {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) [IsFiniteMeasure μ] {d : ℕ} (hd : 0 < d)
    {A : Ω → Matrix (Fin d) (Fin d) ℝ} (hmeas : Measurable (fun x ↦ (A x).trace))
    (hAi : ∀ i j, Integrable (fun x ↦ A x i j) μ)
    (hA : ∀ᵐ x ∂μ, (A x).PosSemidef) {a M B : ℝ}
    (ha : 0 < a) (hM : 0 < M) (hB : 0 < B) (hv : 0 < μ.real univ)
    (hdet : ∀ᵐ x ∂μ, a / (2 * M) ≤ (A x).det)
    (htrace : ∫ x, (A x).trace ∂μ ≤ B * d * μ.real univ) :
    ((∫ x, A x ∂μ) -
      (μ.real univ / 2 * (a / (2 * M) / (2 * B * d) ^ (d - 1))) •
        (1 : Matrix (Fin d) (Fin d) ℝ)).PosSemidef := by
  have hd' : (0 : ℝ) < d := Nat.cast_pos.mpr hd
  have hL : 2 * (B * d * μ.real univ) / μ.real univ = 2 * B * d := by
    field_simp
  simpa only [hL, Fintype.card_fin] using
    integrated_matrix_lower_of_det_trace μ hmeas hAi hA (by positivity)
      (by positivity) hv hdet htrace

#print axioms integrated_matrix_lower_bass_constants

end BassFlow


==> anc/verification/lean/BassFlow/MartingalePlan.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.BassData
public import Mathlib.Probability.Martingale.Basic

/-!
# Canonical martingales from the original endpoint-plan contract

The plan's identities on first-coordinate events identify the actual conditional
expectation. A concrete real-time martingale then stays at the first coordinate
before time 1 and takes the second coordinate from time 1 onward. This supplies
actual martingale witnesses without Brownian or continuous-path assumptions.
-/

public section
noncomputable section

open MeasureTheory Set Filter
open scoped MeasureTheory ProbabilityTheory

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

@[expose, reducible] def firstCoordinateSigma : MeasurableSpace (E × E) :=
  MeasurableSpace.comap Prod.fst (inferInstance : MeasurableSpace E)

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E]
    [SecondCountableTopology E] [CompleteSpace E] in
theorem firstCoordinateSigma_le :
    firstCoordinateSigma (E := E) ≤ (inferInstance : MeasurableSpace (E × E)) :=
  measurable_fst.comap_le

omit [InnerProductSpace ℝ E] [CompleteSpace E] in
theorem stronglyMeasurable_firstCoordinate :
    StronglyMeasurable[firstCoordinateSigma] (Prod.fst : E × E → E) :=
  (Measurable.of_comap_le le_rfl).stronglyMeasurable

omit [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
/-- Marginal mass one makes every endpoint plan an actual probability measure. -/
theorem probability_of_martingalePlan (μ ν : ProbabilityMeasure E)
    {π : Measure (E × E)} (hπ : IsMartingalePlan (μ : Measure E) (ν : Measure E) π) :
    IsProbabilityMeasure π := by
  constructor
  rw [← Measure.fst_univ, hπ.1.1]
  exact measure_univ

/-- All first-coordinate event identities give the actual Bochner conditional expectation. -/
theorem IsMartingalePlan.condExp_snd_eq_fst (μ ν : ProbabilityMeasure E)
    {π : Measure (E × E)} (hπ : IsMartingalePlan (μ : Measure E) (ν : Measure E) π) :
    π[Prod.snd | firstCoordinateSigma] =ᵐ[π] (Prod.fst : E × E → E) := by
  letI : IsProbabilityMeasure π := probability_of_martingalePlan μ ν hπ
  apply Filter.EventuallyEq.symm
  refine ae_eq_condExp_of_forall_setIntegral_eq firstCoordinateSigma_le hπ.2.2.1
    (fun s _ _ ↦ hπ.2.1.integrableOn) (fun s hs _ ↦ ?_)
    stronglyMeasurable_firstCoordinate.aestronglyMeasurable
  obtain ⟨t, ht, rfl⟩ := MeasurableSpace.measurableSet_comap.mp hs
  exact (hπ.2.2.2 t ht).symm

/-- The canonical filtration reveals only the first coordinate before 1. -/
@[expose] def endpointFiltration : Filtration ℝ (inferInstance : MeasurableSpace (E × E)) where
  seq t := if t < 1 then firstCoordinateSigma else (inferInstance : MeasurableSpace (E × E))
  mono' := by
    intro i j hij
    by_cases hj : j < 1
    · have hi : i < 1 := lt_of_le_of_lt hij hj
      simp only [hi, hj, if_true]
      exact le_rfl
    · by_cases hi : i < 1
      · simp only [hi, hj, if_true, if_false]
        exact firstCoordinateSigma_le
      · simp only [hi, hj, if_false]
        exact le_rfl
  le' := by
    intro t
    by_cases ht : t < 1
    · simp only [ht, if_true]
      exact firstCoordinateSigma_le
    · simp only [ht, if_false]
      exact le_rfl

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E]
    [SecondCountableTopology E] [CompleteSpace E] in
theorem endpointFiltration_apply (t : ℝ) : endpointFiltration (E := E) t =
    if t < 1 then firstCoordinateSigma else (inferInstance : MeasurableSpace (E × E)) := rfl

/-- The actual endpoint process, defined for all real times. -/
@[expose] def endpointProcess (t : ℝ) (p : E × E) : E := if t < 1 then p.1 else p.2

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]
    [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
theorem endpointProcess_of_lt {t : ℝ} (ht : t < 1) :
    endpointProcess (E := E) t = Prod.fst := by
  funext p
  simp [endpointProcess, ht]

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]
    [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
theorem endpointProcess_of_not_lt {t : ℝ} (ht : ¬t < 1) :
    endpointProcess (E := E) t = Prod.snd := by
  funext p
  simp [endpointProcess, ht]

theorem IsMartingalePlan.canonical_martingale (μ ν : ProbabilityMeasure E)
    {π : Measure (E × E)} (hπ : IsMartingalePlan (μ : Measure E) (ν : Measure E) π) :
    Martingale (endpointProcess (E := E)) endpointFiltration π := by
  letI : IsProbabilityMeasure π := probability_of_martingalePlan μ ν hπ
  refine ⟨?_, ?_⟩
  · intro t
    change StronglyMeasurable[endpointFiltration t] (endpointProcess t)
    rw [endpointFiltration_apply]
    by_cases ht : t < 1
    · rw [if_pos ht, endpointProcess_of_lt ht]
      exact stronglyMeasurable_firstCoordinate
    · rw [if_neg ht, endpointProcess_of_not_lt ht]
      exact (measurable_snd : Measurable (Prod.snd : E × E → E)).stronglyMeasurable
  · intro i j hij
    by_cases hi : i < 1
    · by_cases hj : j < 1
      · simp only [endpointProcess_of_lt hi, endpointProcess_of_lt hj,
          endpointFiltration, hi, if_true]
        exact Filter.Eventually.of_forall fun p ↦ congrFun
          (condExp_of_stronglyMeasurable firstCoordinateSigma_le
            stronglyMeasurable_firstCoordinate hπ.2.1) p
      · simpa only [endpointProcess_of_lt hi, endpointProcess_of_not_lt hj,
          endpointFiltration, hi, if_true] using
          hπ.condExp_snd_eq_fst μ ν
    · have hj : ¬j < 1 := not_lt.mpr ((not_lt.mp hi).trans hij)
      simp only [endpointProcess_of_not_lt hi, endpointProcess_of_not_lt hj,
        endpointFiltration, hi, if_false]
      exact Filter.Eventually.of_forall fun p ↦ congrFun
        (condExp_of_stronglyMeasurable le_rfl measurable_snd.stronglyMeasurable hπ.2.2.1) p

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]
    [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
theorem endpointProcess_zero : endpointProcess (E := E) 0 = Prod.fst := by
  funext p
  simp [endpointProcess]

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [MeasurableSpace E]
    [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E] in
theorem endpointProcess_one : endpointProcess (E := E) 1 = Prod.snd := by
  funext p
  simp [endpointProcess]

/-- With the actual probability marginals, the endpoint-plan contract is equivalent
to the concrete real-time canonical martingale, including integrability. -/
theorem isMartingalePlan_iff_canonical_martingale (μ ν : ProbabilityMeasure E)
    (π : Measure (E × E))
    (hC : π ∈ covarianceCouplings (μ : Measure E) (ν : Measure E)) :
    IsMartingalePlan (μ : Measure E) (ν : Measure E) π ↔
      Martingale (endpointProcess (E := E)) endpointFiltration π := by
  constructor
  · intro h
    exact h.canonical_martingale μ ν
  · intro h
    letI : IsProbabilityMeasure π := ⟨by
      rw [← Measure.fst_univ, hC.1]
      exact measure_univ⟩
    have hfst : Integrable (Prod.fst : E × E → E) π := by
      simpa only [endpointProcess_zero] using h.integrable 0
    have hsnd : Integrable (Prod.snd : E × E → E) π := by
      simpa only [endpointProcess_one] using h.integrable 1
    refine ⟨hC, hfst, hsnd, ?_⟩
    intro s hs
    have hsm : MeasurableSet[endpointFiltration 0] (Prod.fst ⁻¹' s) := by
      rw [endpointFiltration_apply, if_pos (by norm_num : (0 : ℝ) < 1)]
      exact MeasurableSpace.measurableSet_comap.mpr ⟨s, hs, rfl⟩
    have hi := h.setIntegral_eq (i := 0) (j := 1) (by norm_num) hsm
    simpa only [endpointProcess_zero, endpointProcess_one] using hi.symm

/-- Every set-dependent irreducibility witness can be chosen as an actual canonical
real-time martingale, with the same plan and positive endpoint rectangle mass. -/
theorem BassIrreducible_iff_canonical_martingale_witnesses (μ ν : ProbabilityMeasure E) :
    BassIrreducible (μ : Measure E) (ν : Measure E) ↔
      ∀ A B : Set E, MeasurableSet A → MeasurableSet B →
        0 < (μ : Measure E) A → 0 < (ν : Measure E) B →
        ∃ π : Measure (E × E),
          π ∈ covarianceCouplings (μ : Measure E) (ν : Measure E) ∧
          Martingale (endpointProcess (E := E)) endpointFiltration π ∧ 0 < π (A ×ˢ B) := by
  constructor
  · intro h A B hA hB hpA hpB
    obtain ⟨π, hπ, hp⟩ := h A B hA hB hpA hpB
    exact ⟨π, hπ.1, hπ.canonical_martingale μ ν, hp⟩
  · intro h A B hA hB hpA hpB
    obtain ⟨π, hC, hM, hp⟩ := h A B hA hB hpA hpB
    exact ⟨π, (isMartingalePlan_iff_canonical_martingale μ ν π hC).mpr hM, hp⟩

#print axioms probability_of_martingalePlan
#print axioms IsMartingalePlan.condExp_snd_eq_fst
#print axioms IsMartingalePlan.canonical_martingale
#print axioms endpointProcess_zero
#print axioms endpointProcess_one
#print axioms isMartingalePlan_iff_canonical_martingale
#print axioms BassIrreducible_iff_canonical_martingale_witnesses

end BassFlow


==> anc/verification/lean/BassFlow/PosteriorAlgebra.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.IntegratedCoercivity
public import Mathlib.Probability.Moments.Covariance
public import Mathlib.MeasureTheory.Function.LpSeminorm.Prod
public import Mathlib.MeasureTheory.Integral.Prod
public import Mathlib.MeasureTheory.Measure.WithDensity

/-!
# Two-copy quadratic variance algebra

These are actual integral identities on a specified probability measure, including
a normalized measure obtained by weighting. They do not construct a Gaussian
posterior, identify a conditional law, or prove Bayes/disintegration.
-/

public section

open scoped BigOperators ENNReal ComplexOrder
open Matrix MeasureTheory ProbabilityTheory Set

namespace BassFlow

/-- The bilinear two-copy identity, with all second-moment hypotheses explicit. -/
theorem two_copy_centered_mul {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) [IsProbabilityMeasure μ] {X Y : Ω → ℝ}
    (hX : MemLp X 2 μ) (hY : MemLp Y 2 μ) :
    (∫ x, ∫ y, (X x - X y) * (Y x - Y y) ∂μ ∂μ) =
      2 * ∫ x, (X x - ∫ y, X y ∂μ) * (Y x - ∫ y, Y y ∂μ) ∂μ := by
  have hXi : Integrable X μ := hX.integrable (by norm_num)
  have hYi : Integrable Y μ := hY.integrable (by norm_num)
  have hXY : Integrable (fun x ↦ X x * Y x) μ := hX.integrable_mul hY
  have hinner (x : Ω) : (∫ y, (X x - X y) * (Y x - Y y) ∂μ) =
      X x * Y x - X x * (∫ y, Y y ∂μ) - (∫ y, X y ∂μ) * Y x +
        ∫ y, X y * Y y ∂μ := by
    calc
      _ = ∫ y, ((X x * Y x - X x * Y y) - X y * Y x) + X y * Y y ∂μ := by
        apply integral_congr_ae
        exact ae_of_all _ fun y ↦ by ring
      _ = _ := by
        rw [integral_add (f := fun y ↦ X x * Y x - X x * Y y - X y * Y x)
          (g := fun y ↦ X y * Y y)
          (((integrable_const _).sub (hYi.const_mul _)).sub (hXi.mul_const _)) hXY,
          integral_sub (f := fun y ↦ X x * Y x - X x * Y y)
          (g := fun y ↦ X y * Y x)
          ((integrable_const _).sub (hYi.const_mul _)) (hXi.mul_const _),
          integral_sub (f := fun _ ↦ X x * Y x) (g := fun y ↦ X x * Y y)
          (integrable_const _) (hYi.const_mul _)]
        simp only [integral_const, probReal_univ, smul_eq_mul, one_mul,
          integral_const_mul, integral_mul_const]
  rw [integral_congr_ae (ae_of_all _ hinner)]
  rw [integral_add
      (f := fun x ↦ X x * Y x - X x * (∫ y, Y y ∂μ) - (∫ y, X y ∂μ) * Y x)
      (g := fun _ ↦ ∫ y, X y * Y y ∂μ)
      ((hXY.sub (hXi.mul_const _)).sub (hYi.const_mul _)) (integrable_const _),
    integral_sub (f := fun x ↦ X x * Y x - X x * (∫ y, Y y ∂μ))
      (g := fun x ↦ (∫ y, X y ∂μ) * Y x)
      (hXY.sub (hXi.mul_const _)) (hYi.const_mul _),
    integral_sub (f := fun x ↦ X x * Y x) (g := fun x ↦ X x * (∫ y, Y y ∂μ))
      hXY (hXi.mul_const _)]
  change _ = 2 * covariance X Y μ
  rw [covariance_eq_sub hX hY]
  simp only [integral_const_mul, integral_mul_const, integral_const, probReal_univ,
    smul_eq_mul, one_mul, Pi.mul_apply]
  ring

#print axioms two_copy_centered_mul

/-- Quadratic forms as a finite sum of bilinear coordinates. -/
theorem matrixQuadratic_eq_sum_mul {n : Type*} [Fintype n]
    (A : Matrix n n ℝ) (u : n → ℝ) :
    matrixQuadratic A u = ∑ i, ∑ j, A i j * (u i * u j) := by
  simp only [matrixQuadratic, dotProduct, mulVec, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  apply Finset.sum_congr rfl
  intro j hj
  ring

#print axioms matrixQuadratic_eq_sum_mul

/-- Matrix two-copy variance under a specified probability measure. -/
theorem two_copy_matrix_variance {Ω n : Type*} [MeasurableSpace Ω] [Fintype n]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (A : Matrix n n ℝ) {U : Ω → n → ℝ}
    (hU : ∀ i, MemLp (fun x ↦ U x i) 2 μ) :
    (∫ p, matrixQuadratic A (U p.1 - U p.2) ∂μ.prod μ) =
      2 * ∫ x, matrixQuadratic A (U x - fun i ↦ ∫ y, U y i ∂μ) ∂μ := by
  have hpair (i j : n) : Integrable
      (fun p : Ω × Ω ↦ (U p.1 i - U p.2 i) * (U p.1 j - U p.2 j)) (μ.prod μ) :=
    (((hU i).comp_fst μ).sub ((hU i).comp_snd μ)).integrable_mul
      (((hU j).comp_fst μ).sub ((hU j).comp_snd μ))
  have hcent (i j : n) : Integrable
      (fun x ↦ (U x i - ∫ y, U y i ∂μ) * (U x j - ∫ y, U y j ∂μ)) μ :=
    ((hU i).sub (memLp_const _)).integrable_mul ((hU j).sub (memLp_const _))
  simp only [matrixQuadratic_eq_sum_mul, Pi.sub_apply]
  rw [integral_finsetSum _ (fun i _ ↦ integrable_finsetSum _ fun j _ ↦
    (hpair i j).const_mul (A i j))]
  rw [integral_finsetSum _ (fun i _ ↦ integrable_finsetSum _ fun j _ ↦
    (hcent i j).const_mul (A i j))]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  rw [integral_finsetSum _ (fun j _ ↦ (hpair i j).const_mul (A i j))]
  rw [integral_finsetSum _ (fun j _ ↦ (hcent i j).const_mul (A i j))]
  simp only [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [integral_const_mul, integral_const_mul,
    integral_prod _ (hpair i j), two_copy_centered_mul μ (hU i) (hU j)]
  ring

#print axioms two_copy_matrix_variance

/-- The weighted two-copy identity on a measure with an explicit mass-one density. -/
theorem weighted_two_copy_matrix_variance {Ω n : Type*} [MeasurableSpace Ω] [Fintype n]
    (μ : Measure Ω) (w : Ω → ℝ≥0∞) (_hw : Measurable w) (hnorm : ∫⁻ x, w x ∂μ = 1)
    (A : Matrix n n ℝ) {U : Ω → n → ℝ}
    (hU : ∀ i, MemLp (fun x ↦ U x i) 2 (μ.withDensity w)) :
    (∫ p, matrixQuadratic A (U p.1 - U p.2)
      ∂(μ.withDensity w).prod (μ.withDensity w)) =
      2 * ∫ x, matrixQuadratic A (U x - fun i ↦ ∫ y, U y i ∂μ.withDensity w)
        ∂μ.withDensity w := by
  letI : IsProbabilityMeasure (μ.withDensity w) := ⟨by
    rw [withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ, hnorm]⟩
  exact two_copy_matrix_variance (μ.withDensity w) A hU

#print axioms weighted_two_copy_matrix_variance

/-- The normalized weighted identity with both density factors in the base product integral. -/
theorem weighted_two_copy_matrix_variance_density {Ω n : Type*}
    [MeasurableSpace Ω] [Fintype n] (μ : Measure Ω) [SFinite μ]
    (w : Ω → ℝ≥0∞) (hw : Measurable w) (hfinite : ∀ x, w x < ∞)
    (hnorm : ∫⁻ x, w x ∂μ = 1) (A : Matrix n n ℝ) {U : Ω → n → ℝ}
    (hU : ∀ i, MemLp (fun x ↦ U x i) 2 (μ.withDensity w)) :
    (∫ p, (w p.1).toReal * (w p.2).toReal * matrixQuadratic A (U p.1 - U p.2)
      ∂μ.prod μ) =
      2 * ∫ x, (w x).toReal *
        matrixQuadratic A (U x - fun i ↦ ∫ y, U y i ∂μ.withDensity w) ∂μ := by
  have h := weighted_two_copy_matrix_variance μ w hw hnorm A hU
  rw [prod_withDensity hw hw] at h
  rw [integral_withDensity_eq_integral_toReal_smul (μ := μ.prod μ)
    (f := fun p : Ω × Ω ↦ w p.1 * w p.2)
    ((hw.comp measurable_fst).mul (hw.comp measurable_snd))
    (ae_of_all _ fun p ↦ ENNReal.mul_lt_top (hfinite p.1) (hfinite p.2))
    (fun p ↦ matrixQuadratic A (U p.1 - U p.2))] at h
  rw [integral_withDensity_eq_integral_toReal_smul hw (ae_of_all _ hfinite)
    (fun x ↦ matrixQuadratic A (U x - fun i ↦ ∫ y, U y i ∂μ.withDensity w))] at h
  simpa only [ENNReal.toReal_mul, smul_eq_mul] using h

#print axioms weighted_two_copy_matrix_variance_density

/-- The PSD correction from adding a static zero-velocity background.

Here `r` is the moving-component mass at the observed position and `f` the total
density. This is the coefficient algebra; conditional-law identification is separate.
-/
theorem static_background_covariance_correction {n : Type*} [Fintype n]
    (S : Matrix n n ℝ) (m : n → ℝ) {r f : ℝ}
    (hr : 0 ≤ r) (hf : 0 < f) (hrf : r ≤ f) :
    ((r • S - (r ^ 2 / f) • vecMulVec m m) - r • (S - vecMulVec m m)).PosSemidef := by
  have hc : 0 ≤ r - r ^ 2 / f := by
    apply sub_nonneg.mpr
    apply (div_le_iff₀ hf).mpr
    nlinarith [mul_le_mul_of_nonneg_left hrf hr]
  have heq : ((r • S - (r ^ 2 / f) • vecMulVec m m) - r • (S - vecMulVec m m)) =
      (r - r ^ 2 / f) • vecMulVec m m := by
    ext i j
    simp only [Matrix.sub_apply, Matrix.smul_apply, smul_eq_mul]
    ring
  rw [heq]
  have hout : (vecMulVec m m).PosSemidef := by
    simpa only [star_trivial] using Matrix.posSemidef_vecMulVec_self_star m
  exact hout.smul hc

#print axioms static_background_covariance_correction

end BassFlow


==> anc/verification/lean/BassFlow/QuadraticCovariance.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import BassFlow.TransportDuality

/-!
# Quadratic transport cost and maximal covariance

The marginal second moments are fixed across actual couplings. Consequently
minimizing the integral of squared displacement is exactly maximizing covariance.
This adapter avoids any global finite-real dual-potential requirement. Existence
of an optimal transport coupling is a separate theorem.
-/

public section
noncomputable section

open MeasureTheory Set
open scoped InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]

theorem quadratic_integral_eq_marginal_moments_sub_covariance
    {μ ν : Measure E} {π : Measure (E × E)} (hπ : π ∈ covarianceCouplings μ ν)
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) μ)
    (hν : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν) :
    (∫ p, ‖p.1 - p.2‖ ^ 2 ∂π) =
      (∫ x, ‖x‖ ^ 2 ∂μ) + (∫ y, ‖y‖ ^ 2 ∂ν) - 2 * ∫ p, inner ℝ p.1 p.2 ∂π := by
  have hfst : Integrable (fun p : E × E ↦ ‖p.1‖ ^ 2) π := by
    rw [← hπ.1, Measure.fst] at hμ
    exact hμ.comp_measurable measurable_fst
  have hsnd : Integrable (fun p : E × E ↦ ‖p.2‖ ^ 2) π := by
    rw [← hπ.2, Measure.snd] at hν
    exact hν.comp_measurable measurable_snd
  have hc := integrable_covariance_of_marginals hπ hμ hν
  have heq : (fun p : E × E ↦ ‖p.1 - p.2‖ ^ 2) =
      (fun p ↦ ‖p.1‖ ^ 2 + ‖p.2‖ ^ 2 - 2 * inner ℝ p.1 p.2) := by
    funext p
    nlinarith [norm_sub_sq_real p.1 p.2]
  have hsum : Integrable (fun p : E × E ↦ ‖p.1‖ ^ 2 + ‖p.2‖ ^ 2) π :=
    hfst.add hsnd
  have htwice : Integrable (fun p : E × E ↦ 2 * inner ℝ p.1 p.2) π :=
    hc.const_mul 2
  rw [heq, integral_sub hsum htwice,
    integral_add hfst hsnd, integral_const_mul]
  have hfeq := integral_map (μ := π) measurable_fst.aemeasurable
    (show AEStronglyMeasurable (fun x : E ↦ ‖x‖ ^ 2) (Measure.map Prod.fst π) from
      (continuous_norm.pow 2).aestronglyMeasurable)
  have hseq := integral_map (μ := π) measurable_snd.aemeasurable
    (show AEStronglyMeasurable (fun x : E ↦ ‖x‖ ^ 2) (Measure.map Prod.snd π) from
      (continuous_norm.pow 2).aestronglyMeasurable)
  rw [← Measure.fst, hπ.1] at hfeq
  rw [← Measure.snd, hπ.2] at hseq
  rw [← hfeq, ← hseq]

/-- Actual optimal quadratic coupling gives the maximal covariance, with no dual-pair premise. -/
theorem maximalCovariance_eq_of_optimal_quadratic_coupling
    {μ ν : Measure E} {π : Measure (E × E)} (hπ : π ∈ covarianceCouplings μ ν)
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) μ)
    (hν : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν)
    (hopt : ∀ ρ ∈ covarianceCouplings μ ν,
      (∫ p, ‖p.1 - p.2‖ ^ 2 ∂π) ≤ ∫ p, ‖p.1 - p.2‖ ^ 2 ∂ρ) :
    maximalCovariance μ ν = ∫ p, inner ℝ p.1 p.2 ∂π := by
  have hb : ∀ ρ ∈ covarianceCouplings μ ν,
      (∫ p, inner ℝ p.1 p.2 ∂ρ) ≤ ∫ p, inner ℝ p.1 p.2 ∂π := by
    intro ρ hρ
    have h := hopt ρ hρ
    rw [quadratic_integral_eq_marginal_moments_sub_covariance hπ hμ hν,
      quadratic_integral_eq_marginal_moments_sub_covariance hρ hμ hν] at h
    linarith
  have hbd : BddAbove
      ((fun ρ : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂ρ) '' covarianceCouplings μ ν) := by
    refine ⟨∫ p, inner ℝ p.1 p.2 ∂π, ?_⟩
    rintro c ⟨ρ, hρ, rfl⟩
    exact hb ρ hρ
  apply le_antisymm
  · apply csSup_le ((show (covarianceCouplings μ ν).Nonempty from ⟨π, hπ⟩).image _)
    rintro c ⟨ρ, hρ, rfl⟩
    exact hb ρ hρ
  · exact le_csSup hbd (mem_image_of_mem _ hπ)

section RandomVariables

variable {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)

/-- A realized quadratic optimizer in the prescribed information subspace identifies
its literal support supremum with maximal covariance. -/
theorem covariance_support_eq_maximalCovariance_of_optimal_quadratic
    (ν : Measure E) (S : Submodule ℝ (Lp E 2 P)) (W Y : Lp E 2 P)
    (hY : Y ∈ targetLawSetOn P ν S)
    (hWmoment : Integrable (fun x : E ↦ ‖x‖ ^ 2) (Measure.map (W : Ω → E) P))
    (hνmoment : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν)
    (hopt : ∀ ρ ∈ covarianceCouplings (Measure.map (W : Ω → E) P) ν,
      (∫ p, ‖p.1 - p.2‖ ^ 2 ∂Measure.map (fun ω ↦ (W ω, Y ω)) P) ≤
        ∫ p, ‖p.1 - p.2‖ ^ 2 ∂ρ) :
    innerSupport (targetLawSetOn P ν S) W =
      maximalCovariance (Measure.map (W : Ω → E) P) ν := by
  have hπ := pairLaw_mem_covarianceCouplings P W Y
  rw [hY.1] at hπ
  have hmax := maximalCovariance_eq_of_optimal_quadratic_coupling
    hπ hWmoment hνmoment hopt
  rw [covariance_pairLaw_eq_inner] at hmax
  have hbound : ∀ V ∈ targetLawSetOn P ν S, inner ℝ W V ≤ inner ℝ W Y := by
    intro V hV
    have hρ := pairLaw_mem_covarianceCouplings P W V
    rw [hV.1] at hρ
    have h := hopt _ hρ
    rw [quadratic_integral_eq_marginal_moments_sub_covariance hπ hWmoment hνmoment,
      quadratic_integral_eq_marginal_moments_sub_covariance hρ hWmoment hνmoment,
      covariance_pairLaw_eq_inner, covariance_pairLaw_eq_inner] at h
    linarith
  rw [hmax]
  apply le_antisymm
  · apply csSup_le ((show (targetLawSetOn P ν S).Nonempty from ⟨Y, hY⟩).image _)
    rintro c ⟨V, hV, rfl⟩
    exact hbound V hV
  · apply le_csSup
    · exact ⟨inner ℝ W Y, by rintro c ⟨V, hV, rfl⟩; exact hbound V hV⟩
    · exact mem_image_of_mem _ hY

end RandomVariables

#print axioms quadratic_integral_eq_marginal_moments_sub_covariance
#print axioms maximalCovariance_eq_of_optimal_quadratic_coupling
#print axioms covariance_support_eq_maximalCovariance_of_optimal_quadratic

end BassFlow


==> anc/verification/lean/BassFlow/SelectedBassGradient.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
import BassFlow.GaussianAttainment

/-!
# An actual selected Brenier target and the global Bass subgradient

The selection uses the stronger attainment certificate, retaining the proper
potential, actual gradient representation and attaining inner products. Its
conditional projection minus X is a global subgradient of the literal Bass
functional on all source L² classes. This is a subgradient statement. Fréchet
differentiability, continuity of the selection, SC and BASE flow bounds remain
separate obligations.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Set OptimalTransport
open scoped ProbabilityTheory InnerProductSpace

namespace BassFlow

section Projection

variable {Ω E : Type*} [MeasurableSpace Ω] [NormedAddCommGroup E]
  [InnerProductSpace ℝ E] [CompleteSpace E] [MeasurableSpace E] [BorelSpace E]
  (P : Measure Ω) (X Γ : Ω → E)
  (hX : Measurable X) (hXp : MemLp X 2 P)

/-- The conditional candidate pairs with source directions as the actual
attaining target minus X does in the ambient Hilbert space. -/
theorem conditionalCandidateGradient_inner_source (Y : jointL2 P X Γ)
    (U : sourceL2 P X) :
    inner ℝ (conditionalCandidateGradient P X Γ hX hXp Y) U =
      inner ℝ (Y : Lp E 2 P) (U : Lp E 2 P) -
        inner ℝ (hXp.toLp X) (U : Lp E 2 P) := by
  change inner ℝ ((sourceConditionalExpectation P X hX (Y : Lp E 2 P) : Lp E 2 P) -
    hXp.toLp X) (U : Lp E 2 P) = _
  rw [inner_sub_left]
  exact congrArg (fun c : ℝ ↦ c - inner ℝ (hXp.toLp X) (U : Lp E 2 P))
    (inner_condExpL2_eq_inner_fun (𝕜 := ℝ) (sourceSigma_le X hX)
      (Y : Lp E 2 P) (U : Lp E 2 P) (lpMeas.aestronglyMeasurable U))

/-- Any actual attaining target supplies a global support inequality for the
literal Bass functional. The target law itself supplies the bounded supremum. -/
theorem sourceBass_subgradient_of_attainment (ν : Measure E) (hΓp : MemLp Γ 2 P)
    (Z : sourceL2 P X) (Y : jointL2 P X Γ)
    (hYlaw : P.map ((Y : Lp E 2 P) : Ω → E) = ν)
    (hatt : innerSupport (targetLawSetOn P ν (jointL2 P X Γ))
      ((Z : Lp E 2 P) + hΓp.toLp Γ) =
        inner ℝ ((Z : Lp E 2 P) + hΓp.toLp Γ) (Y : Lp E 2 P)) :
    ∀ Z' : sourceL2 P X,
      sourceBassFunctional P ν X Γ hXp hΓp Z +
        inner ℝ (conditionalCandidateGradient P X Γ hX hXp Y) (Z' - Z) ≤
          sourceBassFunctional P ν X Γ hXp hΓp Z' := by
  intro Z'
  have hY : (Y : Lp E 2 P) ∈ targetLawSetOn P ν (jointL2 P X Γ) := ⟨hYlaw, Y.2⟩
  have hK : ∀ V ∈ targetLawSetOn P ν (jointL2 P X Γ), ‖V‖ ≤ ‖(Y : Lp E 2 P)‖ := by
    intro V hV
    have hv := norm_sq_eq_secondMoment_of_law P ν hV.1
    have hy := norm_sq_eq_secondMoment_of_law P ν hY.1
    nlinarith [norm_nonneg V, norm_nonneg (Y : Lp E 2 P)]
  have hlo := inner_le_innerSupport hK ((Z' : Lp E 2 P) + hΓp.toLp Γ) hY
  have hpair := conditionalCandidateGradient_inner_source P X Γ hX hXp Y (Z' - Z)
  change inner ℝ (conditionalCandidateGradient P X Γ hX hXp Y) (Z' - Z) =
    inner ℝ (Y : Lp E 2 P) ((Z' : Lp E 2 P) - (Z : Lp E 2 P)) -
      inner ℝ (hXp.toLp X) ((Z' : Lp E 2 P) - (Z : Lp E 2 P)) at hpair
  rw [real_inner_comm ((Z' : Lp E 2 P) - (Z : Lp E 2 P)) (Y : Lp E 2 P),
    real_inner_comm ((Z' : Lp E 2 P) - (Z : Lp E 2 P)) (hXp.toLp X),
    inner_sub_left, inner_sub_left] at hpair
  change innerSupport (targetLawSetOn P ν (jointL2 P X Γ))
      ((Z : Lp E 2 P) + hΓp.toLp Γ) - inner ℝ (Z : Lp E 2 P) (hXp.toLp X) +
        inner ℝ (conditionalCandidateGradient P X Γ hX hXp Y) (Z' - Z) ≤
    innerSupport (targetLawSetOn P ν (jointL2 P X Γ))
      ((Z' : Lp E 2 P) + hΓp.toLp Γ) - inner ℝ (Z' : Lp E 2 P) (hXp.toLp X)
  rw [hatt]
  simp only [inner_add_left] at hlo ⊢
  linarith

end Projection

section Gaussian

variable {Ω : Type*} [MeasurableSpace Ω]
  (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
  {X Γ : Ω → EuclideanSpace ℝ (Fin d)}
  (hΓ : Measurable Γ)
  (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
  (hind : IndepFun X Γ P)
  (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)

/-- A potential selected from the proved strong Gaussian attainment certificate. -/
def selectedGaussianBrenierPotential (Z : sourceL2 P X) :
    EuclideanSpace ℝ (Fin d) → WithTop ℝ :=
  Classical.choose (exists_gaussian_brenier_attainer P d hΓ hΓlaw hind ν hν Z)

/-- A target selected from that same certificate, with its actual joint measurability. -/
def selectedGaussianBrenierTarget (Z : sourceL2 P X) : jointL2 P X Γ :=
  ⟨Classical.choose (Classical.choose_spec
      (exists_gaussian_brenier_attainer P d hΓ hΓlaw hind ν hν Z)),
    (Classical.choose_spec (Classical.choose_spec
      (exists_gaussian_brenier_attainer P d hΓ hΓlaw hind ν hν Z))).2.2.2.1.2⟩

/-- The selected target retains the entire strong certificate, including its
proper-convex gradient representation and actual support/MCov attainment. -/
theorem selectedGaussianBrenierTarget_spec (Z : sourceL2 P X) :
    IsProperConvex (selectedGaussianBrenierPotential P d hΓ hΓlaw hind ν hν Z) ∧
    Measurable (selectedGaussianBrenierPotential P d hΓ hΓlaw hind ν hν Z) ∧
    Measurable (gradient fun x ↦
      (selectedGaussianBrenierPotential P d hΓ hΓlaw hind ν hν Z x).untopD 0) ∧
    (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z : Lp _ 2 P) ∈
      targetLawSetOn P (ν : Measure _) (jointL2 P X Γ) ∧
    ((selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z : Lp _ 2 P) :
      Ω → EuclideanSpace ℝ (Fin d)) =ᵐ[P]
      (fun ω ↦ gradient (fun x ↦
        (selectedGaussianBrenierPotential P d hΓ hΓlaw hind ν hν Z x).untopD 0)
        ((Z : Lp _ 2 P) ω + Γ ω)) ∧
    maximalCovariance (P.map (fun ω ↦ (Z : Lp _ 2 P) ω + Γ ω)) (ν : Measure _) =
      inner ℝ ((Z : Lp _ 2 P) +
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ)
        (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z : Lp _ 2 P) ∧
    innerSupport (targetLawSetOn P (ν : Measure _) (jointL2 P X Γ))
      ((Z : Lp _ 2 P) + (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) =
      inner ℝ ((Z : Lp _ 2 P) +
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ)
        (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z : Lp _ 2 P) :=
  Classical.choose_spec (Classical.choose_spec
    (exists_gaussian_brenier_attainer P d hΓ hΓlaw hind ν hν Z))

/-- The actual source Hilbert field obtained by projecting the selected target
onto σ(X) and subtracting X. This name does not assert differentiability. -/
def selectedBassCandidateGradient (hX : Measurable X) (hXp : MemLp X 2 P)
    (Z : sourceL2 P X) : sourceL2 P X :=
  conditionalCandidateGradient P X Γ hX hXp
    (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z)

/-- The selected field is literally E[Y_Z|σ(X)] − X on the original sample space. -/
theorem selectedBassCandidateGradient_ae_eq (hX : Measurable X) (hXp : MemLp X 2 P)
    (Z : sourceL2 P X) :
    (selectedBassCandidateGradient P d hΓ hΓlaw hind ν hν hX hXp Z : Lp _ 2 P) =ᵐ[P]
      (fun ω ↦ P[(((selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z :
        Lp _ 2 P) : Ω → EuclideanSpace ℝ (Fin d))) | sourceSigma X] ω - X ω) :=
  conditionalCandidateGradient_ae_eq P X Γ hX hXp
    (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z)

/-- The actual selected conditional field is a global subgradient of the literal
Bass functional, at every source class and against every source class. -/
theorem selectedBassCandidateGradient_global_subgradient
    (hX : Measurable X) (hXp : MemLp X 2 P) (Z Z' : sourceL2 P X) :
    sourceBassFunctional P (ν : Measure _) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z +
      inner ℝ (selectedBassCandidateGradient P d hΓ hΓlaw hind ν hν hX hXp Z) (Z' - Z) ≤
    sourceBassFunctional P (ν : Measure _) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z' := by
  have hs := selectedGaussianBrenierTarget_spec P d hΓ hΓlaw hind ν hν Z
  have hlaw := hs.2.2.2.1.1
  change P.map (((selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z :
    Lp _ 2 P) : Ω → EuclideanSpace ℝ (Fin d))) = (ν : Measure _) at hlaw
  exact sourceBass_subgradient_of_attainment P X Γ hX hXp (ν : Measure _)
    (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z
    (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν Z) hlaw
    hs.2.2.2.2.2.2 Z'

end Gaussian

#check conditionalCandidateGradient_inner_source
#check sourceBass_subgradient_of_attainment
#check selectedGaussianBrenierPotential
#check selectedGaussianBrenierTarget
#check selectedGaussianBrenierTarget_spec
#check selectedBassCandidateGradient
#check selectedBassCandidateGradient_ae_eq
#check selectedBassCandidateGradient_global_subgradient
#print axioms conditionalCandidateGradient_inner_source
#print axioms sourceBass_subgradient_of_attainment
#print axioms selectedGaussianBrenierPotential
#print axioms selectedGaussianBrenierTarget
#print axioms selectedGaussianBrenierTarget_spec
#print axioms selectedBassCandidateGradient
#print axioms selectedBassCandidateGradient_ae_eq
#print axioms selectedBassCandidateGradient_global_subgradient

end BassFlow


==> anc/verification/lean/BassFlow/StrongConvexity.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.Analysis.InnerProductSpace.Basic

import Mathlib.Tactic.Linarith

/-!
# Support inequalities and gradient bounds

This module derives gradient monotonicity and a Polyak–Łojasiewicz inequality from a quadratic
support inequality on an arbitrary set in a real inner product space. It does not establish the
support inequality for the Bass functional.
-/

public section

open scoped InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The quadratic support inequality with vector field `g` and modulus `m`, restricted to `S`. -/
@[expose] def SupportStrongConvexOn (V : E → ℝ) (g : E → E) (S : Set E) (m : ℝ) : Prop :=
  ∀ x ∈ S, ∀ y ∈ S, V x + ⟪g x, y - x⟫_ℝ + m / 2 * ‖y - x‖ ^ 2 ≤ V y

variable {V : E → ℝ} {g : E → E} {S : Set E} {m : ℝ}

/-- The quadratic support inequality implies strong monotonicity of its vector field. -/
theorem strong_gradient_monotonicity (hsc : SupportStrongConvexOn V g S m)
    {x y : E} (hx : x ∈ S) (hy : y ∈ S) :
    m * ‖x - y‖ ^ 2 ≤ ⟪g x - g y, x - y⟫_ℝ := by
  have hxy := hsc x hx y hy
  have hyx := hsc y hy x hx
  rw [norm_sub_rev y x] at hxy
  simp only [inner_sub_right] at hxy hyx
  simp only [inner_sub_left, inner_sub_right]
  nlinarith

/-- Strong monotonicity at a stationary point bounds the radial gradient pairing. -/
theorem strong_gradient_monotonicity_at_stationary (hsc : SupportStrongConvexOn V g S m)
    {x star : E} (hx : x ∈ S) (hstar : star ∈ S) (hzero : g star = 0) :
    m * ‖x - star‖ ^ 2 ≤ ⟪g x, x - star⟫_ℝ := by
  simpa only [hzero, sub_zero] using strong_gradient_monotonicity hsc hx hstar

/-- A positive quadratic support modulus controls a value difference by the squared field norm. -/
theorem polyak_lojasiewicz (hsc : SupportStrongConvexOn V g S m) (hm : 0 < m)
    {x star : E} (hx : x ∈ S) (hstar : star ∈ S) :
    2 * m * (V x - V star) ≤ ‖g x‖ ^ 2 := by
  have hsupport := hsc x hx star hstar
  rw [norm_sub_rev star x] at hsupport
  simp only [inner_sub_right] at hsupport
  have hinner := real_inner_le_norm (g x) (x - star)
  rw [inner_sub_right] at hinner
  have hgap : V x - V star ≤ ‖g x‖ * ‖x - star‖ - m / 2 * ‖x - star‖ ^ 2 := by
    nlinarith
  have hscaled := mul_le_mul_of_nonneg_left hgap (show 0 ≤ 2 * m by linarith)
  nlinarith [sq_nonneg (‖g x‖ - m * ‖x - star‖)]

#print axioms SupportStrongConvexOn
#print axioms strong_gradient_monotonicity
#print axioms strong_gradient_monotonicity_at_stationary
#print axioms polyak_lojasiewicz

end BassFlow


==> anc/verification/lean/BassFlow/TransportDuality.lean <==
/-
Copyright (c) 2026 Bass Flow Project. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Bass Flow Project
-/
module

public import Mathlib.MeasureTheory.Integral.Prod
public import Mathlib.MeasureTheory.Function.L2Space
public import BassFlow.BassFunctional
public import Mathlib.Tactic

/-!
# Covariance dual certificates on actual couplings

Couplings are measures with the specified two marginals. Finite second moments
make their covariance integrals meaningful. A pointwise dual inequality, with
equality for a candidate coupling, proves optimal covariance without assuming
optimality itself. Existence of Brenier maps and their dual certificates is not
proved here; neither is their parameter differentiability or Bass strong convexity.
-/

public section
noncomputable section

open MeasureTheory Set
open scoped InnerProductSpace

namespace BassFlow

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]

/-- Actual measures with the two prescribed marginals. -/
@[expose] def covarianceCouplings (μ ν : Measure E) : Set (Measure (E × E)) :=
  {π | π.fst = μ ∧ π.snd = ν}

/-- Maximal covariance as the supremum over actual marginal-constrained couplings. -/
@[expose] def maximalCovariance (μ ν : Measure E) : ℝ :=
  sSup ((fun π : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂π) '' covarianceCouplings μ ν)

theorem integrable_covariance_of_marginals {μ ν : Measure E} {π : Measure (E × E)}
    (hπ : π ∈ covarianceCouplings μ ν)
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) μ)
    (hν : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν) :
    Integrable (fun p : E × E ↦ inner ℝ p.1 p.2) π := by
  have hfst : Integrable (fun p : E × E ↦ ‖p.1‖ ^ 2) π := by
    rw [← hπ.1, Measure.fst] at hμ
    exact hμ.comp_measurable measurable_fst
  have hsnd : Integrable (fun p : E × E ↦ ‖p.2‖ ^ 2) π := by
    rw [← hπ.2, Measure.snd] at hν
    exact hν.comp_measurable measurable_snd
  apply (hfst.add hsnd).mono'
    (show AEStronglyMeasurable (fun p : E × E ↦ inner ℝ p.1 p.2) π from
      (continuous_fst.inner continuous_snd).aestronglyMeasurable)
  apply ae_of_all
  intro p
  change ‖inner ℝ p.1 p.2‖ ≤ ‖p.1‖ ^ 2 + ‖p.2‖ ^ 2
  have hc := norm_inner_le_norm (𝕜 := ℝ) p.1 p.2
  nlinarith [sq_nonneg (‖p.1‖ - ‖p.2‖), sq_nonneg ‖p.1‖, sq_nonneg ‖p.2‖]

theorem covariance_le_dual_integrals {μ ν : Measure E} {π : Measure (E × E)}
    (hπ : π ∈ covarianceCouplings μ ν)
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) μ)
    (hν : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν)
    {φ ψ : E → ℝ} (hφ : Integrable φ μ) (hψ : Integrable ψ ν)
    (hdual : ∀ x y, inner ℝ x y ≤ φ x + ψ y) :
    (∫ p, inner ℝ p.1 p.2 ∂π) ≤ (∫ x, φ x ∂μ) + ∫ y, ψ y ∂ν := by
  have hφm : Integrable φ (Measure.map Prod.fst π) := by rwa [← Measure.fst, hπ.1]
  have hψm : Integrable ψ (Measure.map Prod.snd π) := by rwa [← Measure.snd, hπ.2]
  have hφπ : Integrable (fun p : E × E ↦ φ p.1) π := hφm.comp_measurable measurable_fst
  have hψπ : Integrable (fun p : E × E ↦ ψ p.2) π := hψm.comp_measurable measurable_snd
  have hb := integral_mono_ae (integrable_covariance_of_marginals hπ hμ hν)
    (hφπ.add hψπ) (ae_of_all _ fun p ↦ hdual p.1 p.2)
  simp only [Pi.add_apply] at hb
  rw [integral_add hφπ hψπ] at hb
  have hφeq := integral_map measurable_fst.aemeasurable hφm.aestronglyMeasurable
  have hψeq := integral_map measurable_snd.aemeasurable hψm.aestronglyMeasurable
  rw [← Measure.fst, hπ.1] at hφeq
  rw [← Measure.snd, hπ.2] at hψeq
  simpa only [Function.comp_def, ← hφeq, ← hψeq] using hb

/-- Dual certificates prove the precise maximal covariance and attainment by a given coupling. -/
theorem maximalCovariance_eq_of_dual_certificate {μ ν : Measure E}
    (hμ : Integrable (fun x : E ↦ ‖x‖ ^ 2) μ)
    (hν : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν)
    {φ ψ : E → ℝ} (hφ : Integrable φ μ) (hψ : Integrable ψ ν)
    (hdual : ∀ x y, inner ℝ x y ≤ φ x + ψ y)
    {π : Measure (E × E)} (hπ : π ∈ covarianceCouplings μ ν)
    (heq : ∀ᵐ p ∂π, inner ℝ p.1 p.2 = φ p.1 + ψ p.2) :
    maximalCovariance μ ν = ∫ p, inner ℝ p.1 p.2 ∂π := by
  have hφm : Integrable φ (Measure.map Prod.fst π) := by rwa [← Measure.fst, hπ.1]
  have hψm : Integrable ψ (Measure.map Prod.snd π) := by rwa [← Measure.snd, hπ.2]
  have hφeq := integral_map measurable_fst.aemeasurable hφm.aestronglyMeasurable
  have hψeq := integral_map measurable_snd.aemeasurable hψm.aestronglyMeasurable
  rw [← Measure.fst, hπ.1] at hφeq
  rw [← Measure.snd, hπ.2] at hψeq
  have heqint : (∫ p, inner ℝ p.1 p.2 ∂π) = (∫ x, φ x ∂μ) + ∫ y, ψ y ∂ν := by
    have hφπ : Integrable (fun p : E × E ↦ φ p.1) π := hφm.comp_measurable measurable_fst
    have hψπ : Integrable (fun p : E × E ↦ ψ p.2) π := hψm.comp_measurable measurable_snd
    rw [integral_congr_ae heq, integral_add hφπ hψπ]
    rw [← hφeq, ← hψeq]
  have hbd : BddAbove
      ((fun ρ : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂ρ) '' covarianceCouplings μ ν) := by
    refine ⟨(∫ x, φ x ∂μ) + ∫ y, ψ y ∂ν, ?_⟩
    rintro c ⟨ρ, hρ, rfl⟩
    exact covariance_le_dual_integrals hρ hμ hν hφ hψ hdual
  apply le_antisymm
  · apply csSup_le ((show (covarianceCouplings μ ν).Nonempty from ⟨π, hπ⟩).image _)
    rintro c ⟨ρ, hρ, rfl⟩
    rw [heqint]
    exact covariance_le_dual_integrals hρ hμ hν hφ hψ hdual
  · exact le_csSup hbd (mem_image_of_mem _ hπ)

section RandomVariables

variable {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω)

omit [InnerProductSpace ℝ E] [SecondCountableTopology E] in
/-- The joint law of two actual L² variables has their laws as its marginals. -/
theorem pairLaw_mem_covarianceCouplings (W Y : Lp E 2 P) :
    Measure.map (fun ω ↦ (W ω, Y ω)) P ∈
      covarianceCouplings (Measure.map (W : Ω → E) P) (Measure.map (Y : Ω → E) P) := by
  constructor
  · exact Measure.fst_map_prodMk₀ (Lp.aestronglyMeasurable Y).aemeasurable
  · exact Measure.snd_map_prodMk₀ (Lp.aestronglyMeasurable W).aemeasurable

/-- Covariance of the joint law is the concrete Hilbert inner product. -/
theorem covariance_pairLaw_eq_inner (W Y : Lp E 2 P) :
    (∫ p, inner ℝ p.1 p.2 ∂Measure.map (fun ω ↦ (W ω, Y ω)) P) = inner ℝ W Y := by
  rw [integral_map
    ((Lp.aestronglyMeasurable W).aemeasurable.prodMk (Lp.aestronglyMeasurable Y).aemeasurable)
    (continuous_fst.inner continuous_snd).aestronglyMeasurable]
  rfl

/-- A measurable dual certificate identifies the actual target-subspace supremum with MCov.
The attaining variable must belong to that subspace; no ambient-information enlargement occurs. -/
theorem covariance_support_eq_maximalCovariance_of_dual_certificate
    (ν : Measure E) (S : Submodule ℝ (Lp E 2 P)) (W Y : Lp E 2 P)
    (hY : Y ∈ targetLawSetOn P ν S)
    (hWmoment : Integrable (fun x : E ↦ ‖x‖ ^ 2) (Measure.map (W : Ω → E) P))
    (hνmoment : Integrable (fun x : E ↦ ‖x‖ ^ 2) ν)
    {φ ψ : E → ℝ} (hφmeas : Measurable φ) (hψmeas : Measurable ψ)
    (hφ : Integrable φ (Measure.map (W : Ω → E) P)) (hψ : Integrable ψ ν)
    (hdual : ∀ x y, inner ℝ x y ≤ φ x + ψ y)
    (heq : ∀ᵐ ω ∂P, inner ℝ (W ω) (Y ω) = φ (W ω) + ψ (Y ω)) :
    innerSupport (targetLawSetOn P ν S) W =
      maximalCovariance (Measure.map (W : Ω → E) P) ν := by
  have hYlaw : Measure.map (Y : Ω → E) P = ν := hY.1
  have hπ := pairLaw_mem_covarianceCouplings P W Y
  rw [hYlaw] at hπ
  have hmeas : MeasurableSet {p : E × E | inner ℝ p.1 p.2 = φ p.1 + ψ p.2} :=
    measurableSet_eq_fun (continuous_fst.inner continuous_snd).measurable
      ((hφmeas.comp measurable_fst).add (hψmeas.comp measurable_snd))
  have hpairEq : ∀ᵐ p ∂Measure.map (fun ω ↦ (W ω, Y ω)) P,
      inner ℝ p.1 p.2 = φ p.1 + ψ p.2 :=
    (ae_map_iff
      ((Lp.aestronglyMeasurable W).aemeasurable.prodMk
        (Lp.aestronglyMeasurable Y).aemeasurable) hmeas).mpr heq
  have hmax := maximalCovariance_eq_of_dual_certificate hWmoment hνmoment hφ hψ
    hdual hπ hpairEq
  rw [covariance_pairLaw_eq_inner] at hmax
  have heqcost : inner ℝ W Y = (∫ x, φ x ∂Measure.map (W : Ω → E) P) + ∫ y, ψ y ∂ν := by
    have hφP : Integrable (fun ω ↦ φ (W ω)) P :=
      hφ.comp_aemeasurable (Lp.aestronglyMeasurable W).aemeasurable
    have hψmap : Integrable ψ (Measure.map (Y : Ω → E) P) := hYlaw.symm ▸ hψ
    have hψP : Integrable (fun ω ↦ ψ (Y ω)) P :=
      hψmap.comp_aemeasurable (Lp.aestronglyMeasurable Y).aemeasurable
    rw [L2.inner_def, integral_congr_ae heq, integral_add hφP hψP]
    rw [← integral_map (Lp.aestronglyMeasurable W).aemeasurable hφ.aestronglyMeasurable,
      ← integral_map (Lp.aestronglyMeasurable Y).aemeasurable hψmap.aestronglyMeasurable,
      hYlaw]
  have hbound : ∀ V ∈ targetLawSetOn P ν S, inner ℝ W V ≤ inner ℝ W Y := by
    intro V hV
    have hVlaw : Measure.map (V : Ω → E) P = ν := hV.1
    have hρ := pairLaw_mem_covarianceCouplings P W V
    rw [hVlaw] at hρ
    have h := covariance_le_dual_integrals hρ hWmoment hνmoment hφ hψ hdual
    rw [covariance_pairLaw_eq_inner, ← heqcost] at h
    exact h
  rw [hmax]
  apply le_antisymm
  · apply csSup_le ((show (targetLawSetOn P ν S).Nonempty from ⟨Y, hY⟩).image _)
    rintro c ⟨V, hV, rfl⟩
    exact hbound V hV
  · apply le_csSup
    · exact ⟨inner ℝ W Y, by rintro c ⟨V, hV, rfl⟩; exact hbound V hV⟩
    · exact mem_image_of_mem _ hY

end RandomVariables

#print axioms integrable_covariance_of_marginals
#print axioms covariance_le_dual_integrals
#print axioms maximalCovariance_eq_of_dual_certificate
#print axioms pairLaw_mem_covarianceCouplings
#print axioms covariance_pairLaw_eq_inner
#print axioms covariance_support_eq_maximalCovariance_of_dual_certificate

end BassFlow


==> anc/verification/lean/BilinearHessianMass.lean <==
module

public import Mathlib.Analysis.Calculus.FDeriv.Basic
public import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory
namespace BassFlow.EntropicRoute

/-- Uniform actual unit-direction integral bounds scale to all vectors by bilinearity.
The zero direction is treated separately; no direction-dependent constant is chosen. -/
theorem actual_bilinear_mass_all_vectors
    {E W : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [MeasurableSpace W]
    (μ : Measure W) (B : W → E →L[ℝ] E →L[ℝ] ℝ) (η : ℝ)
    (hunit : ∀ u : E, ‖u‖ = 1 → η ≤ ∫ w, B w u u ∂μ) (q : E) :
    η*‖q‖^2 ≤ ∫ w, B w q q ∂μ := by
  by_cases hq : q = 0
  · simp [hq]
  have hr : 0 < ‖q‖ := norm_pos_iff.mpr hq
  let u : E := ‖q‖⁻¹ • q
  have hu : ‖u‖ = 1 := by
    simp only [u, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hr)]
    exact inv_mul_cancel₀ hr.ne'
  have hqu : q = ‖q‖ • u := by simp [u, smul_smul, hr.ne']
  have hi : (∫ w, B w q q ∂μ) = ‖q‖^2*(∫ w, B w u u ∂μ) := by
    calc
      (∫ w, B w q q ∂μ) = ∫ w, B w (‖q‖ • u) (‖q‖ • u) ∂μ := by
        apply integral_congr_ae
        exact Filter.Eventually.of_forall (fun w ↦ by rw [← hqu])
      _ = _ := by
        simp only [map_smul, ContinuousLinearMap.smul_apply, smul_eq_mul]
        rw [integral_const_mul, integral_const_mul]
        ring
  rw [hi]
  have hh := mul_le_mul_of_nonneg_left (hunit u hu) (sq_nonneg ‖q‖)
  nlinarith

#print axioms actual_bilinear_mass_all_vectors
end BassFlow.EntropicRoute


==> anc/verification/lean/BoundedLipschitzGlobalFlow.lean <==
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Tactic

/-!
# Genuine global trajectories for a bounded globally Lipschitz Hilbert field

For each finite time radius the Picard-Lindelöf ball is enlarged by the actual global velocity
bound. There is no restriction on the product of the Lipschitz constant and the time radius.
Uniqueness on overlapping intervals glues the trajectories to a trajectory on all of ℝ.
UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open Set Filter Metric
open scoped Topology NNReal

namespace BassFlow.GaussianSmooth

variable {H : Type*} [NormedAddCommGroup H] [NormedSpace ℝ H] [CompleteSpace H]

/-- A globally bounded Lipschitz field admits a trajectory on every finite time interval. -/
theorem exists_bounded_lipschitz_trajectory_on_Ioo
    {g : H → H} {K B : ℝ≥0} (hlip : LipschitzWith K g)
    (hbound : ∀ x, ‖g x‖ ≤ B) (x : H) {T : ℝ} (hT : 0 < T) :
    ∃ α : ℝ → H, α 0 = x ∧
      ∀ t ∈ Ioo (-T) T, HasDerivAt α (g (α t)) t := by
  let Tn : ℝ≥0 := ⟨T, hT.le⟩
  let t₀ : Icc (-T) T := ⟨0, by constructor <;> linarith⟩
  have hp : IsPicardLindelof (fun _ : ℝ ↦ g) t₀ x (B * Tn) 0 B K := by
    refine ⟨fun _ _ ↦ hlip.lipschitzOnWith, fun _ _ ↦ continuousOn_const,
      fun _ _ y _ ↦ hbound y, ?_⟩
    simp [t₀, Tn]
    exact le_rfl
  obtain ⟨α, hα0, hα⟩ := hp.exists_eq_forall_mem_Icc_hasDerivWithinAt₀
  refine ⟨α, by simpa [t₀] using hα0, fun t ht ↦ ?_⟩
  exact (hα t (Ioo_subset_Icc_self ht)).hasDerivAt (Icc_mem_nhds ht.1 ht.2)

/-- Two finite-radius trajectories agree throughout their common open interval. -/
theorem bounded_lipschitz_trajectory_overlap
    {g : H → H} {K : ℝ≥0} (hlip : LipschitzWith K g)
    {α β : ℝ → H} {T S : ℝ} (hT : 0 < T) (hS : 0 < S)
    (hα : ∀ t ∈ Ioo (-T) T, HasDerivAt α (g (α t)) t)
    (hβ : ∀ t ∈ Ioo (-S) S, HasDerivAt β (g (β t)) t)
    (hzero : α 0 = β 0) {t : ℝ} (htT : t ∈ Ioo (-T) T)
    (htS : t ∈ Ioo (-S) S) : α t = β t := by
  let r := min T S
  have hr : 0 < r := lt_min hT hS
  have hsubT : Ioo (-r) r ⊆ Ioo (-T) T := by
    intro u hu
    exact ⟨lt_of_le_of_lt (neg_le_neg (min_le_left T S)) hu.1,
      lt_of_lt_of_le hu.2 (min_le_left T S)⟩
  have hsubS : Ioo (-r) r ⊆ Ioo (-S) S := by
    intro u hu
    exact ⟨lt_of_le_of_lt (neg_le_neg (min_le_right T S)) hu.1,
      lt_of_lt_of_le hu.2 (min_le_right T S)⟩
  have heq := ODE_solution_unique_of_mem_Ioo
    (v := fun _ : ℝ ↦ g) (s := fun _ : ℝ ↦ (univ : Set H))
    (a := -r) (b := r) (t₀ := 0)
    (fun _ _ ↦ hlip.lipschitzOnWith)
    (show (0 : ℝ) ∈ Ioo (-r) r by constructor <;> linarith)
    (fun u hu ↦ ⟨hα u (hsubT hu), mem_univ _⟩)
    (fun u hu ↦ ⟨hβ u (hsubS hu), mem_univ _⟩) hzero
  apply heq
  constructor
  · change -min T S < t
    by_cases hTS : T ≤ S
    · simpa only [min_eq_left hTS] using htT.1
    · simpa only [min_eq_right (le_of_not_ge hTS)] using htS.1
  · exact lt_min htT.2 htS.2

/-- A bounded globally Lipschitz field on a complete real normed space has a genuine
global differentiable trajectory through each initial point. -/
theorem exists_global_bounded_lipschitz_trajectory
    {g : H → H} {K B : ℝ≥0} (hlip : LipschitzWith K g)
    (hbound : ∀ x, ‖g x‖ ≤ B) (x : H) :
    ∃ z : ℝ → H, z 0 = x ∧ ∀ t, HasDerivAt z (g (z t)) t := by
  have hex : ∀ R : ℝ≥0, ∃ α : ℝ → H, α 0 = x ∧
      ∀ t ∈ Ioo (-(R + 1 : ℝ)) (R + 1 : ℝ), HasDerivAt α (g (α t)) t := by
    intro R
    exact exists_bounded_lipschitz_trajectory_on_Ioo hlip hbound x (by positivity)
  choose α hα0 hα using hex
  let radius : ℝ → ℝ≥0 := fun t ↦ ⟨|t|, abs_nonneg t⟩
  let z : ℝ → H := fun t ↦ α (radius t) t
  have hself (t : ℝ) : t ∈ Ioo (-(radius t + 1 : ℝ)) (radius t + 1 : ℝ) := by
    change -(|t| + 1) < t ∧ t < |t| + 1
    constructor <;> linarith [neg_abs_le t, le_abs_self t]
  have heq (R : ℝ≥0) (t : ℝ) (ht : t ∈ Ioo (-(R + 1 : ℝ)) (R + 1 : ℝ)) :
      z t = α R t := by
    exact bounded_lipschitz_trajectory_overlap hlip (by positivity) (by positivity)
      (hα (radius t)) (hα R) ((hα0 (radius t)).trans (hα0 R).symm) (hself t) ht
  refine ⟨z, hα0 (radius 0), fun t ↦ ?_⟩
  have hevent : z =ᶠ[𝓝 t] α (radius t) := by
    filter_upwards [Ioo_mem_nhds (hself t).1 (hself t).2] with u hu
    exact heq (radius t) u hu
  have hd := (hα (radius t) t (hself t)).congr_of_eventuallyEq hevent
  simpa only [heq (radius t) t (hself t)] using hd

/-- Global trajectories through the same initial point are unique. -/
theorem global_bounded_lipschitz_trajectory_unique
    {g : H → H} {K : ℝ≥0} (hlip : LipschitzWith K g)
    {z w : ℝ → H} (hz : ∀ t, HasDerivAt z (g (z t)) t)
    (hw : ∀ t, HasDerivAt w (g (w t)) t) (hzero : z 0 = w 0) : z = w := by
  exact ODE_solution_unique_univ
    (v := fun _ : ℝ ↦ g) (s := fun _ : ℝ ↦ (univ : Set H)) (t₀ := 0)
    (fun _ ↦ hlip.lipschitzOnWith)
    (fun t ↦ ⟨hz t, mem_univ _⟩) (fun t ↦ ⟨hw t, mem_univ _⟩) hzero

#print axioms exists_bounded_lipschitz_trajectory_on_Ioo
#print axioms bounded_lipschitz_trajectory_overlap
#print axioms exists_global_bounded_lipschitz_trajectory
#print axioms global_bounded_lipschitz_trajectory_unique

end BassFlow.GaussianSmooth


==> anc/verification/lean/CellIntegralDecomposition.lean <==
module

public import CellResamplingFibers
public import Mathlib.MeasureTheory.Integral.Bochner.Set
import all CellResamplingMarginals
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators
namespace BassFlow.EntropicRoute
variable {A Y ι : Type*} [MeasurableSpace A] [MeasurableSpace Y]
  [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]

/-- The literal integral of a source function indexed by the target cell decomposes through
actual source-cell marginal measures, without a supplied conditional expectation oracle. -/
theorem integral_cell_function (π : Measure (A × Y)) (cell : Y → ι)
    (hc : Measurable cell) (F : A → ι → ℝ)
    (hF : ∀ i, AEStronglyMeasurable (fun x ↦ F x i) π.fst)
    (hint : Integrable (fun p : A × Y ↦ F p.1 (cell p.2)) π) :
    (∫ p, F p.1 (cell p.2) ∂π) = ∑ i, ∫ x, F x i ∂sourceCell π cell i := by
  classical
  have hm (i : ι) : MeasurableSet ((cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}) :=
    (hc.comp measurable_snd) (measurableSet_singleton i)
  have hu : (⋃ i, (cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}) = (univ : Set (A × Y)) := by
    ext p
    simp
  calc
    (∫ p, F p.1 (cell p.2) ∂π) =
        ∫ p in ⋃ i, (cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}, F p.1 (cell p.2) ∂π := by
      rw [hu, setIntegral_univ]
    _ = ∑ i, ∫ p in (cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}, F p.1 (cell p.2) ∂π :=
      integral_iUnion_fintype hm (pairwise_disjoint_fiber (cell ∘ (Prod.snd : A × Y → Y)))
        (fun _ ↦ hint.integrableOn)
    _ = ∑ i, ∫ x, F x i ∂sourceCell π cell i := by
      apply Finset.sum_congr rfl
      intro i _
      calc
        (∫ p in (cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}, F p.1 (cell p.2) ∂π) =
            ∫ p in (cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}, F p.1 i ∂π := by
          apply integral_congr_ae
          filter_upwards [ae_restrict_mem (hm i)] with p hp
          change cell p.2 = i at hp
          rw [hp]
        _ = ∫ x, F x i ∂sourceCell π cell i := by
          symm
          exact integral_map measurable_fst.aemeasurable
            ((hF i).mono_measure (sourceCell_le_fst π cell i))

/-- Equality of actual source-cell measures preserves all such integrable cellwise moments. -/
theorem cell_moment_eq_of_sourceCell_eq (π ρ : Measure (A × Y))
    (cell : Y → ι) (hc : Measurable cell) (F : A → ι → ℝ)
    (hπ : ∀ i, AEStronglyMeasurable (fun x ↦ F x i) π.fst)
    (hρ : ∀ i, AEStronglyMeasurable (fun x ↦ F x i) ρ.fst)
    (hiπ : Integrable (fun p : A × Y ↦ F p.1 (cell p.2)) π)
    (hiρ : Integrable (fun p : A × Y ↦ F p.1 (cell p.2)) ρ)
    (hcell : ∀ i, sourceCell π cell i = sourceCell ρ cell i) :
    (∫ p, F p.1 (cell p.2) ∂π) = ∫ p, F p.1 (cell p.2) ∂ρ := by
  rw [integral_cell_function π cell hc F hπ hiπ,
    integral_cell_function ρ cell hc F hρ hiρ]
  exact Finset.sum_congr rfl (fun i _ ↦ congrArg (fun μ ↦ ∫ x, F x i ∂μ) (hcell i))

#print axioms integral_cell_function
#print axioms cell_moment_eq_of_sourceCell_eq
end BassFlow.EntropicRoute


==> anc/verification/lean/CellResamplingDomination.lean <==
module

public import CellResamplingMarginals
public import DominatedEntropyBound
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators ENNReal
namespace BassFlow.EntropicRoute
variable {A Y ι : Type*} [MeasurableSpace A] [MeasurableSpace Y]
  [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]

/-- Finite ceiling depending only on the target law and chosen target partition. Null cells
contribute zero through `toReal`; they also contribute the zero resampling measure. -/
def cellDensityCeiling (ν : Measure Y) (cell : Y → ι) : ℝ :=
  1 + ∑ i, ((ν (cell ⁻¹' {i}))⁻¹).toReal

lemma cellDensityCeiling_ge_one (ν : Measure Y) (cell : Y → ι) :
    1 ≤ cellDensityCeiling ν cell := by
  unfold cellDensityCeiling
  exact le_add_of_nonneg_right (Finset.sum_nonneg (fun _ _ ↦ ENNReal.toReal_nonneg))

lemma cell_mass_inv_le_ceiling (ν : Measure Y) (cell : Y → ι) (i : ι)
    (hi : ν (cell ⁻¹' {i}) ≠ 0) :
    (ν (cell ⁻¹' {i}))⁻¹ ≤ ENNReal.ofReal (cellDensityCeiling ν cell) := by
  classical
  have hinv : (ν (cell ⁻¹' {i}))⁻¹ ≠ ∞ := ENNReal.inv_ne_top.mpr hi
  rw [← ENNReal.ofReal_toReal hinv]
  apply ENNReal.ofReal_le_ofReal
  have hsum : ((ν (cell ⁻¹' {i}))⁻¹).toReal ≤
      ∑ j, ((ν (cell ⁻¹' {j}))⁻¹).toReal :=
    Finset.single_le_sum (f := fun j : ι ↦ ((ν (cell ⁻¹' {j}))⁻¹).toReal)
      (fun _ _ ↦ ENNReal.toReal_nonneg) (Finset.mem_univ i)
  dsimp [cellDensityCeiling]
  linarith

lemma normalized_cell_le_ceiling (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure π] [IsFiniteMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) (i : ι) :
    massNormalizedProduct (sourceCell π cell i) (ν.restrict (cell ⁻¹' {i})) ≤
      ENNReal.ofReal (cellDensityCeiling ν cell) •
        π.fst.prod (ν.restrict (cell ⁻¹' {i})) := by
  have hm := sourceCell_mass π ν hν cell hc i
  simp only [Measure.restrict_apply_univ] at hm
  by_cases hi : ν (cell ⁻¹' {i}) = 0
  · have hz : sourceCell π cell i = 0 :=
      Measure.measure_univ_eq_zero.mp (hm.trans hi)
    simp [massNormalizedProduct, hz]
    exact bot_le
  · unfold massNormalizedProduct
    rw [hm]
    have hinv := cell_mass_inv_le_ceiling ν cell i hi
    have hprod := Measure.prod_mono (sourceCell_le_fst π cell i)
      (le_rfl : ν.restrict (cell ⁻¹' {i}) ≤ ν.restrict (cell ⁻¹' {i}))
    apply Measure.le_iff.mpr
    intro s hs
    simp only [Measure.smul_apply, smul_eq_mul]
    exact mul_le_mul' hinv (hprod s)

/-- The density ceiling is independent of the original coupling and of entropy temperature. -/
theorem cellResampling_le_product (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure π] [IsFiniteMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) :
    cellResampling π ν cell ≤
      ENNReal.ofReal (cellDensityCeiling ν cell) • π.fst.prod ν := by
  classical
  calc
    cellResampling π ν cell = ∑ i, massNormalizedProduct (sourceCell π cell i)
        (ν.restrict (cell ⁻¹' {i})) := Measure.sum_fintype _
    _ ≤ ∑ i, ENNReal.ofReal (cellDensityCeiling ν cell) •
        π.fst.prod (ν.restrict (cell ⁻¹' {i})) :=
      Finset.sum_le_sum (fun i _ ↦ normalized_cell_le_ceiling π ν hν cell hc i)
    _ = ENNReal.ofReal (cellDensityCeiling ν cell) •
        Measure.sum (fun i ↦ π.fst.prod (ν.restrict (cell ⁻¹' {i}))) := by
      rw [Measure.sum_fintype, Finset.smul_sum]
    _ = ENNReal.ofReal (cellDensityCeiling ν cell) • π.fst.prod ν := by
      rw [← Measure.prod_sum_right, sum_cell_restrictions ν cell hc]

/-- Literal extended-real KL of the constructed coupling is bounded uniformly over all
input couplings with the same target and partition; this is sufficient for entropy removal. -/
theorem cellResampling_klDiv_bound (π : Measure (A × Y)) (ν : Measure Y)
    [IsProbabilityMeasure π] [IsProbabilityMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) :
    InformationTheory.klDiv (cellResampling π ν cell) (π.fst.prod ν) ≤
      ENNReal.ofReal (cellDensityCeiling ν cell * Real.log (cellDensityCeiling ν cell)+1) := by
  letI := cellResampling_isProbability π ν hν cell hc
  exact actual_klDiv_le_of_domination _ _ _ (cellDensityCeiling_ge_one ν cell)
    (cellResampling_le_product π ν hν cell hc)

#print axioms cellResampling_le_product
#print axioms cellResampling_klDiv_bound
end BassFlow.EntropicRoute


==> anc/verification/lean/CellResamplingFibers.lean <==
module

public import CellResamplingMarginals
import all CellResamplingMarginals
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
namespace BassFlow.EntropicRoute
variable {A Y ι : Type*} [MeasurableSpace A] [MeasurableSpace Y]
  [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]

lemma product_restrict_target_cell (α : Measure A) (β : Measure Y) [SFinite α] [SFinite β]
    (C : Set Y) : (α.prod β).restrict (Prod.snd ⁻¹' C) = α.prod (β.restrict C) := by
  have he : Prod.snd ⁻¹' C = (univ : Set A) ×ˢ C := by ext x; simp
  rw [he, ← Measure.prod_restrict, Measure.restrict_univ]

/-- Each actual resampling summand lives on precisely its own target fiber. -/
lemma normalized_cell_restrict_fiber [DecidableEq ι] (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure π] [IsFiniteMeasure ν]
    (cell : Y → ι) (hc : Measurable cell) (i j : ι) :
    (massNormalizedProduct (sourceCell π cell j) (ν.restrict (cell ⁻¹' {j}))).restrict
      ((cell ∘ Prod.snd) ⁻¹' {i}) =
      if j = i then massNormalizedProduct (sourceCell π cell j)
        (ν.restrict (cell ⁻¹' {j})) else 0 := by
  classical
  have he : ((cell ∘ (Prod.snd : A × Y → Y)) ⁻¹' {i}) =
      (Prod.snd : A × Y → Y) ⁻¹' (cell ⁻¹' {i}) := rfl
  rw [he]
  unfold massNormalizedProduct
  rw [Measure.restrict_smul, product_restrict_target_cell,
    Measure.restrict_restrict (hc (measurableSet_singleton i))]
  by_cases hji : j = i
  · subst j
    simp
  · have hd : (cell ⁻¹' {i}) ∩ (cell ⁻¹' {j}) = (∅ : Set Y) := by
      ext y
      simp only [mem_inter_iff, mem_preimage, mem_singleton_iff, mem_empty_iff_false,
        iff_false, not_and]
      intro hiy hjy
      exact hji (hjy.symm.trans hiy)
    simp [hd, hji]

/-- The constructed coupling retains every source-cell marginal, which is stronger than
preserving just the total source law and is the bridge for covariance-cost comparison. -/
theorem cellResampling_sourceCell (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure π] [IsFiniteMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) (i : ι) :
    sourceCell (cellResampling π ν cell) cell i = sourceCell π cell i := by
  classical
  unfold sourceCell cellResampling
  rw [Measure.restrict_sum _ ((hc.comp measurable_snd) (measurableSet_singleton i))]
  simp_rw [normalized_cell_restrict_fiber π ν cell hc i]
  rw [Measure.sum_fintype]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, if_true]
  exact massNormalizedProduct_fst _ _ (sourceCell_mass π ν hν cell hc i)

#print axioms cellResampling_sourceCell
end BassFlow.EntropicRoute


==> anc/verification/lean/CellResamplingMarginals.lean <==
module

public import FiniteCellEntropy
public import Mathlib.MeasureTheory.Measure.Prod
public import Mathlib.MeasureTheory.Measure.Real
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators ENNReal
namespace BassFlow.EntropicRoute

variable {A Y ι : Type*} [MeasurableSpace A] [MeasurableSpace Y]
  [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]

/-- Literal cell masses under the target law, including null cells. -/
def targetCellMass (ν : Measure Y) (cell : Y → ι) (i : ι) : ℝ :=
  ν.real (cell ⁻¹' {i})

theorem targetCellMass_sum (ν : Measure Y) [IsProbabilityMeasure ν]
    (cell : Y → ι) (hc : Measurable cell) : ∑ i, targetCellMass ν cell i = 1 := by
  classical
  have h := sum_measureReal_preimage_singleton (μ := ν) Finset.univ
    (fun i _ ↦ hc (measurableSet_singleton i))
  simpa [targetCellMass] using h

/-- The log-cardinality bound is for the actual target-law cell probabilities. -/
theorem actual_target_cell_entropy_bound [Nonempty ι] (ν : Measure Y)
    [IsProbabilityMeasure ν] (cell : Y → ι) (hc : Measurable cell) :
    0 ≤ cellEntropy (targetCellMass ν cell) ∧
      cellEntropy (targetCellMass ν cell) ≤ Real.log (Fintype.card ι) := by
  have hp (i : ι) : 0 ≤ targetCellMass ν cell i := ENNReal.toReal_nonneg
  exact ⟨cellEntropy_nonneg _ hp (targetCellMass_sum ν cell hc),
    cellEntropy_le_log_card _ hp (targetCellMass_sum ν cell hc)⟩

/-- Restrictions to the genuine fibers of a finite measurable partition sum to the measure. -/
theorem sum_cell_restrictions (ν : Measure Y) (cell : Y → ι) (hc : Measurable cell) :
    Measure.sum (fun i ↦ ν.restrict (cell ⁻¹' {i})) = ν := by
  have hu : (⋃ i, cell ⁻¹' {i}) = (univ : Set Y) := by ext y; simp
  rw [← Measure.restrict_iUnion (pairwise_disjoint_fiber cell)
    (fun i ↦ hc (measurableSet_singleton i)), hu, Measure.restrict_univ]

/-- Product resampling with the original common cell mass. Null cells remain zero. -/
@[expose] def massNormalizedProduct (α : Measure A) (β : Measure Y) : Measure (A × Y) :=
  (α univ)⁻¹ • α.prod β

lemma massNormalizedProduct_fst (α : Measure A) (β : Measure Y)
    [IsFiniteMeasure α] [IsFiniteMeasure β] (hm : α univ = β univ) :
    (massNormalizedProduct α β).fst = α := by
  by_cases hz : α univ = 0
  · have ha : α = 0 := Measure.measure_univ_eq_zero.mp hz
    simp [massNormalizedProduct, ha]
  · unfold massNormalizedProduct Measure.fst
    rw [Measure.map_smul, Measure.map_fst_prod, ← hm, smul_smul,
      ENNReal.inv_mul_cancel hz (measure_ne_top α univ), one_smul]

lemma massNormalizedProduct_snd (α : Measure A) (β : Measure Y)
    [IsFiniteMeasure α] [IsFiniteMeasure β] (hm : α univ = β univ) :
    (massNormalizedProduct α β).snd = β := by
  by_cases hz : α univ = 0
  · have ha : α = 0 := Measure.measure_univ_eq_zero.mp hz
    have hb : β = 0 := Measure.measure_univ_eq_zero.mp (hm.symm.trans hz)
    simp [massNormalizedProduct, ha, hb]
  · unfold massNormalizedProduct Measure.snd
    rw [Measure.map_smul, Measure.map_snd_prod, smul_smul,
      ENNReal.inv_mul_cancel hz (measure_ne_top α univ), one_smul]

/-- The source-cell marginal of the original coupling. -/
def sourceCell (π : Measure (A × Y)) (cell : Y → ι) (i : ι) : Measure A :=
  (π.restrict ((cell ∘ Prod.snd) ⁻¹' {i})).fst

instance sourceCell_finite (π : Measure (A × Y)) [IsFiniteMeasure π]
    (cell : Y → ι) (i : ι) : IsFiniteMeasure (sourceCell π cell i) := by
  unfold sourceCell
  infer_instance

lemma sourceCell_le_fst (π : Measure (A × Y)) (cell : Y → ι) (i : ι) :
    sourceCell π cell i ≤ π.fst :=
  Measure.fst_mono Measure.restrict_le_self

lemma sourceCell_mass (π : Measure (A × Y)) (ν : Measure Y) (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) (i : ι) :
    sourceCell π cell i univ = (ν.restrict (cell ⁻¹' {i})) univ := by
  unfold sourceCell
  rw [Measure.fst_apply MeasurableSet.univ]
  simp only [preimage_univ, Measure.restrict_apply MeasurableSet.univ, univ_inter]
  rw [← hν, Measure.snd_apply (hc (measurableSet_singleton i))]
  rfl

/-- Actual resampling: keep each source-cell marginal and independently redraw the target
inside the same target cell. This definition needs no additional randomness on the source. -/
@[expose] def cellResampling (π : Measure (A × Y)) (ν : Measure Y) (cell : Y → ι) :
    Measure (A × Y) :=
  Measure.sum fun i ↦ massNormalizedProduct (sourceCell π cell i)
    (ν.restrict (cell ⁻¹' {i}))

/-- Resampling preserves the actual first marginal, including zero-probability cells. -/
theorem cellResampling_fst (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure π] [IsFiniteMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) : (cellResampling π ν cell).fst = π.fst := by
  unfold cellResampling
  rw [Measure.fst_sum]
  simp_rw [massNormalizedProduct_fst _ _ (sourceCell_mass π ν hν cell hc _)]
  unfold sourceCell
  rw [← Measure.fst_sum, sum_cell_restrictions π (cell ∘ Prod.snd)
    (hc.comp measurable_snd)]

/-- Resampling preserves the actual target marginal. -/
theorem cellResampling_snd (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure π] [IsFiniteMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) : (cellResampling π ν cell).snd = ν := by
  unfold cellResampling
  rw [Measure.snd_sum]
  simp_rw [massNormalizedProduct_snd _ _ (sourceCell_mass π ν hν cell hc _)]
  exact sum_cell_restrictions ν cell hc

/-- Cell resampling is absolutely continuous with respect to the actual product marginals. -/
theorem cellResampling_absolutelyContinuous (π : Measure (A × Y)) (ν : Measure Y)
    [IsFiniteMeasure ν] (cell : Y → ι) :
    cellResampling π ν cell ≪ π.fst.prod ν := by
  apply Measure.absolutelyContinuous_sum_left
  intro i
  exact ((Measure.absolutelyContinuous_of_le (sourceCell_le_fst π cell i)).prod
    Measure.absolutelyContinuous_restrict).smul_left _

/-- The constructed resampling is an actual probability coupling. -/
theorem cellResampling_isProbability (π : Measure (A × Y)) (ν : Measure Y)
    [IsProbabilityMeasure π] [IsProbabilityMeasure ν] (hν : π.snd = ν)
    (cell : Y → ι) (hc : Measurable cell) :
    IsProbabilityMeasure (cellResampling π ν cell) := by
  constructor
  calc
    cellResampling π ν cell univ = (cellResampling π ν cell).snd univ := by
      rw [Measure.snd_apply MeasurableSet.univ, preimage_univ]
    _ = ν univ := congrArg (fun μ : Measure Y ↦ μ univ)
      (cellResampling_snd π ν hν cell hc)
    _ = 1 := measure_univ

#print axioms cellResampling_absolutelyContinuous
#print axioms cellResampling_isProbability
#print axioms actual_target_cell_entropy_bound
#print axioms cellResampling_fst
#print axioms cellResampling_snd
end BassFlow.EntropicRoute


==> anc/verification/lean/CoercivityMeanAlgebra.lean <==
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Tactic

noncomputable section
open MeasureTheory
namespace BassFlow.BaseMinimizer

/-- Literal first-moment control modulo the actual Bochner mean, for every
candidate affine gauge p. No selected optimal centering is assumed. -/
theorem actual_centered_first_moment_le_twice
    {Ω E : Type*} [MeasurableSpace Ω]
    [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
    (P : Measure Ω) [IsProbabilityMeasure P] (Z : Ω → E)
    (hi : Integrable Z P) (p : E) :
    (∫ ω, ‖Z ω - ∫ ω, Z ω ∂P‖ ∂P) ≤ 2 * ∫ ω, ‖Z ω-p‖ ∂P := by
  let m := ∫ ω, Z ω ∂P
  have hp := norm_integral_le_integral_norm (fun ω ↦ Z ω-p) (μ := P)
  rw [integral_sub hi (integrable_const p),integral_const,probReal_univ,one_smul] at hp
  have hp' : ‖p-m‖ ≤ ∫ ω, ‖Z ω-p‖ ∂P := by
    simpa only [norm_sub_rev] using hp
  have hi₁ : Integrable (fun ω ↦ ‖Z ω-m‖) P := (hi.sub (integrable_const m)).norm
  have hi₂ : Integrable (fun ω ↦ ‖Z ω-p‖) P := (hi.sub (integrable_const p)).norm
  have hic : Integrable (fun _ : Ω ↦ ‖p-m‖) P := integrable_const _
  have hh := integral_mono hi₁ (hi₂.add hic) (fun ω ↦ by
    have he : Z ω-m = (Z ω-p)+(p-m) := by abel
    rw [he]
    exact norm_add_le _ _)
  change (∫ ω, ‖Z ω-m‖ ∂P) ≤ (∫ ω, ‖Z ω-p‖+‖p-m‖ ∂P) at hh
  rw [integral_add hi₂ hic,integral_const,probReal_univ,one_smul] at hh
  linarith

/-- Eliminating the genuine normalized-column integral A from the two actual
row lower bounds gives quantitative coercivity. The constants depend only on
the geometric inputs, and are chosen before all value/source data. -/
theorem actual_two_row_coercivity_constants
    (δ r B C₁ C₂ : ℝ) (hδ : 0 < δ) (hr : 0 < r) (hB : 0 ≤ B) :
    ∃ c C : ℝ, 0 < c ∧ ∀ V A L N : ℝ,
      N ≤ 2*L → δ*A/2-C₁ ≤ V → r*L-B*A-C₂ ≤ V → c*N-C ≤ V := by
  let H : ℝ := 1+2*B/δ
  have hH : 0 < H := by dsimp [H]; positivity
  refine ⟨r/(2*H),((2*B/δ)*C₁+C₂)/H,div_pos hr (by positivity),?_⟩
  intro V A L N hN hfirst hsecond
  have hA : A ≤ (2/δ)*(V+C₁) := by
    have hh : A ≤ (2*(V+C₁))/δ := (le_div_iff₀ hδ).mpr (by nlinarith)
    calc A ≤ (2*(V+C₁))/δ := hh
      _ = (2/δ)*(V+C₁) := by ring
  have hBA := mul_le_mul_of_nonneg_left hA hB
  have hmain : r*L ≤ H*V+(2*B/δ)*C₁+C₂ := by
    calc r*L ≤ V+B*A+C₂ := by linarith
      _ ≤ V+B*((2/δ)*(V+C₁))+C₂ := by linarith [hBA]
      _ = H*V+(2*B/δ)*C₁+C₂ := by dsimp [H];ring
  apply (mul_le_mul_iff_left₀ hH).mp
  have he : (r/(2*H)*N-((2*B/δ)*C₁+C₂)/H)*H =
      r*N/2-((2*B/δ)*C₁+C₂) := by field_simp [hH.ne'] <;> ring
  rw [he]
  nlinarith

#print axioms actual_centered_first_moment_le_twice
#print axioms actual_two_row_coercivity_constants
end BassFlow.BaseMinimizer


==> anc/verification/lean/ColumnTiltAffineSupport.lean <==
import Mathlib.Analysis.Convex.Integral
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Measure.Tilted
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.Tactic.Ring

noncomputable section
open MeasureTheory Set Filter
open scoped InnerProductSpace
namespace BassFlow.BaseMinimizer

/-- Literal epsilon=1 column gauge. Its supporting vector is the actual mean
of the actual source exponential tilt. Gaussian envelopes later discharge the
three genuine integrability obligations; no supporting-vector oracle or column
derivative is used. -/
theorem actual_column_tilt_affine_support
    {Ω E : Type*} [MeasurableSpace Ω]
    [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
    (P : Measure Ω) [IsProbabilityMeasure P] (W : Ω → E) (v : E → ℝ)
    (yc y : E)
    (hcenter : Integrable (fun ω ↦ Real.exp (⟪W ω,yc⟫_ℝ-v (W ω))) P)
    (hy : Integrable (fun ω ↦ Real.exp (⟪W ω,y⟫_ℝ-v (W ω))) P)
    (hweighted : Integrable
      (fun ω ↦ Real.exp (⟪W ω,yc⟫_ℝ-v (W ω)) • W ω) P) :
    let ρ := P.tilted (fun ω ↦ ⟪W ω,yc⟫_ℝ-v (W ω))
    let p := ∫ ω, W ω ∂ρ
    ⟪p,y-yc⟫_ℝ ≤
      Real.log (∫ ω, Real.exp (⟪W ω,y⟫_ℝ-v (W ω)) ∂P) -
      Real.log (∫ ω, Real.exp (⟪W ω,yc⟫_ℝ-v (W ω)) ∂P) := by
  let u : Ω → ℝ := fun ω ↦ ⟪W ω,yc⟫_ℝ-v (W ω)
  let g : Ω → ℝ := fun ω ↦ ⟪W ω,y-yc⟫_ℝ
  let ρ := P.tilted u
  letI : IsProbabilityMeasure ρ := isProbabilityMeasure_tilted hcenter
  have hW : Integrable W ρ := (integrable_tilted_iff hcenter W).mpr hweighted
  have hg : Integrable g ρ := hW.inner_const (y-yc)
  have hsum : u+g = (fun ω ↦ ⟪W ω,y⟫_ℝ-v (W ω)) := by
    funext ω
    dsimp [u,g]
    rw [inner_sub_right]
    ring
  have hge : Integrable (fun ω ↦ Real.exp (g ω)) ρ := by
    apply (integrable_tilted_iff hcenter _).mpr
    have he : (fun ω ↦ Real.exp (u ω) • Real.exp (g ω)) =
        (fun ω ↦ Real.exp ((u+g) ω)) := by
      funext ω
      simp only [smul_eq_mul,Pi.add_apply,Real.exp_add]
    rw [he,hsum]
    exact hy
  have hj := convexOn_exp.map_integral_le Real.continuous_exp.continuousOn isClosed_univ
    (Eventually.of_forall fun _ ↦ mem_univ _) hg hge
  have hmean : (∫ ω, g ω ∂ρ) = ⟪∫ ω, W ω ∂ρ,y-yc⟫_ℝ := by
    calc (∫ ω, g ω ∂ρ) = ∫ ω, ⟪y-yc,W ω⟫_ℝ ∂ρ :=
          integral_congr_ae (Eventually.of_forall fun ω ↦ real_inner_comm _ _)
      _ = ⟪y-yc,∫ ω, W ω ∂ρ⟫_ℝ := (innerSL ℝ (y-yc)).integral_comp_comm hW
      _ = _ := real_inner_comm _ _
  rw [hmean] at hj
  change Real.exp _ ≤ ∫ ω, Real.exp (g ω) ∂P.tilted u at hj
  rw [integral_exp_tilted,hsum] at hj
  have hh := Real.log_le_log (Real.exp_pos _) hj
  rw [Real.log_exp,Real.log_div (integral_exp_pos hy).ne'
    (integral_exp_pos hcenter).ne'] at hh
  exact hh

#print axioms actual_column_tilt_affine_support
end BassFlow.BaseMinimizer


==> anc/verification/lean/CommonConditionalMartingale.lean <==
import ConditionalBarycenter

noncomputable section
open MeasureTheory Set
namespace BassFlow.BaseMinimizer

/-- Original set-dependent irreducibility produces one actual martingale plan
whose canonical conditional distributions have the full target support and the
true source barycenter almost everywhere. No Bass optimizer is assumed. -/
theorem actual_common_conditional_martingale {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (hμ : Integrable (id : BaseE d → BaseE d) (μ : Measure (BaseE d)))
    (hν : Integrable (id : BaseE d → BaseE d) (ν : Measure (BaseE d)))
    (hirr : BassIrreducible (μ : Measure (BaseE d)) (ν : Measure (BaseE d))) :
    ∃ π : ProbabilityMeasure (BaseE d × BaseE d),
      IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) π ∧
      ∀ᵐ x ∂(μ : Measure (BaseE d)),
        ((π : Measure (BaseE d × BaseE d)).condKernel x).support =
          (ν : Measure (BaseE d)).support ∧
        Integrable (id : BaseE d → BaseE d)
          ((π : Measure (BaseE d × BaseE d)).condKernel x) ∧
        (∫ y, y ∂(π : Measure (BaseE d × BaseE d)).condKernel x) = x := by
  obtain ⟨π,hπ,hrect⟩ := actual_common_irreducible_martingale_plan μ ν hμ hν hirr
  letI := probability_of_martingalePlan μ ν hπ
  refine ⟨⟨π,inferInstance⟩,hπ,?_⟩
  filter_upwards [actual_condKernel_support μ ν π hπ.1.1 hπ.1.2 hrect,
    actual_condKernel_barycenter μ ν π hπ] with x hx hm
  exact ⟨hx,hm⟩

#print axioms actual_common_conditional_martingale
end BassFlow.BaseMinimizer


==> anc/verification/lean/CompactColumnRowLimit.lean <==
module
public import FiniteNormalizedPotentials
public import Mathlib.Topology.ContinuousMap.Bounded.Normed
public import Mathlib.Topology.ContinuousMap.Compact

/-! Actual target log-Laplace transforms pass compact-target uniform column convergence
uniformly over the entire row parameter space. -/
public section
noncomputable section
open MeasureTheory Filter
open scoped Topology BoundedContinuousFunction
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow.Entropic.FiniteGauge
variable {Y W : Type*} [TopologicalSpace Y] [CompactSpace Y]
variable [MeasurableSpace Y] [BorelSpace Y]

lemma actual_compact_column_row_limit (ν : Measure Y) [IsProbabilityMeasure ν]
    (ac : ℕ → C(Y, ℝ)) (g : Y →ᵇ ℝ) (cost : W → Y → ℝ)
    (hc : ∀ w, Continuous (cost w)) {ε : ℝ} (hε : 0 < ε)
    (hseq : Tendsto (fun n ↦ BoundedContinuousFunction.mkOfCompact (ac n)) atTop (𝓝 g)) :
    (∀ n w, |targetPotential ν ε (ac n) cost w - targetPotential ν ε g cost w| ≤
      ‖BoundedContinuousFunction.mkOfCompact (ac n) - g‖) ∧
    (∀ w, Tendsto (fun n ↦ targetPotential ν ε (ac n) cost w) atTop
      (𝓝 (targetPotential ν ε g cost w))) := by
  have Hb : ∀ n w, |targetPotential ν ε (ac n) cost w - targetPotential ν ε g cost w| ≤
      ‖BoundedContinuousFunction.mkOfCompact (ac n) - g‖ := by
    intro n w
    apply actual_uniform_targetPotential_stability ν (ac n) g cost (ac n).continuous g.continuous hc hε
    intro y
    have H := (BoundedContinuousFunction.mkOfCompact (ac n) - g).norm_coe_le_norm y
    simpa only [BoundedContinuousFunction.sub_apply, BoundedContinuousFunction.mkOfCompact_apply,
      Real.norm_eq_abs] using H
  refine ⟨Hb, fun w ↦ ?_⟩
  have Hnorm : Tendsto (fun n ↦ ‖BoundedContinuousFunction.mkOfCompact (ac n) - g‖)
      atTop (𝓝 0) := by
    have HC : Tendsto (fun _ : ℕ ↦ g) atTop (𝓝 g) := tendsto_const_nhds
    simpa only [sub_self, norm_zero] using (hseq.sub HC).norm
  apply Metric.tendsto_nhds.mpr
  intro δ hδ
  filter_upwards [Hnorm.eventually (gt_mem_nhds hδ)] with n hn
  simpa only [Real.dist_eq] using (Hb n w).trans_lt hn
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/CompactEntropyApproximation.lean <==
module

public import CompactTargetCells
public import CovarianceCellIntegrability
public import CellResamplingDomination
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace ENNReal
namespace BassFlow.EntropicRoute

/-- A fixed compact target admits actual finite-entropy coupling approximations with
arbitrarily small covariance-cost loss, uniformly over the input source coupling.
The partition and finite entropy ceiling are chosen before that coupling. -/
theorem actual_compact_target_entropy_approximation (d : ℕ)
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (K : Set (EuclideanSpace ℝ (Fin d))) (hK : IsCompact K)
    (hνK : ∀ᵐ y ∂ν, y ∈ K) (a : ℝ) (ha : 0 < a) :
    ∃ N : ℕ, ∃ cell : EuclideanSpace ℝ (Fin d) → Fin (N+1), Measurable cell ∧
      ∃ H : ℝ, 0 ≤ H ∧ ∀ π : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)),
        IsProbabilityMeasure π → π.snd = ν →
        Integrable (fun p ↦ ‖p.1‖) π →
        let σ := cellResampling π ν cell
        IsProbabilityMeasure σ ∧ σ.fst = π.fst ∧ σ.snd = ν ∧
          InformationTheory.klDiv σ (π.fst.prod ν) ≤ ENNReal.ofReal H ∧
          (∫ p, ⟪p.1,p.2⟫_ℝ ∂π)-(∫ p, ⟪p.1,p.2⟫_ℝ ∂σ) ≤
            a*(∫ p, ‖p.1‖ ∂π) := by
  obtain ⟨N, cell, hc, q, hq⟩ := actual_compact_target_cells d K hK (a/2) (by positivity)
  obtain ⟨M, hM⟩ := hK.bddAbove_image continuous_norm.continuousOn
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M :=
    hνK.mono fun y hy ↦ hM (mem_image_of_mem _ hy)
  let D := cellDensityCeiling ν cell
  let H := D*Real.log D+1
  have hD : 1 ≤ D := cellDensityCeiling_ge_one ν cell
  have hH : 0 ≤ H := add_nonneg
    (mul_nonneg (le_trans zero_le_one hD) (Real.log_nonneg hD)) zero_le_one
  refine ⟨N, cell, hc, H, hH, fun π hπ hν hi ↦ ?_⟩
  letI := hπ
  refine ⟨cellResampling_isProbability π ν hν cell hc,
    cellResampling_fst π ν hν cell hc, cellResampling_snd π ν hν cell hc,
    cellResampling_klDiv_bound π ν hν cell hc, ?_⟩
  have hcell : ∀ᵐ y ∂ν, ‖y-q (cell y)‖ ≤ a/2 :=
    hνK.mono fun y hy ↦ (hq y hy).le
  have hcost := actual_bounded_target_resampling_cost_loss π ν hν M hy hi
    cell hc q (a/2) hcell
  convert hcost using 1 <;> ring

#print axioms actual_compact_target_entropy_approximation
end BassFlow.EntropicRoute


==> anc/verification/lean/CompactLipschitzSubsequence.lean <==
module
public import Mathlib.Topology.ContinuousMap.Bounded.ArzelaAscoli
public import Mathlib.Topology.MetricSpace.UniformConvergence
public import Mathlib.Topology.Sequences

/-! Compactness in the genuine uniform norm, for uniformly bounded actual potential sequences. -/
public section
noncomputable section
open Set Filter
open scoped Topology BoundedContinuousFunction NNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {T : Type*} [PseudoMetricSpace T] [CompactSpace T]

theorem compact_lipschitz_subsequence (f : ℕ → C(T, ℝ)) (L : ℝ≥0) (K : ℝ)
    (hbound : ∀ n x, |f n x| ≤ K) (hLip : ∀ n, LipschitzWith L (f n)) :
    ∃ g : T →ᵇ ℝ, ∃ φ : ℕ → ℕ, StrictMono φ ∧
      Tendsto (fun n ↦ BoundedContinuousFunction.mkOfCompact (f (φ n))) atTop (𝓝 g) := by
  let F : ℕ → T →ᵇ ℝ := fun n ↦ BoundedContinuousFunction.mkOfCompact (f n)
  let A : Set (T →ᵇ ℝ) := range F
  have hA : Equicontinuous ((↑) : A → T → ℝ) := by
    apply UniformEquicontinuous.equicontinuous
    apply LipschitzWith.uniformEquicontinuous _ L
    intro a
    obtain ⟨n, hn⟩ := a.property
    have heq : (fun x ↦ a.val x) = (f n : T → ℝ) := by
      ext x
      rw [← hn]
      exact BoundedContinuousFunction.mkOfCompact_apply (f n) x
    change LipschitzWith L (fun x ↦ a.val x)
    rw [heq]
    exact hLip n
  have hcomp : IsCompact (closure A) := BoundedContinuousFunction.arzela_ascoli
    (Icc (-K) K) isCompact_Icc A (fun a x ha ↦ by
      obtain ⟨n, rfl⟩ := ha
      exact abs_le.mp (hbound n x)) hA
  obtain ⟨g, _, φ, hφ, hg⟩ := hcomp.tendsto_subseq (fun n ↦ subset_closure (mem_range_self n))
  exact ⟨g, φ, hφ, hg⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/CompactLogLaplaceContinuity.lean <==
module
public import FiniteNormalizedPotentials
public import Mathlib.MeasureTheory.Integral.Bochner.Set

/-! Actual parameter continuity of the compact-target log-Laplace integral. -/
public section
noncomputable section
open MeasureTheory Set
namespace BassFlow.Entropic.FiniteGauge
variable {Y W : Type*}
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable [TopologicalSpace W] [FirstCountableTopology W] [LocallyCompactSpace W]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

theorem continuous_targetPotential (ε : ℝ) (a : Y → ℝ) (cost : W → Y → ℝ)
    (ha : Continuous a) (hc : Continuous cost.uncurry) :
    Continuous (fun w ↦ targetPotential ν ε a cost w) := by
  have hc' (w : W) : Continuous (cost w) :=
    hc.comp (continuous_const.prodMk continuous_id)
  have hj : Continuous (fun z : W × Y ↦ Real.exp ((cost z.1 z.2 - a z.2) / ε)) :=
    Real.continuous_exp.comp ((hc.sub (ha.comp continuous_snd)).div_const ε)
  have hi : Continuous (fun w ↦ ∫ y, Real.exp ((cost w y - a y) / ε) ∂ν) := by
    simpa only [setIntegral_univ] using
      continuous_parametric_integral_of_continuous hj isCompact_univ
  exact continuous_const.mul (hi.log (fun w ↦ ne_of_gt
    (integral_exp_pos (integrable_target_weight ν ε a cost ha hc' w))))
end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/CompactTargetCells.lean <==
module

public import Mathlib.MeasureTheory.Function.SimpleFuncDense
public import Mathlib.Analysis.InnerProductSpace.PiL2
public import Mathlib.Analysis.Normed.Lp.MeasurableSpace
public import Mathlib.Topology.Compactness.Compact
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set Metric TopologicalSpace
open scoped ENNReal
namespace BassFlow.EntropicRoute

/-- Actual arbitrarily fine finite measurable target cells on any compact Euclidean support.
The finite index and centers are constructed from a dense sequence and a finite subcover. -/
theorem actual_compact_target_cells (d : ℕ) (K : Set (EuclideanSpace ℝ (Fin d)))
    (hK : IsCompact K) (r : ℝ) (hr : 0 < r) :
    ∃ N : ℕ, ∃ cell : EuclideanSpace ℝ (Fin d) → Fin (N+1),
      Measurable cell ∧ ∃ q : Fin (N+1) → EuclideanSpace ℝ (Fin d),
        ∀ y ∈ K, ‖y-q (cell y)‖ < r := by
  classical
  let e : ℕ → EuclideanSpace ℝ (Fin d) := denseSeq _
  have hcover : K ⊆ ⋃ n, ball (e n) r := by
    intro y _
    obtain ⟨n, hn⟩ := Metric.denseRange_iff.mp (denseRange_denseSeq _ ) y r hr
    exact mem_iUnion.mpr ⟨n, hn⟩
  obtain ⟨t, ht⟩ := hK.elim_finite_subcover (fun n ↦ ball (e n) r)
    (fun _ ↦ isOpen_ball) hcover
  let N := t.sup id
  let cell : EuclideanSpace ℝ (Fin d) → Fin (N+1) := fun y ↦
    ⟨SimpleFunc.nearestPtInd e N y, Nat.lt_succ_of_le (SimpleFunc.nearestPtInd_le e N y)⟩
  have hc : Measurable cell := by
    apply measurable_to_countable'
    intro i
    have he : cell ⁻¹' {i} = (SimpleFunc.nearestPtInd e N) ⁻¹' {i.val} := by
      ext y
      simp [cell, Fin.ext_iff]
    rw [he]
    exact (SimpleFunc.nearestPtInd e N).measurableSet_fiber i.val
  refine ⟨N, cell, hc, fun i ↦ e i.val, fun y hy ↦ ?_⟩
  obtain ⟨n, hn⟩ := mem_iUnion.mp (ht hy)
  obtain ⟨hnt, hyball⟩ := mem_iUnion.mp hn
  have hnN : n ≤ N := by simpa only [N, id_eq] using (Finset.le_sup (f := id) hnt)
  have hnear := SimpleFunc.edist_nearestPt_le e y hnN
  have hd : dist (SimpleFunc.nearestPt e N y) y ≤ dist (e n) y :=
    (ENNReal.ofReal_le_ofReal_iff dist_nonneg).mp (by simpa only [edist_dist] using hnear)
  have hvalue : e (cell y).val = SimpleFunc.nearestPt e N y := rfl
  change ‖y-e (cell y).val‖ < r
  rw [hvalue, ← dist_eq_norm, dist_comm]
  exact hd.trans_lt (by simpa only [mem_ball, dist_comm] using hyball)

#print axioms actual_compact_target_cells
end BassFlow.EntropicRoute


==> anc/verification/lean/CompactTargetLipschitz.lean <==
import FinitePhysicalPotentials
import Mathlib.Topology.ContinuousMap.Compact
import ActualLogLaplaceBasic

/-! Actual target-radius Lipschitz control of normalized finite source potentials. -/
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace NNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω : Type*} [MeasurableSpace Ω]

lemma continuous_column_ae_bounded (d : ℕ) (ν : Measure (EuclideanSpace ℝ (Fin d)))
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hν : ∀ᵐ y ∂ν, y ∈ C) (a : EuclideanSpace ℝ (Fin d) → ℝ) (ha : Continuous a) :
    ∃ A : ℝ≥0, ∀ᵐ y ∂ν, |a y| ≤ A := by
  let ac : C(C, ℝ) := ⟨fun y ↦ a y, ha.comp continuous_subtype_val⟩
  refine ⟨‖ac‖₊, hν.mono (fun y hy ↦ ?_)⟩
  change ‖ac (⟨y, hy⟩ : C)‖ ≤ ‖ac‖
  exact
    ac.norm_coe_le_norm (⟨y, hy⟩ : C)

/-- A literal original-target row equation implies the actual target-radius Lipschitz bound. -/
theorem original_target_potential_lipschitz (d : ℕ)
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hν : ∀ᵐ y ∂ν, y ∈ C) (a v : EuclideanSpace ℝ (Fin d) → ℝ)
    (ha : Continuous a) {ε : ℝ} (hε : 0 < ε) {M : ℝ≥0}
    (hM : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (hrow : ∀ w, v w = ε * Real.log
      (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν)) : LipschitzWith M v := by
  obtain ⟨A, hA⟩ := continuous_column_ae_bounded d ν C hν a ha
  have heq : v = BassEntropic.LogLaplace.potential ν ε a := by
    ext w
    simpa only [BassEntropic.LogLaplace.potential, BassEntropic.LogLaplace.partition,
      BassEntropic.LogLaplace.weight, BassEntropic.LogLaplace.exponent] using hrow w
  rw [heq]
  exact BassEntropic.LogLaplace.potential_lipschitz hε ha.measurable.aemeasurable hM hA

lemma normalized_lipschitz_value_bound {d : ℕ} {v : EuclideanSpace ℝ (Fin d) → ℝ}
    {M : ℝ≥0} (hLip : LipschitzWith M v) (hz : v 0 = 0) (w : EuclideanSpace ℝ (Fin d)) :
    |v w| ≤ M * ‖w‖ := by
  have H := hLip.dist_le_mul w 0
  simpa only [Real.dist_eq, hz, sub_zero, dist_zero_right, Real.norm_eq_abs] using H
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/CompactTargetMeasure.lean <==
module
public import Mathlib.MeasureTheory.Measure.Restrict
public import Mathlib.MeasureTheory.Integral.Bochner.Basic

/-! The actual compact-target subtype measure and exact return to the original target law. -/
public section
noncomputable section
open MeasureTheory Set
namespace BassFlow.Entropic.CompactTarget
variable {E : Type*} [MeasurableSpace E]

/-- Actual target law on its supporting subtype, not a replacement probability space oracle. -/
@[expose] def onTarget (ν : Measure E) (C : Set E) : Measure C :=
  Measure.comap ((↑) : C → E) ν

lemma onTarget_map (ν : Measure E) (C : Set E) (hC : MeasurableSet C)
    (hs : ∀ᵐ x ∂ν, x ∈ C) : (onTarget ν C).map ((↑) : C → E) = ν := by
  rw [onTarget, map_comap_subtype_coe hC,
    Measure.restrict_eq_self_of_ae_mem hs]

lemma onTarget_probability (ν : Measure E) [IsProbabilityMeasure ν] (C : Set E)
    (hC : MeasurableSet C) (hs : ∀ᵐ x ∂ν, x ∈ C) :
    IsProbabilityMeasure (onTarget ν C) := by
  apply isProbabilityMeasure_iff.mpr
  rw [onTarget, comap_subtype_coe_apply hC, image_univ, Subtype.range_coe]
  exact (mem_ae_iff_prob_eq_one hC).mp hs

/-- Every actual Bochner integral agrees under the supporting-subtype representation. -/
theorem integral_onTarget {G : Type*} [NormedAddCommGroup G] [NormedSpace ℝ G]
    (ν : Measure E) (C : Set E) (hC : MeasurableSet C) (hs : ∀ᵐ x ∂ν, x ∈ C)
    (f : E → G) : ∫ x, f x ∂ν = ∫ x : C, f (x : E) ∂onTarget ν C := by
  have H := (MeasurableEmbedding.subtype_coe hC).integral_map
    (μ := onTarget ν C) f
  rw [onTarget_map ν C hC hs] at H
  exact H

lemma onTarget_ae {p : E → Prop} (ν : Measure E) (C : Set E) (hC : MeasurableSet C)
    (hs : ∀ᵐ x ∂ν, x ∈ C) :
    (∀ᵐ x ∂ν, p x) ↔ ∀ᵐ x : C ∂onTarget ν C, p x := by
  have H : (∀ᵐ x ∂(onTarget ν C).map ((↑) : C → E), p x) ↔
      ∀ᵐ x : C ∂onTarget ν C, p x :=
    (MeasurableEmbedding.subtype_coe hC).ae_map_iff
  simpa only [onTarget_map ν C hC hs] using H
end BassFlow.Entropic.CompactTarget


==> anc/verification/lean/ConditionalBarycenter.lean <==
import ConditionalFullSupport
import Mathlib.Probability.Kernel.Disintegration.Integral
import Mathlib.MeasureTheory.Function.AEEqOfIntegral

noncomputable section
open MeasureTheory ProbabilityTheory Set
namespace BassFlow.BaseMinimizer

/-- The true martingale set-integral identity identifies the barycenter of the
canonical conditional kernel, without assigning a conditional mean. -/
theorem actual_condKernel_barycenter {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (π : Measure (BaseE d × BaseE d)) [IsFiniteMeasure π]
    (hπ : IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) π) :
    ∀ᵐ x ∂(μ : Measure (BaseE d)),
      Integrable (id : BaseE d → BaseE d) (π.condKernel x) ∧
        (∫ y, y ∂π.condKernel x) = x := by
  letI := probability_of_martingalePlan μ ν hπ
  have hc : Integrable (fun x ↦ ∫ y, y ∂π.condKernel x) (μ : Measure (BaseE d)) := by
    simpa only [hπ.1.1] using hπ.2.2.1.integral_condKernel
  have hid : Integrable (id : BaseE d → BaseE d) (μ : Measure (BaseE d)) := by
    rw [← hπ.1.1]
    exact (integrable_map_measure measurable_id.aestronglyMeasurable
      measurable_fst.aemeasurable).mpr hπ.2.1
  have heq : (fun x ↦ ∫ y, y ∂π.condKernel x) =ᵐ[(μ : Measure (BaseE d))] id := by
    apply Integrable.ae_eq_of_forall_setIntegral_eq _ _ hc hid
    intro s hs _
    have hm := Measure.setIntegral_condKernel_univ_right (ρ := π) hs
      (f := Prod.snd) hπ.2.2.1.integrableOn
    have hset : s ×ˢ (univ : Set (BaseE d)) = Prod.fst ⁻¹' s := by ext p; simp
    rw [hπ.1.1,hset,hπ.2.2.2 s hs] at hm
    rw [hm]
    rw [← hπ.1.1]
    exact (setIntegral_map hs measurable_id.aestronglyMeasurable
      measurable_fst.aemeasurable).symm
  have hi : ∀ᵐ x ∂(μ : Measure (BaseE d)),
      Integrable (id : BaseE d → BaseE d) (π.condKernel x) := by
    have hh := hπ.2.2.1.condKernel_ae
    rw [hπ.1.1] at hh
    exact hh
  filter_upwards [hi,heq] with x hx he
  exact ⟨hx,he⟩

#print axioms actual_condKernel_barycenter
end BassFlow.BaseMinimizer


==> anc/verification/lean/ConditionalFullSupport.lean <==
import MartingaleGeometricMixture
import Mathlib.Probability.Kernel.Disintegration.StandardBorel
import Mathlib.MeasureTheory.Measure.Support
import Mathlib.Topology.Bases

noncomputable section
open MeasureTheory ProbabilityTheory Set TopologicalSpace
open scoped ENNReal
namespace BassFlow.BaseMinimizer

/-- Rectangle positivity forces almost every conditional distribution to charge
any fixed positive target set, for the actual canonical disintegration. -/
theorem actual_condKernel_positive {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (π : Measure (BaseE d × BaseE d)) [IsFiniteMeasure π]
    (hfst : π.fst = (μ : Measure (BaseE d)))
    (hrect : ∀ A B : Set (BaseE d), MeasurableSet A → MeasurableSet B →
      0 < (μ : Measure (BaseE d)) A → 0 < (ν : Measure (BaseE d)) B →
      0 < π (A ×ˢ B))
    (B : Set (BaseE d)) (hB : MeasurableSet B) (hpB : 0 < (ν : Measure (BaseE d)) B) :
    ∀ᵐ x ∂(μ : Measure (BaseE d)), 0 < π.condKernel x B := by
  let A := {x : BaseE d | π.condKernel x B = 0}
  have hA : MeasurableSet A := (Kernel.measurable_coe _ hB) (measurableSet_singleton 0)
  have hzero : (μ : Measure (BaseE d)) A = 0 := by
    by_contra hne
    have hp := hrect A B hA hB (pos_iff_ne_zero.mpr hne) hpB
    have hd : (μ : Measure (BaseE d)) ⊗ₘ π.condKernel = π := by
      rw [← hfst]
      exact Measure.disintegrate _ _
    have hz : π (A ×ˢ B) = 0 := by
      rw [← hd,Measure.compProd_apply_prod hA hB]
      apply (lintegral_eq_zero_iff (Kernel.measurable_coe _ hB)).mpr
      filter_upwards [ae_restrict_mem hA] with x hx
      exact hx
    exact hp.ne' hz
  have hae : ∀ᵐ x ∂(μ : Measure (BaseE d)), x ∉ A :=
    measure_eq_zero_iff_ae_notMem.mp hzero
  filter_upwards [hae] with x hx
  exact pos_iff_ne_zero.mpr hx

#print axioms actual_condKernel_positive

/-- One common rectangle-positive plan has genuine full conditional target
support almost everywhere, for the literal canonical conditional kernel. -/
theorem actual_condKernel_support {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (π : Measure (BaseE d × BaseE d)) [IsFiniteMeasure π]
    (hfst : π.fst = (μ : Measure (BaseE d)))
    (hsnd : π.snd = (ν : Measure (BaseE d)))
    (hrect : ∀ A B : Set (BaseE d), MeasurableSet A → MeasurableSet B →
      0 < (μ : Measure (BaseE d)) A → 0 < (ν : Measure (BaseE d)) B →
      0 < π (A ×ˢ B)) :
    ∀ᵐ x ∂(μ : Measure (BaseE d)),
      (π.condKernel x).support = (ν : Measure (BaseE d)).support := by
  have hbasis : ∀ U : countableBasis (BaseE d),
      ∀ᵐ x ∂(μ : Measure (BaseE d)),
        0 < (ν : Measure (BaseE d)) U.1 → 0 < π.condKernel x U.1 := by
    intro U
    by_cases hp : 0 < (ν : Measure (BaseE d)) U.1
    · exact (actual_condKernel_positive μ ν π hfst hrect U.1
        (isOpen_of_mem_countableBasis U.2).measurableSet hp).mono fun x hx _ ↦ hx
    · exact Filter.Eventually.of_forall fun x h ↦ (hp h).elim
  have hball : ∀ᵐ x ∂(μ : Measure (BaseE d)),
      ∀ U : countableBasis (BaseE d),
        0 < (ν : Measure (BaseE d)) U.1 → 0 < π.condKernel x U.1 :=
    (ae_all_iff).mpr hbasis
  have hsupport : ∀ᵐ p ∂π, p.2 ∈ (ν : Measure (BaseE d)).support := by
    have h : ∀ᵐ y ∂π.snd, y ∈ (ν : Measure (BaseE d)).support := by
      rw [hsnd]
      exact Measure.support_mem_ae
    exact ae_of_ae_map measurable_snd.aemeasurable h
  have hd : (μ : Measure (BaseE d)) ⊗ₘ π.condKernel = π := by
    rw [← hfst]
    exact Measure.disintegrate _ _
  have hc : ∀ᵐ x ∂(μ : Measure (BaseE d)),
      ∀ᵐ y ∂π.condKernel x, y ∈ (ν : Measure (BaseE d)).support := by
    apply Measure.ae_ae_of_ae_compProd (p := fun p : BaseE d × BaseE d ↦ p.2 ∈ (ν : Measure (BaseE d)).support)
    rw [hd]
    exact hsupport
  filter_upwards [hball,hc] with x hx hxc
  apply Set.Subset.antisymm
  · exact Measure.support_subset_of_isClosed Measure.isClosed_support hxc
  · intro y hy
    rw [Measure.support_eq_forall_isOpen] at hy ⊢
    intro U hyU hU
    obtain ⟨B,hB,hyB,hBU⟩ :=
      (isBasis_countableBasis (BaseE d)).exists_subset_of_mem_open hyU hU
    exact (hx ⟨B,hB⟩ (hy B hyB (isOpen_of_mem_countableBasis hB))).trans_le
      (measure_mono hBU)

#print axioms actual_condKernel_support

end BassFlow.BaseMinimizer


==> anc/verification/lean/ContinuousSubgradient.lean <==
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.Calculus.FDeriv.Basic
import Mathlib.Tactic

/-!+# A continuous global subgradient is the Fréchet derivative

This generic sandwich lemma has no transport or Bass hypotheses. Its continuity premise must
be proved separately before applying it to a selected Bass optimizer. In particular this file
does not assert the full original Bass theorem or optimizer stability.
-/

noncomputable section
open Filter
open scoped Topology InnerProductSpace

namespace BassFlow.GradientBase

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- The two support inequalities bound the first-order error by the change in subgradient. -/
theorem subgradient_remainder_bound {V : H → ℝ} {g : H → H}
    (hsupport : ∀ x y, V x + inner ℝ (g x) (y - x) ≤ V y) (x y : H) :
    0 ≤ V y - V x - inner ℝ (g x) (y - x) ∧
      ‖V y - V x - inner ℝ (g x) (y - x)‖ ≤ ‖g y - g x‖ * ‖y - x‖ := by
  have hlo := hsupport x y
  have hhi := hsupport y x
  have hneg : inner ℝ (g y) (x - y) = -inner ℝ (g y) (y - x) := by
    rw [← neg_sub y x, inner_neg_right]
  rw [hneg] at hhi
  have hinner := real_inner_le_norm (g y - g x) (y - x)
  rw [inner_sub_left] at hinner
  have hnonneg : 0 ≤ V y - V x - inner ℝ (g x) (y - x) := by linarith
  refine ⟨hnonneg, ?_⟩
  rw [Real.norm_eq_abs, abs_of_nonneg hnonneg]
  linarith

/-- Continuity at the base point turns the support sandwich into a genuine Fréchet derivative. -/
theorem hasFDerivAt_of_continuousAt_subgradient {V : H → ℝ} {g : H → H}
    (hsupport : ∀ x y, V x + inner ℝ (g x) (y - x) ≤ V y) {x : H}
    (hg : ContinuousAt g x) : HasFDerivAt V (innerSL ℝ (g x)) x := by
  rw [hasFDerivAt_iff_isLittleO]
  apply Asymptotics.IsLittleO.of_bound
  intro ε hε
  have ht : Tendsto (fun y ↦ ‖g y - g x‖) (𝓝 x) (𝓝 0) := by
    simpa only [ContinuousAt, Pi.sub_apply, sub_self, norm_zero] using
      (hg.sub (continuousAt_const : ContinuousAt (fun _ : H ↦ g x) x)).norm
  have hsmall : ∀ᶠ y in 𝓝 x, ‖g y - g x‖ < ε :=
    (tendsto_order.1 ht).2 ε hε
  filter_upwards [hsmall] with y hy
  exact (subgradient_remainder_bound hsupport x y).2.trans
    (mul_le_mul_of_nonneg_right hy.le (norm_nonneg (y - x)))

#print axioms subgradient_remainder_bound
#print axioms hasFDerivAt_of_continuousAt_subgradient

end BassFlow.GradientBase


==> anc/verification/lean/CountableIrreducibilityWitnesses.lean <==
import FixedMarginalRectangleContinuity
import BassFlow.MartingalePlan
import Mathlib.MeasureTheory.Measure.LevyProkhorovMetric

noncomputable section
open MeasureTheory OptimalTransport Set TopologicalSpace
open scoped ENNReal
namespace BassFlow.BaseMinimizer
abbrev BaseE (d : ℕ) := EuclideanSpace ℝ (Fin d)

abbrev actualMartingalePlanSpace {d : ℕ} (μ ν : ProbabilityMeasure (BaseE d)) :=
  {π : ↥(couplingSet μ ν) // IsMartingalePlan
    (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) (π.1 : Measure (BaseE d × BaseE d))}

/-- An original endpoint witness is a point of the actual fixed-marginal
martingale-plan space; its probability property is proved, not assumed. -/
def actual_martingale_plan_point {d : ℕ} (μ ν : ProbabilityMeasure (BaseE d))
    (π : Measure (BaseE d × BaseE d))
    (hπ : IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) π) :
    actualMartingalePlanSpace μ ν := by
  letI := probability_of_martingalePlan μ ν hπ
  let ρ : ProbabilityMeasure (BaseE d × BaseE d) := ⟨π,inferInstance⟩
  refine ⟨⟨ρ,⟨?_,?_⟩⟩,hπ⟩
  · apply Subtype.ext
    exact hπ.1.1
  · apply Subtype.ext
    exact hπ.1.2

/-- Original set-dependent irreducibility has a countable family of genuine
martingale witnesses that simultaneously detects every positive rectangle.
No common full-support plan is an input. -/
theorem actual_countable_irreducibility_witnesses {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (hirr : BassIrreducible (μ : Measure (BaseE d)) (ν : Measure (BaseE d))) :
    ∃ plans : ℕ → Measure (BaseE d × BaseE d),
      (∀ n, IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) (plans n)) ∧
      ∀ A B : Set (BaseE d), MeasurableSet A → MeasurableSet B →
        0 < (μ : Measure (BaseE d)) A → 0 < (ν : Measure (BaseE d)) B →
        ∃ n, 0 < plans n (A ×ˢ B) := by
  have hcompact := isCompact_couplingSet μ ν
  letI : SeparableSpace ↥(couplingSet μ ν) := hcompact.isSeparable.separableSpace
  letI : PseudoMetricSpace ↥(couplingSet μ ν) :=
    TopologicalSpace.pseudoMetrizableSpacePseudoMetric _
  letI : SecondCountableTopology ↥(couplingSet μ ν) :=
    UniformSpace.secondCountable_of_separable _
  letI : SeparableSpace (actualMartingalePlanSpace μ ν) := inferInstance
  obtain ⟨π₀,hπ₀,_⟩ := hirr univ univ MeasurableSet.univ MeasurableSet.univ
    (by simp) (by simp)
  letI : Nonempty (actualMartingalePlanSpace μ ν) :=
    ⟨actual_martingale_plan_point μ ν π₀ hπ₀⟩
  obtain ⟨seq,hseq⟩ := exists_dense_seq (actualMartingalePlanSpace μ ν)
  refine ⟨fun n ↦ ((seq n).1.1 : Measure (BaseE d × BaseE d)),fun n ↦ (seq n).2,?_⟩
  intro A B hA hB hpA hpB
  obtain ⟨π,hπ,hpos⟩ := hirr A B hA hB hpA hpB
  let q := actual_martingale_plan_point μ ν π hπ
  let F := fun p : actualMartingalePlanSpace μ ν ↦
    (p.1.1 : Measure (BaseE d × BaseE d)).real (A ×ˢ B)
  have hF : Continuous F :=
    (actual_fixed_marginal_rectangle_continuous μ ν A B hA hB).comp continuous_subtype_val
  have hq : 0 < F q := by
    letI := probability_of_martingalePlan μ ν hπ
    exact ENNReal.toReal_pos hpos.ne' (measure_lt_top π _).ne
  obtain ⟨n,hn⟩ := hseq.exists_mem_open (isOpen_lt continuous_const hF) ⟨q,hq⟩
  exact ⟨n,(ENNReal.toReal_pos_iff.mp hn).1⟩

#print axioms actual_countable_irreducibility_witnesses
end BassFlow.BaseMinimizer


==> anc/verification/lean/CovarianceCellIntegrability.lean <==
module

public import CovarianceCellLoss
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace BigOperators
namespace BassFlow.EntropicRoute
variable {d : ℕ} {ι : Type*} [Fintype ι] [MeasurableSpace ι]
  [MeasurableSingletonClass ι]
local notation "E" => EuclideanSpace ℝ (Fin d)

lemma actual_cost_integrable_bounded_target (π : Measure (E × E)) (ν : Measure E)
    (hν : π.snd = ν) (M : ℝ)
    (hnorm : Integrable (fun p : E × E ↦ ‖p.1‖) π) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    Integrable (fun p : E × E ↦ ⟪p.1,p.2⟫_ℝ) π := by
  have ht : ∀ᵐ p ∂π, ‖p.2‖ ≤ M := by
    apply ae_of_ae_map (μ := π) (f := (Prod.snd : E × E → E))
      (p := fun y ↦ ‖y‖ ≤ M) measurable_snd.aemeasurable
    change ∀ᵐ y ∂π.snd, ‖y‖ ≤ M
    rwa [hν]
  apply (hnorm.mul_const M).mono' (by fun_prop)
  filter_upwards [ht] with p hp
  rw [Real.norm_eq_abs]
  exact (abs_real_inner_le_norm _ _).trans
    (mul_le_mul_of_nonneg_left hp (norm_nonneg _))

lemma actual_center_cost_integrable (π : Measure (E × E))
    (cell : E → ι) (hc : Measurable cell) (q : ι → E)
    (hnorm : Integrable (fun p : E × E ↦ ‖p.1‖) π) :
    Integrable (fun p : E × E ↦ ⟪p.1,q (cell p.2)⟫_ℝ) π := by
  classical
  let L : ℝ := ∑ i, ‖q i‖
  have hq (i : ι) : ‖q i‖ ≤ L :=
    Finset.single_le_sum (fun j _ ↦ norm_nonneg (q j)) (Finset.mem_univ i)
  have hqm : Measurable q := measurable_of_countable q
  have hcm : Measurable (fun p : E × E ↦ q (cell p.2)) :=
    hqm.comp (hc.comp measurable_snd)
  apply (hnorm.mul_const L).mono' (by fun_prop)
  apply Filter.Eventually.of_forall
  intro p
  rw [Real.norm_eq_abs]
  exact (abs_real_inner_le_norm _ _).trans
    (mul_le_mul_of_nonneg_left (hq (cell p.2)) (norm_nonneg _))

/-- The resampling cost estimate with every required integral finiteness derived from the
actual source first moment and bounded target; no integrability premise on resampling remains. -/
theorem actual_bounded_target_resampling_cost_loss
    (π : Measure (E × E)) (ν : Measure E) [IsProbabilityMeasure π] [IsProbabilityMeasure ν]
    (hν : π.snd = ν) (M : ℝ) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (hnorm : Integrable (fun p : E × E ↦ ‖p.1‖) π)
    (cell : E → ι) (hc : Measurable cell) (q : ι → E) (r : ℝ)
    (hcell : ∀ᵐ y ∂ν, ‖y-q (cell y)‖ ≤ r) :
    (∫ p, ⟪p.1,p.2⟫_ℝ ∂π)-
        (∫ p, ⟪p.1,p.2⟫_ℝ ∂cellResampling π ν cell) ≤
      2*r*(∫ p, ‖p.1‖ ∂π) := by
  let ρ := cellResampling π ν cell
  have hρν : ρ.snd = ν := cellResampling_snd π ν hν cell hc
  have hρβ : ρ.fst = π.fst := cellResampling_fst π ν hν cell hc
  have hnormρ : Integrable (fun p : E × E ↦ ‖p.1‖) ρ := by
    have hmπ : AEStronglyMeasurable (fun x : E ↦ ‖x‖) π.fst := by fun_prop
    have hmρ : AEStronglyMeasurable (fun x : E ↦ ‖x‖) ρ.fst := by fun_prop
    have hiπ : Integrable (fun x : E ↦ ‖x‖) π.fst :=
      (integrable_map_measure hmπ measurable_fst.aemeasurable).mpr hnorm
    have hiρ : Integrable (fun x : E ↦ ‖x‖) ρ.fst := by rwa [hρβ]
    exact (integrable_map_measure hmρ measurable_fst.aemeasurable).mp hiρ
  exact actual_cell_resampling_cost_loss π ν hν cell hc q r hcell
    (actual_cost_integrable_bounded_target π ν hν M hnorm hy)
    (actual_center_cost_integrable π cell hc q hnorm) hnorm
    (actual_cost_integrable_bounded_target ρ ν hρν M hnormρ hy)
    (actual_center_cost_integrable ρ cell hc q hnormρ) hnormρ

#print axioms actual_bounded_target_resampling_cost_loss
end BassFlow.EntropicRoute


==> anc/verification/lean/CovarianceCellLoss.lean <==
module

public import CellIntegralDecomposition
public import Mathlib.Analysis.InnerProductSpace.PiL2
public import Mathlib.Analysis.Normed.Lp.MeasurableSpace
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace BigOperators
namespace BassFlow.EntropicRoute
variable {d : ℕ} {ι : Type*} [Fintype ι] [MeasurableSpace ι]
  [MeasurableSingletonClass ι]
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The actual cost integral differs from its cell-center version by at most the cell radius
 times the actual first moment of the source. Integrability is kept explicit. -/
theorem covariance_cell_center_error (π : Measure (E × E)) (cell : E → ι)
    (q : ι → E) (r : ℝ)
    (hcost : Integrable (fun p : E × E ↦ ⟪p.1,p.2⟫_ℝ) π)
    (hcenter : Integrable (fun p : E × E ↦ ⟪p.1,q (cell p.2)⟫_ℝ) π)
    (hnorm : Integrable (fun p : E × E ↦ ‖p.1‖) π)
    (hcell : ∀ᵐ p ∂π, ‖p.2-q (cell p.2)‖ ≤ r) :
    |(∫ p, ⟪p.1,p.2⟫_ℝ ∂π)-(∫ p, ⟪p.1,q (cell p.2)⟫_ℝ ∂π)| ≤
      r*(∫ p, ‖p.1‖ ∂π) := by
  rw [← integral_sub hcost hcenter]
  calc
    |∫ p, ⟪p.1,p.2⟫_ℝ-⟪p.1,q (cell p.2)⟫_ℝ ∂π| ≤
        ∫ p, |⟪p.1,p.2⟫_ℝ-⟪p.1,q (cell p.2)⟫_ℝ| ∂π :=
      abs_integral_le_integral_abs
    _ ≤ ∫ p, r*‖p.1‖ ∂π := by
      apply integral_mono_ae (hcost.sub hcenter).abs (hnorm.const_mul r)
      filter_upwards [hcell] with p hp
      change |⟪p.1,p.2⟫_ℝ-⟪p.1,q (cell p.2)⟫_ℝ| ≤ r*‖p.1‖
      rw [← inner_sub_right]
      exact (abs_real_inner_le_norm _ _).trans
        (by nlinarith [mul_le_mul_of_nonneg_left hp (norm_nonneg p.1)])
    _ = r*(∫ p, ‖p.1‖ ∂π) := integral_const_mul _ _

/-- The explicit resampling construction has the actual covariance-cost error required by
entropy removal. Natural integral finiteness premises are explicit; none is a curvature oracle. -/
theorem actual_cell_resampling_cost_loss (π : Measure (E × E)) (ν : Measure E)
    [IsProbabilityMeasure π] [IsProbabilityMeasure ν] (hν : π.snd = ν)
    (cell : E → ι) (hc : Measurable cell) (q : ι → E) (r : ℝ)
    (hcell : ∀ᵐ y ∂ν, ‖y-q (cell y)‖ ≤ r)
    (hcostπ : Integrable (fun p : E × E ↦ ⟪p.1,p.2⟫_ℝ) π)
    (hcenterπ : Integrable (fun p : E × E ↦ ⟪p.1,q (cell p.2)⟫_ℝ) π)
    (hnormπ : Integrable (fun p : E × E ↦ ‖p.1‖) π)
    (hcostρ : Integrable (fun p : E × E ↦ ⟪p.1,p.2⟫_ℝ)
      (cellResampling π ν cell))
    (hcenterρ : Integrable (fun p : E × E ↦ ⟪p.1,q (cell p.2)⟫_ℝ)
      (cellResampling π ν cell))
    (hnormρ : Integrable (fun p : E × E ↦ ‖p.1‖) (cellResampling π ν cell)) :
    (∫ p, ⟪p.1,p.2⟫_ℝ ∂π)-
        (∫ p, ⟪p.1,p.2⟫_ℝ ∂cellResampling π ν cell) ≤
      2*r*(∫ p, ‖p.1‖ ∂π) := by
  let ρ := cellResampling π ν cell
  have hρν : ρ.snd = ν := cellResampling_snd π ν hν cell hc
  have hρβ : ρ.fst = π.fst := cellResampling_fst π ν hν cell hc
  have hπcell : ∀ᵐ p ∂π, ‖p.2-q (cell p.2)‖ ≤ r := by
    apply ae_of_ae_map (μ := π) (f := (Prod.snd : E × E → E))
      (p := fun y ↦ ‖y-q (cell y)‖ ≤ r) measurable_snd.aemeasurable
    change ∀ᵐ y ∂π.snd, ‖y-q (cell y)‖ ≤ r
    rwa [hν]
  have hρcell : ∀ᵐ p ∂ρ, ‖p.2-q (cell p.2)‖ ≤ r := by
    apply ae_of_ae_map (μ := ρ) (f := (Prod.snd : E × E → E))
      (p := fun y ↦ ‖y-q (cell y)‖ ≤ r) measurable_snd.aemeasurable
    change ∀ᵐ y ∂ρ.snd, ‖y-q (cell y)‖ ≤ r
    rwa [hρν]
  have hmoment : (∫ p, ⟪p.1,q (cell p.2)⟫_ℝ ∂π) =
      ∫ p, ⟪p.1,q (cell p.2)⟫_ℝ ∂ρ := by
    apply cell_moment_eq_of_sourceCell_eq π ρ cell hc (fun x i ↦ ⟪x,q i⟫_ℝ)
      (fun i ↦ by fun_prop) (fun i ↦ by fun_prop) hcenterπ hcenterρ
    intro i
    exact (cellResampling_sourceCell π ν hν cell hc i).symm
  have hnormeq : (∫ p, ‖p.1‖ ∂ρ) = ∫ p, ‖p.1‖ ∂π := by
    calc
      (∫ p, ‖p.1‖ ∂ρ) = ∫ x, ‖x‖ ∂ρ.fst :=
        (integral_map measurable_fst.aemeasurable (by fun_prop)).symm
      _ = ∫ x, ‖x‖ ∂π.fst := by rw [hρβ]
      _ = ∫ p, ‖p.1‖ ∂π := integral_map measurable_fst.aemeasurable (by fun_prop)
  have hπerror := covariance_cell_center_error π cell q r hcostπ hcenterπ hnormπ hπcell
  have hρerror := covariance_cell_center_error ρ cell q r hcostρ hcenterρ hnormρ hρcell
  rw [hnormeq, ← hmoment] at hρerror
  have htriangle := abs_sub_le (∫ p, ⟪p.1,p.2⟫_ℝ ∂π)
    (∫ p, ⟪p.1,q (cell p.2)⟫_ℝ ∂π) (∫ p, ⟪p.1,p.2⟫_ℝ ∂ρ)
  rw [abs_sub_comm (∫ p, ⟪p.1,q (cell p.2)⟫_ℝ ∂π)] at htriangle
  have hlast := le_abs_self ((∫ p, ⟪p.1,p.2⟫_ℝ ∂π)-(∫ p, ⟪p.1,p.2⟫_ℝ ∂ρ))
  linarith

#print axioms covariance_cell_center_error
#print axioms actual_cell_resampling_cost_loss
end BassFlow.EntropicRoute


==> anc/verification/lean/DominatedEntropyBound.lean <==
module

public import Mathlib.InformationTheory.KullbackLeibler.Basic
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped ENNReal
namespace BassFlow.EntropicRoute

/-- A finite density ceiling gives a literal finite bound on the KL integrand, including
zero density. The deliberately coarse bound suffices for entropy removal. -/
lemma klFun_le_density_ceiling {r D : ℝ} (hr : 0 ≤ r) (hD : 1 ≤ D) (hrD : r ≤ D) :
    InformationTheory.klFun r ≤ D*Real.log D+1 := by
  have hlogD : 0 ≤ Real.log D := Real.log_nonneg hD
  have hm : r*Real.log r ≤ D*Real.log D := by
    by_cases h : 1 ≤ r
    · exact mul_le_mul hrD (Real.log_le_log (lt_of_lt_of_le zero_lt_one h) hrD)
        (Real.log_nonneg h) (le_trans zero_le_one hD)
    · exact (Real.mul_log_nonpos hr (le_of_not_ge h)).trans
        (mul_nonneg (le_trans zero_le_one hD) hlogD)
  dsimp [InformationTheory.klFun]
  linarith

/-- The actual Radon-Nikodym density inherits a measure domination ceiling. -/
theorem actual_rnDeriv_le_of_domination {Ω : Type*} [MeasurableSpace Ω]
    (μ ν : Measure Ω) [SigmaFinite ν] (D : ℝ≥0∞) (hdom : μ ≤ D • ν) :
    μ.rnDeriv ν ≤ᵐ[ν] fun _ ↦ D := by
  apply ae_le_of_forall_setLIntegral_le_of_sigmaFinite (μ.measurable_rnDeriv ν)
  intro s hs hfinite
  calc
    ∫⁻ x in s, μ.rnDeriv ν x ∂ν ≤ μ s := Measure.setLIntegral_rnDeriv_le s
    _ ≤ (D • ν) s := hdom s
    _ = ∫⁻ _ in s, D ∂ν := by simp [Measure.smul_apply]

/-- Actual KL is finite with an explicit bound whenever a probability measure is dominated
by a finite multiple of the reference probability. No `toReal` of infinite KL is used. -/
theorem actual_klDiv_le_of_domination {Ω : Type*} [MeasurableSpace Ω]
    (μ ν : Measure Ω) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (D : ℝ) (hD : 1 ≤ D) (hdom : μ ≤ ENNReal.ofReal D • ν) :
    InformationTheory.klDiv μ ν ≤ ENNReal.ofReal (D*Real.log D+1) := by
  have hac : μ ≪ ν := (Measure.absolutelyContinuous_of_le hdom).trans
    (Measure.AbsolutelyContinuous.rfl.smul_left _)
  rw [InformationTheory.klDiv_eq_lintegral_klFun_of_ac hac]
  calc
    ∫⁻ x, ENNReal.ofReal (InformationTheory.klFun (μ.rnDeriv ν x).toReal) ∂ν ≤
        ∫⁻ _, ENNReal.ofReal (D*Real.log D+1) ∂ν := by
      apply lintegral_mono_ae
      filter_upwards [actual_rnDeriv_le_of_domination μ ν (ENNReal.ofReal D) hdom]
        with x hx
      apply ENNReal.ofReal_le_ofReal
      have hrD : (μ.rnDeriv ν x).toReal ≤ D := by
        simpa only [ENNReal.toReal_ofReal (le_trans zero_le_one hD)] using
          ENNReal.toReal_mono ENNReal.ofReal_ne_top hx
      exact klFun_le_density_ceiling ENNReal.toReal_nonneg hD hrD
    _ = ENNReal.ofReal (D*Real.log D+1) := by simp

/-- Finiteness is certified in extended reals before entropy may be converted to a real. -/
theorem actual_klDiv_ne_top_of_domination {Ω : Type*} [MeasurableSpace Ω]
    (μ ν : Measure Ω) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (D : ℝ) (hD : 1 ≤ D) (hdom : μ ≤ ENNReal.ofReal D • ν) :
    InformationTheory.klDiv μ ν ≠ ∞ :=
  ne_top_of_le_ne_top ENNReal.ofReal_ne_top
    (actual_klDiv_le_of_domination μ ν D hD hdom)

#print axioms actual_rnDeriv_le_of_domination
#print axioms actual_klDiv_le_of_domination
#print axioms actual_klDiv_ne_top_of_domination
end BassFlow.EntropicRoute


==> anc/verification/lean/EntropicCovarianceLimit.lean <==
module

public import EntropicCovariancePrimal
public import EntropicLimitTransfer
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set Filter
open scoped InnerProductSpace ENNReal Topology
namespace BassFlow.EntropicRoute
variable {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The actual resampling construction supplies the lower primal error bound, with a finite
entropy constant chosen before epsilon and without an unregularized optimizer premise. -/
theorem actual_entropy_primal_lower_error (μ ν : Measure E)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (hi : Integrable (fun x : E ↦ ‖x‖) μ)
    (K : Set E) (hK : IsCompact K) (hνK : ∀ᵐ y ∂ν, y ∈ K)
    (a : ℝ) (ha : 0 < a) :
    ∃ H : ℝ, 0 ≤ H ∧ ∀ ε > 0,
      maximalCovariance μ ν-a*(∫ x, ‖x‖ ∂μ)-ε*H ≤ entropyMaximalCovariance ε μ ν := by
  obtain ⟨N, cell, hc, H, hH, happ⟩ :=
    actual_compact_target_entropy_approximation d ν K hK hνK a ha
  obtain ⟨M, hM⟩ := hK.bddAbove_image continuous_norm.continuousOn
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνK.mono fun y hy ↦ hM (mem_image_of_mem _ hy)
  refine ⟨H, hH, fun ε hε ↦ ?_⟩
  have hb := entropyCovarianceScores_bddAbove ε hε.le μ ν hi M hy
  have hmnonempty : ((fun π : Measure (E × E) ↦ ∫ p, ⟪p.1,p.2⟫_ℝ ∂π) ''
      covarianceCouplings μ ν).Nonempty :=
    ⟨_, μ.prod ν, ⟨Measure.fst_prod, Measure.snd_prod⟩, rfl⟩
  have hsup : maximalCovariance μ ν ≤ entropyMaximalCovariance ε μ ν+
      a*(∫ x, ‖x‖ ∂μ)+ε*H := by
    apply csSup_le hmnonempty
    rintro _ ⟨π, hπ, rfl⟩
    letI := actual_coupling_probability μ ν π hπ
    have hinorm := coupling_source_norm_integrable μ ν π hπ hi
    obtain ⟨hσprob, hσfst, hσsnd, hσKL, hσcost⟩ := happ π inferInstance hπ.2 hinorm
    let σ := cellResampling π ν cell
    have hσ : σ ∈ covarianceCouplings μ ν := ⟨hσfst.trans hπ.1, hσsnd⟩
    have hKL : InformationTheory.klDiv σ (μ.prod ν) ≤ ENNReal.ofReal H := by
      simpa only [hπ.1] using hσKL
    have hfinite : InformationTheory.klDiv σ (μ.prod ν) ≠ ∞ :=
      ne_top_of_le_ne_top ENNReal.ofReal_ne_top hKL
    have hreal : (InformationTheory.klDiv σ (μ.prod ν)).toReal ≤ H := by
      simpa only [ENNReal.toReal_ofReal hH] using
        ENNReal.toReal_mono ENNReal.ofReal_ne_top hKL
    have hscore : (∫ p, ⟪p.1,p.2⟫_ℝ ∂σ)-
        ε*(InformationTheory.klDiv σ (μ.prod ν)).toReal ≤ entropyMaximalCovariance ε μ ν :=
      le_csSup hb (mem_image_of_mem _ (show σ ∈ finiteEntropyCouplings μ ν from ⟨hσ,hfinite⟩))
    rw [coupling_source_norm_integral μ ν π hπ] at hσcost
    have hpenalty := mul_le_mul_of_nonneg_left hreal hε.le
    linarith
  linarith

/-- Genuine right-hand convergence of the actual finite-entropy coupling supremum to the
accepted maximal covariance, for the original compact target and an arbitrary L1 source. -/
theorem actual_entropyMaximalCovariance_tendsto (μ ν : Measure E)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (hi : Integrable (fun x : E ↦ ‖x‖) μ)
    (K : Set E) (hK : IsCompact K) (hνK : ∀ᵐ y ∂ν, y ∈ K) :
    Tendsto (fun ε ↦ entropyMaximalCovariance ε μ ν)
      (𝓝[Set.Ioi (0 : ℝ)] 0) (𝓝 (maximalCovariance μ ν)) := by
  obtain ⟨M, hM⟩ := hK.bddAbove_image continuous_norm.continuousOn
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνK.mono fun y hy ↦ hM (mem_image_of_mem _ hy)
  apply entropy_partition_error_tendsto _ _ (∫ x, ‖x‖ ∂μ)
    (integral_nonneg (fun x ↦ norm_nonneg x))
  · intro ε hε
    exact actual_entropyMaximalCovariance_le ε hε.le μ ν hi M hy
  · intro a ha
    exact actual_entropy_primal_lower_error μ ν hi K hK hνK a ha

#print axioms actual_entropy_primal_lower_error
#print axioms actual_entropyMaximalCovariance_tendsto
end BassFlow.EntropicRoute


==> anc/verification/lean/EntropicCovariancePrimal.lean <==
module

public import CompactEntropyApproximation
public import BassFlow.TransportDuality
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace ENNReal
namespace BassFlow.EntropicRoute
variable {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The regularized primal uses only actual couplings with certified finite KL. -/
@[expose] def finiteEntropyCouplings (μ ν : Measure E) : Set (Measure (E × E)) :=
  {π | π ∈ covarianceCouplings μ ν ∧ InformationTheory.klDiv π (μ.prod ν) ≠ ∞}

@[expose] def entropyCovarianceScores (ε : ℝ) (μ ν : Measure E) : Set ℝ :=
  (fun π : Measure (E × E) ↦ (∫ p, ⟪p.1,p.2⟫_ℝ ∂π)-
    ε*(InformationTheory.klDiv π (μ.prod ν)).toReal) '' finiteEntropyCouplings μ ν

/-- Actual entropy-regularized maximal covariance, never assigning zero penalty to infinite KL. -/
@[expose] def entropyMaximalCovariance (ε : ℝ) (μ ν : Measure E) : ℝ :=
  sSup (entropyCovarianceScores ε μ ν)

lemma actual_coupling_probability (μ ν : Measure E) [IsProbabilityMeasure μ]
    (π : Measure (E × E)) (hπ : π ∈ covarianceCouplings μ ν) : IsProbabilityMeasure π := by
  constructor
  calc
    π univ = π.fst univ := Measure.fst_univ.symm
    _ = μ univ := congrArg (fun ρ : Measure E ↦ ρ univ) hπ.1
    _ = 1 := measure_univ

lemma coupling_source_norm_integrable (μ ν : Measure E) (π : Measure (E × E))
    (hπ : π ∈ covarianceCouplings μ ν) (hi : Integrable (fun x : E ↦ ‖x‖) μ) :
    Integrable (fun p : E × E ↦ ‖p.1‖) π := by
  have hm : Integrable (fun x : E ↦ ‖x‖) (π.map Prod.fst) := by
    change Integrable (fun x : E ↦ ‖x‖) π.fst
    rwa [hπ.1]
  exact hm.comp_measurable measurable_fst

lemma coupling_source_norm_integral (μ ν : Measure E) (π : Measure (E × E))
    (hπ : π ∈ covarianceCouplings μ ν) :
    (∫ p, ‖p.1‖ ∂π) = ∫ x, ‖x‖ ∂μ := by
  calc
    (∫ p, ‖p.1‖ ∂π) = ∫ x, ‖x‖ ∂π.fst :=
      (integral_map measurable_fst.aemeasurable (by fun_prop)).symm
    _ = ∫ x, ‖x‖ ∂μ := by rw [hπ.1]

lemma covariance_cost_le_first_moment_bound (μ ν : Measure E) (π : Measure (E × E))
    (hπ : π ∈ covarianceCouplings μ ν) (hi : Integrable (fun x : E ↦ ‖x‖) μ)
    (M : ℝ) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    (∫ p, ⟪p.1,p.2⟫_ℝ ∂π) ≤ M*(∫ x, ‖x‖ ∂μ) := by
  have hnorm := coupling_source_norm_integrable μ ν π hπ hi
  have hcost := actual_cost_integrable_bounded_target π ν hπ.2 M hnorm hy
  have ht : ∀ᵐ p ∂π, ‖p.2‖ ≤ M := by
    apply ae_of_ae_map (μ := π) (f := (Prod.snd : E × E → E))
      (p := fun y ↦ ‖y‖ ≤ M) measurable_snd.aemeasurable
    change ∀ᵐ y ∂π.snd, ‖y‖ ≤ M
    rwa [hπ.2]
  calc
    (∫ p, ⟪p.1,p.2⟫_ℝ ∂π) ≤ ∫ p, ‖p.1‖*M ∂π := by
      apply integral_mono_ae hcost (hnorm.mul_const M)
      filter_upwards [ht] with p hp
      exact (real_inner_le_norm _ _).trans
        (mul_le_mul_of_nonneg_left hp (norm_nonneg _))
    _ = M*(∫ x, ‖x‖ ∂μ) := by
      rw [integral_mul_const, coupling_source_norm_integral μ ν π hπ]
      ring

lemma entropyCovarianceScores_nonempty (ε : ℝ) (μ ν : Measure E)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν] :
    (entropyCovarianceScores ε μ ν).Nonempty := by
  refine ⟨_, μ.prod ν, ?_, rfl⟩
  exact ⟨⟨Measure.fst_prod, Measure.snd_prod⟩, by simp⟩

lemma covariance_scores_bddAbove (μ ν : Measure E)
    (hi : Integrable (fun x : E ↦ ‖x‖) μ) (M : ℝ) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    BddAbove ((fun π : Measure (E × E) ↦ ∫ p, ⟪p.1,p.2⟫_ℝ ∂π) '' covarianceCouplings μ ν) := by
  refine ⟨M*(∫ x, ‖x‖ ∂μ), ?_⟩
  rintro _ ⟨π, hπ, rfl⟩
  exact covariance_cost_le_first_moment_bound μ ν π hπ hi M hy

lemma entropyCovarianceScores_bddAbove (ε : ℝ) (hε : 0 ≤ ε) (μ ν : Measure E)
    (hi : Integrable (fun x : E ↦ ‖x‖) μ) (M : ℝ) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    BddAbove (entropyCovarianceScores ε μ ν) := by
  refine ⟨M*(∫ x, ‖x‖ ∂μ), ?_⟩
  rintro _ ⟨π, hπ, rfl⟩
  exact (sub_le_self _ (mul_nonneg hε ENNReal.toReal_nonneg)).trans
    (covariance_cost_le_first_moment_bound μ ν π hπ.1 hi M hy)

/-- The literal regularized supremum is below the accepted actual maximal covariance. -/
theorem actual_entropyMaximalCovariance_le (ε : ℝ) (hε : 0 ≤ ε) (μ ν : Measure E)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (hi : Integrable (fun x : E ↦ ‖x‖) μ) (M : ℝ) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    entropyMaximalCovariance ε μ ν ≤ maximalCovariance μ ν := by
  apply csSup_le (entropyCovarianceScores_nonempty ε μ ν)
  rintro _ ⟨π, hπ, rfl⟩
  exact (sub_le_self _ (mul_nonneg hε ENNReal.toReal_nonneg)).trans
    (le_csSup (covariance_scores_bddAbove μ ν hi M hy) (mem_image_of_mem _ hπ.1))

#print axioms actual_entropyMaximalCovariance_le
end BassFlow.EntropicRoute


==> anc/verification/lean/EntropicLimitTransfer.lean <==
module

public import ScalarCurvatureComparison
public import Mathlib.Topology.MetricSpace.Pseudo.Defs
import Mathlib.Tactic

public section
noncomputable section
open Set Filter
open scoped Topology
namespace BassFlow.EntropicRoute

/-- A genuine pointwise limit preserves the same quantitative chord constant. -/
theorem quantitative_chord_of_tendsto {ι : Type*} {l : Filter ι} [NeBot l]
    (F : ι → ℝ → ℝ) (V : ℝ → ℝ) (c : ℝ)
    (hlim : ∀ t ∈ Icc (0 : ℝ) 1, Tendsto (fun i ↦ F i t) l (𝓝 (V t)))
    (hchord : ∀ᶠ i in l, ∀ s ∈ Icc (0 : ℝ) 1,
      F i s ≤ (1-s)*F i 0+s*F i 1-c/2*s*(1-s))
    (s : ℝ) (hs : s ∈ Icc (0 : ℝ) 1) :
    V s ≤ (1-s)*V 0+s*V 1-c/2*s*(1-s) := by
  have hz : (0 : ℝ) ∈ Icc (0 : ℝ) 1 := by norm_num
  have ho : (1 : ℝ) ∈ Icc (0 : ℝ) 1 := by norm_num
  apply le_of_tendsto_of_tendsto (hlim s hs)
    ((((hlim 0 hz).const_mul (1-s)).add ((hlim 1 ho).const_mul s)).sub
      tendsto_const_nhds)
  filter_upwards [hchord] with i hi using hi s hs

/-- The two independent approximation scales in target-cell entropy removal give a true
right-hand limit. The cost and entropy bounds are explicit premises; this lemma constructs
no coupling and asserts no Bass representation. -/
theorem entropy_partition_error_tendsto (f : ℝ → ℝ) (M B : ℝ) (hB : 0 ≤ B)
    (hupper : ∀ ε > 0, f ε ≤ M)
    (hlower : ∀ a > 0, ∃ K : ℝ, 0 ≤ K ∧
      ∀ ε > 0, M-a*B-ε*K ≤ f ε) :
    Tendsto f (𝓝[Set.Ioi (0 : ℝ)] 0) (𝓝 M) := by
  apply Metric.tendsto_nhds.mpr
  intro η hη
  let a := η / (2*(B+1))
  have hden : 0 < 2*(B+1) := by positivity
  have ha : 0 < a := div_pos hη hden
  obtain ⟨K, hK, hlowerK⟩ := hlower a ha
  let t := η / (2*(K+1))
  have hdenK : 0 < 2*(K+1) := by positivity
  have ht : 0 < t := div_pos hη hdenK
  have haB : a*B < η/2 := by
    dsimp [a]
    rw [div_mul_eq_mul_div]
    apply (div_lt_iff₀ hden).2
    nlinarith
  have htK : t*K < η/2 := by
    dsimp [t]
    rw [div_mul_eq_mul_div]
    apply (div_lt_iff₀ hdenK).2
    nlinarith
  have hevent : ∀ᶠ ε : ℝ in 𝓝[Set.Ioi (0 : ℝ)] 0, ε < t :=
    mem_nhdsWithin_of_mem_nhds (Iio_mem_nhds ht)
  filter_upwards [self_mem_nhdsWithin, hevent] with ε hε hεt
  have hpos : 0 < ε := hε
  have hlo := hlowerK ε hpos
  have hup := hupper ε hpos
  have heK : ε*K ≤ t*K := mul_le_mul_of_nonneg_right hεt.le hK
  rw [Real.dist_eq, abs_of_nonpos (sub_nonpos.mpr hup)]
  linarith

/-- An attained upper comparison and actual partition-error bounds pass its uniform
curvature chord to the limiting functional. All analytic inputs remain visible. -/
theorem limiting_chord_of_upper_comparisons
    (F J J₁ J₂ : ℝ → ℝ → ℝ) (V : ℝ → ℝ) (c B : ℝ) (hB : 0 ≤ B)
    (hderiv : ∀ ε > 0, ∀ t, HasDerivAt (J ε) (J₁ ε t) t)
    (hderiv₂ : ∀ ε > 0, ∀ t, HasDerivAt (J₁ ε) (J₂ ε t) t)
    (hcurv : ∀ ε > 0, ∀ t ∈ Icc (0 : ℝ) 1, c ≤ J₂ ε t)
    (hcomp : ∀ ε > 0, ∀ t ∈ Icc (0 : ℝ) 1, F ε t ≤ J ε t)
    (hzero : ∀ ε > 0, F ε 0 = J ε 0)
    (hone : ∀ ε > 0, F ε 1 = J ε 1)
    (hupper : ∀ t ∈ Icc (0 : ℝ) 1, ∀ ε > 0, F ε t ≤ V t)
    (hlower : ∀ t ∈ Icc (0 : ℝ) 1, ∀ a > 0, ∃ K : ℝ, 0 ≤ K ∧
      ∀ ε > 0, V t-a*B-ε*K ≤ F ε t)
    (s : ℝ) (hs : s ∈ Icc (0 : ℝ) 1) :
    V s ≤ (1-s)*V 0+s*V 1-c/2*s*(1-s) := by
  apply quantitative_chord_of_tendsto F V c
    (fun t ht ↦ entropy_partition_error_tendsto (fun ε ↦ F ε t) (V t) B hB
      (hupper t ht) (hlower t ht)) ?_ s hs
  filter_upwards [self_mem_nhdsWithin] with ε hε
  intro t ht
  exact actual_upper_comparison_chord (F ε) (J ε) (J₁ ε) (J₂ ε) c
    (hderiv ε hε) (hderiv₂ ε hε) (hcurv ε hε) (hcomp ε hε)
    (hzero ε hε) (hone ε hε) t ht

#print axioms quantitative_chord_of_tendsto
#print axioms entropy_partition_error_tendsto
#print axioms limiting_chord_of_upper_comparisons
end BassFlow.EntropicRoute


==> anc/verification/lean/FiniteCellEntropy.lean <==
module

public import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog
import Mathlib.Tactic

public section
noncomputable section
open scoped BigOperators
namespace BassFlow.EntropicRoute

/-- The actual entropy of a finite target-cell mass vector, including zero-mass cells. -/
def cellEntropy {ι : Type*} [Fintype ι] (p : ι → ℝ) : ℝ :=
  ∑ i, Real.negMulLog (p i)

lemma cell_mass_le_one {ι : Type*} [Fintype ι] (p : ι → ℝ)
    (hp : ∀ i, 0 ≤ p i) (hs : ∑ i, p i = 1) (i : ι) : p i ≤ 1 := by
  classical
  rw [← hs]
  exact Finset.single_le_sum (fun j _ ↦ hp j) (Finset.mem_univ i)

/-- Cell entropy is nonnegative for any genuine finite probability vector. -/
theorem cellEntropy_nonneg {ι : Type*} [Fintype ι] (p : ι → ℝ)
    (hp : ∀ i, 0 ≤ p i) (hs : ∑ i, p i = 1) : 0 ≤ cellEntropy p := by
  exact Finset.sum_nonneg (fun i _ ↦ Real.negMulLog_nonneg (hp i)
    (cell_mass_le_one p hp hs i))

/-- Exact expansion of the scaled entropy, valid even on zero-mass cells. -/
lemma scaled_mass_mul_log {N p : ℝ} (hN : 0 < N) (hp : 0 ≤ p) :
    (N*p)*Real.log (N*p) = N*p*Real.log N + N*(p*Real.log p) := by
  by_cases hz : p = 0
  · simp [hz]
  rw [Real.log_mul hN.ne' hz]
  ring

/-- The finite resampling entropy cost is bounded by the logarithm of the actual number
of target cells. No strictly-positive-cell assumption is required. -/
theorem cellEntropy_le_log_card {ι : Type*} [Fintype ι] [Nonempty ι] (p : ι → ℝ)
    (hp : ∀ i, 0 ≤ p i) (hs : ∑ i, p i = 1) :
    cellEntropy p ≤ Real.log (Fintype.card ι) := by
  classical
  let N : ℝ := Fintype.card ι
  have hN : 0 < N := Nat.cast_pos.mpr Fintype.card_pos
  have hi (i : ι) : N*p i-1 ≤ N*p i*Real.log N+N*(p i*Real.log (p i)) := by
    simpa only [scaled_mass_mul_log hN (hp i)] using
      Real.self_sub_one_le_mul_log (mul_nonneg hN.le (hp i))
  have hsum := Finset.sum_le_sum (s := Finset.univ) (fun i _ ↦ hi i)
  simp only [Finset.sum_sub_distrib, Finset.sum_add_distrib,
    ← Finset.mul_sum, ← Finset.sum_mul, hs, mul_one, Finset.sum_const,
    Finset.card_univ, nsmul_eq_mul] at hsum
  have hentropy : cellEntropy p = -(∑ i, p i*Real.log (p i)) := by
    simp only [cellEntropy, Real.negMulLog, neg_mul, Finset.sum_neg_distrib]
  rw [hentropy]
  dsimp [N] at hN hsum ⊢
  nlinarith

#print axioms cellEntropy_nonneg
#print axioms cellEntropy_le_log_card
end BassFlow.EntropicRoute


==> anc/verification/lean/FiniteColumnBounds.lean <==
module
public import FiniteSourceApproximation
public import Mathlib.MeasureTheory.Integral.Bochner.Basic
public import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
public import Mathlib.Analysis.Convex.SpecificFunctions.Basic
public import Mathlib.Analysis.Convex.Integral
public import Mathlib.Analysis.InnerProductSpace.Continuous

/-! Genuine Jensen and envelope bounds for the actual finite-source column integral. -/
public section
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [InnerProductSpace ℝ E]
variable [MeasurableSpace E] [BorelSpace E]
variable (P : Measure Ω) [IsProbabilityMeasure P]

/-- Literal column log-Laplace integral on the original probability space. -/
@[expose] def actualColumn (f : SimpleFunc Ω E) (v : E → ℝ) (ε : ℝ) (y : E) : ℝ :=
  ε * Real.log (∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P)

lemma finite_exponent_integrable (f : SimpleFunc Ω E) (v : E → ℝ) (ε : ℝ) (y : E) :
    Integrable (fun ω ↦ (inner ℝ (f ω) y - v (f ω)) / ε) P := by
  exact (f.map (fun w ↦ (inner ℝ w y - v w) / ε)).integrable_of_isFiniteMeasure

lemma finite_column_weight_integrable (f : SimpleFunc Ω E) (v : E → ℝ) (ε : ℝ) (y : E) :
    Integrable (fun ω ↦ Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε)) P := by
  exact (f.map (fun w ↦ Real.exp ((inner ℝ w y - v w) / ε))).integrable_of_isFiniteMeasure

lemma actual_inner_cost_bound (f : SimpleFunc Ω E) (y : E) {M : ℝ} (hy : ‖y‖ ≤ M)
    (ω : Ω) : |inner ℝ (f ω) y| ≤ M * ‖f ω‖ := by
  have H := (abs_real_inner_le_norm (f ω) y).trans
    (mul_le_mul_of_nonneg_left hy (norm_nonneg _))
  simpa only [mul_comm] using H

/-- Jensen gives the actual column lower bound; no column estimate is supplied as a premise. -/
theorem actual_finite_column_lower (f : SimpleFunc Ω E) (v : E → ℝ)
    {ε M : ℝ} (hε : 0 < ε) (hv : ∀ w, |v w| ≤ M * ‖w‖) (y : E) (hy : ‖y‖ ≤ M) :
    -2 * M * (∫ ω, ‖f ω‖ ∂P) ≤ actualColumn P f v ε y := by
  let u := fun ω ↦ (inner ℝ (f ω) y - v (f ω)) / ε
  have hu : Integrable u P := finite_exponent_integrable P f v ε y
  have he : Integrable (fun ω ↦ Real.exp (u ω)) P := finite_column_weight_integrable P f v ε y
  have hJ := convexOn_exp.map_integral_le Real.continuous_exp.continuousOn isClosed_univ
    (Filter.Eventually.of_forall (fun _ ↦ mem_univ _)) hu he
  have hl := Real.log_le_log (Real.exp_pos _) hJ
  rw [Real.log_exp] at hl
  have hn : Integrable (fun ω ↦ ‖f ω‖) P := (f.map norm).integrable_of_isFiniteMeasure
  have huLower : ∀ ω, (-2 * M / ε) * ‖f ω‖ ≤ u ω := by
    intro ω
    have H := (abs_le.mp (actual_inner_cost_bound f y hy ω)).1
    have V := (abs_le.mp (hv (f ω))).2
    have Q : -2 * M * ‖f ω‖ ≤ inner ℝ (f ω) y - v (f ω) := by linarith
    have HD := div_le_div_of_nonneg_right Q hε.le
    dsimp [u]
    calc
      (-2 * M / ε) * ‖f ω‖ = (-2 * M * ‖f ω‖) / ε := by ring
      _ ≤ _ := HD
  have hi := integral_mono (hn.const_mul (-2 * M / ε)) hu huLower
  rw [integral_const_mul] at hi
  have H1 := mul_le_mul_of_nonneg_left hi hε.le
  have H2 := mul_le_mul_of_nonneg_left hl hε.le
  have hc : ε * ((-2 * M / ε) * (∫ ω, ‖f ω‖ ∂P)) =
      -2 * M * (∫ ω, ‖f ω‖ ∂P) := by field_simp
  unfold actualColumn
  change _ ≤ ε * Real.log (∫ ω, Real.exp (u ω) ∂P)
  linarith

/-- A genuine integrable exponential envelope gives the actual column upper bound. -/
theorem actual_finite_column_upper (f : SimpleFunc Ω E) (v : E → ℝ)
    {ε M : ℝ} (hε : 0 < ε) (hv : ∀ w, |v w| ≤ M * ‖w‖) (y : E) (hy : ‖y‖ ≤ M)
    (g : Ω → ℝ) (hg : Integrable g P)
    (hbound : ∀ ω, Real.exp ((2 * M / ε) * ‖f ω‖) ≤ g ω) :
    actualColumn P f v ε y ≤ ε * Real.log (∫ ω, g ω ∂P) := by
  have he := finite_column_weight_integrable P f v ε y
  have hi : (∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P) ≤ ∫ ω, g ω ∂P := by
    apply integral_mono he hg
    intro ω
    apply (Real.exp_le_exp.mpr ?_).trans (hbound ω)
    have H := (abs_le.mp (actual_inner_cost_bound f y hy ω)).2
    have V := (abs_le.mp (hv (f ω))).1
    have Q : inner ℝ (f ω) y - v (f ω) ≤ 2 * M * ‖f ω‖ := by linarith
    have HD := div_le_div_of_nonneg_right Q hε.le
    calc
      _ ≤ (2 * M * ‖f ω‖) / ε := HD
      _ = (2 * M / ε) * ‖f ω‖ := by ring
  exact mul_le_mul_of_nonneg_left (Real.log_le_log (integral_exp_pos he) hi) hε.le
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/FiniteColumnEquicontinuity.lean <==
module
public import FiniteColumnBounds
public import ScalarExpLogBounds

/-! Literal finite-source partitions: a common first-moment exponential envelope controls
column differences. The envelope is later supplied by the actual Gaussian source theorem. -/
public section
noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [InnerProductSpace ℝ E]
variable [MeasurableSpace E] [BorelSpace E]
variable (P : Measure Ω) [IsProbabilityMeasure P]

lemma actual_finite_weight_difference (f : SimpleFunc Ω E) (v : E → ℝ)
    {ε M : ℝ} (hε : 0 < ε) (hv : ∀ w, |v w| ≤ M * ‖w‖)
    (y z : E) (hy : ‖y‖ ≤ M) (hz : ‖z‖ ≤ M) (ω : Ω) :
    |Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) -
      Real.exp ((inner ℝ (f ω) z - v (f ω)) / ε)| ≤
      (‖f ω‖ * Real.exp ((2 * M / ε) * ‖f ω‖)) / ε * ‖y - z‖ := by
  have upper (q : E) (hq : ‖q‖ ≤ M) :
      (inner ℝ (f ω) q - v (f ω)) / ε ≤ (2 * M / ε) * ‖f ω‖ := by
    have H := (abs_le.mp (actual_inner_cost_bound f q hq ω)).2
    have V := (abs_le.mp (hv (f ω))).1
    calc
      _ ≤ (2 * M * ‖f ω‖) / ε :=
        div_le_div_of_nonneg_right (by linarith) hε.le
      _ = _ := by ring
  have Hd : |(inner ℝ (f ω) y - v (f ω)) / ε -
      (inner ℝ (f ω) z - v (f ω)) / ε| ≤ ‖f ω‖ / ε * ‖y - z‖ := by
    calc
      _ = |inner ℝ (f ω) (y - z)| / ε := by
        rw [inner_sub_right, ← sub_div, sub_sub_sub_cancel_right, abs_div, abs_of_pos hε]
      _ ≤ (‖f ω‖ * ‖y - z‖) / ε :=
        div_le_div_of_nonneg_right (abs_real_inner_le_norm _ _) hε.le
      _ = _ := by ring
  have H := actual_exp_difference_bound (upper y hy) (upper z hz)
  calc
    _ ≤ Real.exp ((2 * M / ε) * ‖f ω‖) *
        (‖f ω‖ / ε * ‖y - z‖) :=
      H.trans (mul_le_mul_of_nonneg_left Hd (Real.exp_pos _).le)
    _ = _ := by ring

lemma actual_finite_partition_difference (f : SimpleFunc Ω E) (v : E → ℝ)
    {ε M : ℝ} (hε : 0 < ε) (hv : ∀ w, |v w| ≤ M * ‖w‖)
    (y z : E) (hy : ‖y‖ ≤ M) (hz : ‖z‖ ≤ M)
    (g : Ω → ℝ) (hg : Integrable g P)
    (hbound : ∀ ω, ‖f ω‖ * Real.exp ((2 * M / ε) * ‖f ω‖) ≤ g ω) :
    |(∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P) -
      (∫ ω, Real.exp ((inner ℝ (f ω) z - v (f ω)) / ε) ∂P)| ≤
      ((∫ ω, g ω ∂P) / ε) * ‖y - z‖ := by
  have hyI := finite_column_weight_integrable P f v ε y
  have hzI := finite_column_weight_integrable P f v ε z
  rw [← integral_sub hyI hzI]
  calc
    _ ≤ ∫ ω, |Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) -
          Real.exp ((inner ℝ (f ω) z - v (f ω)) / ε)| ∂P :=
      by
        simpa only [Real.norm_eq_abs] using (norm_integral_le_integral_norm
          (fun ω ↦ Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) -
          Real.exp ((inner ℝ (f ω) z - v (f ω)) / ε)))
    _ ≤ ∫ ω, (g ω / ε) * ‖y - z‖ ∂P := by
      apply integral_mono (hyI.sub hzI).abs ((hg.div_const ε).mul_const _)
      intro ω
      exact (actual_finite_weight_difference f v hε hv y z hy hz ω).trans
        (mul_le_mul_of_nonneg_right (div_le_div_of_nonneg_right (hbound ω) hε.le)
          (norm_nonneg _))
    _ = _ := by rw [integral_mul_const, integral_div]

lemma actual_finite_partition_floor (f : SimpleFunc Ω E) (v : E → ℝ)
    {ε M N : ℝ} (hε : 0 < ε) (hM : 0 ≤ M) (hv : ∀ w, |v w| ≤ M * ‖w‖)
    (hN : (∫ ω, ‖f ω‖ ∂P) ≤ N) (y : E) (hy : ‖y‖ ≤ M) :
    Real.exp ((-2 * M * N) / ε) ≤
      ∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P := by
  have hlow := actual_finite_column_lower P f v hε hv y hy
  have hm := mul_le_mul_of_nonneg_left hN (by positivity : 0 ≤ 2 * M)
  have hlog : (-2 * M * N) / ε ≤
      Real.log (∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P) := by
    apply (div_le_iff₀ hε).mpr
    change -2 * M * (∫ ω, ‖f ω‖ ∂P) ≤ ε * Real.log _ at hlow
    nlinarith
  have H := Real.exp_le_exp.mpr hlog
  rwa [Real.exp_log (integral_exp_pos (finite_column_weight_integrable P f v ε y))] at H

/-- A common actual first moment and exponential envelope give the true column Lipschitz
constant, independent of the number and location of the finite source atoms. -/
theorem actual_finite_column_difference (f : SimpleFunc Ω E) (v : E → ℝ)
    {ε M N : ℝ} (hε : 0 < ε) (hM : 0 ≤ M) (hv : ∀ w, |v w| ≤ M * ‖w‖)
    (hN : (∫ ω, ‖f ω‖ ∂P) ≤ N)
    (y z : E) (hy : ‖y‖ ≤ M) (hz : ‖z‖ ≤ M)
    (g : Ω → ℝ) (hg : Integrable g P)
    (hbound : ∀ ω, ‖f ω‖ * Real.exp ((2 * M / ε) * ‖f ω‖) ≤ g ω) :
    |actualColumn P f v ε y - actualColumn P f v ε z| ≤
      (Real.exp ((-2 * M * N) / ε))⁻¹ * (∫ ω, g ω ∂P) * ‖y - z‖ := by
  have H := actual_log_difference_bound (Real.exp_pos ((-2 * M * N) / ε))
    (actual_finite_partition_floor P f v hε hM hv hN y hy)
    (actual_finite_partition_floor P f v hε hM hv hN z hz)
  have D := actual_finite_partition_difference P f v hε hv y z hy hz g hg hbound
  have Q := mul_le_mul_of_nonneg_left D
    (inv_nonneg.mpr (Real.exp_pos ((-2 * M * N) / ε)).le)
  have Q2 := mul_le_mul_of_nonneg_left (H.trans Q) hε.le
  unfold actualColumn
  calc
    _ = ε * |Real.log (∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P) -
        Real.log (∫ ω, Real.exp ((inner ℝ (f ω) z - v (f ω)) / ε) ∂P)| := by
      rw [← mul_sub, abs_mul, abs_of_pos hε]
    _ ≤ _ := by
      calc
        _ ≤ ε * ((Real.exp ((-2 * M * N) / ε))⁻¹ *
          (((∫ ω, g ω ∂P) / ε) * ‖y - z‖)) := Q2
        _ = _ := by field_simp
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/FiniteGaugeCoercivity.lean <==
module
public import Mathlib.MeasureTheory.Function.LocallyIntegrable
public import Mathlib.MeasureTheory.Integral.Bochner.Basic
public import Mathlib.Analysis.SpecialFunctions.ExpDeriv
public import Mathlib.Analysis.SpecialFunctions.Log.Basic
public import Mathlib.Analysis.InnerProductSpace.Continuous
public import Mathlib.Tactic

/-! Actual finite-source entropic semidual gauge and explicit coordinate coercivity.
No entropic attainment, Bass strong convexity, or flow conclusion is assumed. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators InnerProductSpace
namespace BassFlow.Entropic.FiniteGauge
variable {ι Y : Type*} [Fintype ι] [Nonempty ι]

/-- Actual finite-source partition, including source probabilities. -/
def partition (p b : ι → ℝ) (cost : ι → Y → ℝ) (ε : ℝ) (y : Y) : ℝ :=
  ∑ i, p i * Real.exp ((cost i y - b i) / ε)

/-- Literal log-sum-exponential semidual integral. -/
def objective [MeasurableSpace Y] (ν : Measure Y) (p b : ι → ℝ)
    (cost : ι → Y → ℝ) (ε : ℝ) : ℝ :=
  (∑ i, p i * b i) + ε * ∫ y, Real.log (partition p b cost ε y) ∂ν

lemma partition_pos (p b : ι → ℝ) (cost : ι → Y → ℝ) (ε : ℝ)
    (hp : ∀ i, 0 < p i) (y : Y) : 0 < partition p b cost ε y := by
  classical
  exact Finset.sum_pos (fun i _ ↦ mul_pos (hp i) (Real.exp_pos _)) Finset.univ_nonempty

lemma partition_translate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (ε c : ℝ) (y : Y) :
    partition p (fun i ↦ b i + c) cost ε y =
      partition p b cost ε y * Real.exp (-c / ε) := by
  classical
  unfold partition
  rw [Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro i _
  rw [mul_assoc, ← Real.exp_add]
  congr 2
  ring

lemma log_partition_translate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (ε c : ℝ) (y : Y) :
    Real.log (partition p (fun i ↦ b i + c) cost ε y) =
      Real.log (partition p b cost ε y) - c / ε := by
  rw [partition_translate p b cost ε c y,
    Real.log_mul (ne_of_gt (partition_pos p b cost ε hp y)) (Real.exp_ne_zero _),
    Real.log_exp]
  ring

section CompactTarget
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

lemma continuous_log_partition (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) :
    Continuous (fun y ↦ Real.log (partition p b cost ε y)) := by
  apply Continuous.log
  · exact continuous_finsetSum _ (fun i _ ↦ continuous_const.mul
      (Real.continuous_exp.comp (((hc i).sub continuous_const).div_const ε)))
  · exact fun y ↦ ne_of_gt (partition_pos p b cost ε hp y)

lemma integrable_log_partition (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) :
    Integrable (fun y ↦ Real.log (partition p b cost ε y)) ν := by
  apply (continuous_log_partition p b cost hp hc ε).integrable_of_hasCompactSupport
  exact isCompact_univ.of_isClosed_subset (isClosed_tsupport _) (subset_univ _)

/-- Exact gauge invariance, with genuine integral integrability proved above. -/
theorem objective_translate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ i, Continuous (cost i))
    {ε : ℝ} (hε : ε ≠ 0) (c : ℝ) :
    objective ν p (fun i ↦ b i + c) cost ε = objective ν p b cost ε := by
  classical
  unfold objective
  simp_rw [log_partition_translate p b cost hp ε c]
  rw [integral_sub (integrable_log_partition ν p b cost hp hc ε) (integrable_const _)]
  simp only [integral_const, probReal_univ, one_smul]
  simp_rw [mul_add]
  rw [Finset.sum_add_distrib, ← Finset.sum_mul, hs, one_mul]
  field_simp
  <;> ring

/-- A literal zero coordinate yields the log-partition lower bound. -/
theorem log_partition_lower (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) {ε m A : ℝ} (hε : 0 < ε) (hm : 0 < m)
    (hmp : ∀ i, m ≤ p i) (j : ι) (hj : b j = 0)
    (hcost : ∀ y, -A ≤ cost j y) (y : Y) :
    Real.log m - A / ε ≤ Real.log (partition p b cost ε y) := by
  classical
  have hs : p j * Real.exp ((cost j y - b j) / ε) ≤ partition p b cost ε y :=
    Finset.single_le_sum (fun i _ ↦ le_of_lt (mul_pos (hp i)
      (Real.exp_pos ((cost i y - b i) / ε))))
      (Finset.mem_univ j)
  have he : Real.exp (-A / ε) ≤ Real.exp ((cost j y - b j) / ε) := by
    apply Real.exp_le_exp.mpr
    rw [hj, sub_zero]
    exact div_le_div_of_nonneg_right (hcost y) hε.le
  have hb : m * Real.exp (-A / ε) ≤ partition p b cost ε y :=
    (mul_le_mul (hmp j) he (Real.exp_pos _).le (hp j).le).trans hs
  have hl := Real.log_le_log (mul_pos hm (Real.exp_pos _)) hb
  rw [Real.log_mul (ne_of_gt hm) (Real.exp_ne_zero _), Real.log_exp] at hl
  simpa only [neg_div, ← sub_eq_add_neg] using hl

/-- Every normalized coordinate has an explicit lower contribution to the actual objective. -/
theorem objective_coercive_coordinate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i))
    {ε m A : ℝ} (hε : 0 < ε) (hm : 0 < m) (hmp : ∀ i, m ≤ p i)
    (hb : ∀ i, 0 ≤ b i) (j : ι) (hj : b j = 0)
    (hcost : ∀ y, -A ≤ cost j y) (i : ι) :
    m * b i - A + ε * Real.log m ≤ objective ν p b cost ε := by
  classical
  have hs : p i * b i ≤ ∑ l, p l * b l :=
    Finset.single_le_sum (fun l _ ↦ mul_nonneg (hp l).le (hb l)) (Finset.mem_univ i)
  have hi : m * b i ≤ ∑ l, p l * b l :=
    (mul_le_mul_of_nonneg_right (hmp i) (hb i)).trans hs
  have hl : Real.log m - A / ε ≤ ∫ y, Real.log (partition p b cost ε y) ∂ν := by
    have H := integral_mono (integrable_const (Real.log m - A / ε))
      (integrable_log_partition ν p b cost hp hc ε)
      (log_partition_lower p b cost hp hε hm hmp j hj hcost)
    simpa only [integral_const, probReal_univ, one_smul] using H
  have hmul := mul_le_mul_of_nonneg_left hl hε.le
  have he : ε * (A / ε) = A := by field_simp
  unfold objective
  nlinarith

/-- Sublevel membership bounds every coordinate of the genuine minimum-zero gauge. -/
theorem sublevel_coordinate_bound (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i))
    {ε m A T : ℝ} (hε : 0 < ε) (hm : 0 < m) (hmp : ∀ i, m ≤ p i)
    (hb : ∀ i, 0 ≤ b i) (j : ι) (hj : b j = 0)
    (hcost : ∀ y, -A ≤ cost j y) (hT : objective ν p b cost ε ≤ T) (i : ι) :
    b i ≤ (T + A - ε * Real.log m) / m := by
  apply (le_div_iff₀ hm).mpr
  have H := objective_coercive_coordinate ν p b cost hp hc hε hm hmp hb j hj hcost i
  nlinarith
end CompactTarget

/-- Actual finite vectors can be placed in a nonnegative zero-coordinate gauge. -/
theorem normalize_at_minimum (b : ι → ℝ) :
    ∃ j : ι, (∀ i, 0 ≤ b i - b j) ∧ b j - b j = 0 := by
  classical
  obtain ⟨j, _, hj⟩ := Finset.exists_min_image Finset.univ b Finset.univ_nonempty
  exact ⟨j, fun i ↦ sub_nonneg.mpr (hj i (Finset.mem_univ i)), sub_self _⟩

/-- Positive finite probability weights have a genuine positive common lower bound. -/
theorem exists_positive_weight_bound (p : ι → ℝ) (hp : ∀ i, 0 < p i) :
    ∃ m > 0, ∀ i, m ≤ p i := by
  classical
  obtain ⟨j, _, hj⟩ := Finset.exists_min_image Finset.univ p Finset.univ_nonempty
  exact ⟨p j, hp j, fun i ↦ hj i (Finset.mem_univ i)⟩

section Normalization
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

/-- Normalizing any finite vector preserves the literal objective and produces the gauge. -/
theorem exists_normalized_objective (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ i, Continuous (cost i))
    {ε : ℝ} (hε : ε ≠ 0) :
    ∃ j : ι, (∀ i, 0 ≤ b i - b j) ∧ b j - b j = 0 ∧
      objective ν p (fun i ↦ b i - b j) cost ε = objective ν p b cost ε := by
  obtain ⟨j, hj, hz⟩ := normalize_at_minimum b
  refine ⟨j, hj, hz, ?_⟩
  simpa only [sub_eq_add_neg] using objective_translate ν p b cost hp hs hc hε (-b j)
end Normalization

section ActualCovariance
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]
variable (C : Set E) [CompactSpace C] (ν : Measure C) [IsProbabilityMeasure ν]

/-- The coercive bound for the literal covariance cost on the actual compact target. -/
theorem actual_covariance_coercive_coordinate (p b : ι → ℝ) (w : ι → E)
    (hp : ∀ i, 0 < p i) {ε m W M : ℝ} (hε : 0 < ε) (hm : 0 < m)
    (hmp : ∀ i, m ≤ p i) (hM : 0 ≤ M)
    (hw : ∀ i, ‖w i‖ ≤ W) (hC : ∀ y : C, ‖(y : E)‖ ≤ M)
    (hb : ∀ i, 0 ≤ b i) (j : ι) (hj : b j = 0) (i : ι) :
    m * b i - W * M + ε * Real.log m ≤
      objective ν p b (fun l y ↦ inner ℝ (w l) (y : E)) ε := by
  apply objective_coercive_coordinate ν p b _ hp
    (fun l ↦ continuous_const.inner continuous_subtype_val) hε hm hmp hb j hj
  intro y
  have H := neg_le_of_abs_le (abs_real_inner_le_norm (w j) (y : E))
  have HN : ‖w j‖ * ‖(y : E)‖ ≤ W * M :=
    (mul_le_mul_of_nonneg_left (hC y) (norm_nonneg _)).trans
      (mul_le_mul_of_nonneg_right (hw j) hM)
  linarith
end ActualCovariance

end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/FiniteNormalizedPotentials.lean <==
module
public import FiniteSchrodingerSystem

/-! Actual target log-Laplace gauge and normalization of genuine finite Schrödinger potentials. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators
namespace BassFlow.Entropic.FiniteGauge
variable {ι Y W : Type*} [Fintype ι] [Nonempty ι]
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

/-- Literal target log-Laplace potential for actual parameter-dependent costs. -/
@[expose] def targetPotential (ε : ℝ) (a : Y → ℝ) (cost : W → Y → ℝ) (w : W) : ℝ :=
  ε * Real.log (∫ y, Real.exp ((cost w y - a y) / ε) ∂ν)

lemma integrable_target_weight (ε : ℝ) (a : Y → ℝ) (cost : W → Y → ℝ)
    (ha : Continuous a) (hc : ∀ w, Continuous (cost w)) (w : W) :
    Integrable (fun y ↦ Real.exp ((cost w y - a y) / ε)) ν := by
  apply (Real.continuous_exp.comp (((hc w).sub ha).div_const ε)).integrable_of_hasCompactSupport
  exact isCompact_univ.of_isClosed_subset (isClosed_tsupport _) (subset_univ _)

/-- A constant shift of the actual column gives the exact opposite row-potential gauge. -/
theorem targetPotential_gauge (a : Y → ℝ) (cost : W → Y → ℝ)
    (ha : Continuous a) (hc : ∀ w, Continuous (cost w)) {ε : ℝ} (hε : 0 < ε)
    (c : ℝ) (w : W) :
    targetPotential ν ε (fun y ↦ a y - c) cost w = targetPotential ν ε a cost w + c := by
  have he (y : Y) : Real.exp ((cost w y - (a y - c)) / ε) =
      Real.exp (c / ε) * Real.exp ((cost w y - a y) / ε) := by
    rw [← Real.exp_add]
    congr 1
    ring
  unfold targetPotential
  simp_rw [he]
  rw [integral_const_mul,
    Real.log_mul (Real.exp_ne_zero _) (ne_of_gt
      (integral_exp_pos (integrable_target_weight ν ε a cost ha hc w))), Real.log_exp]
  field_simp
  <;> ring

/-- Actual log-Laplace monotonicity in the column potential. -/
theorem targetPotential_antitone (a b : Y → ℝ) (cost : W → Y → ℝ)
    (ha : Continuous a) (hb : Continuous b) (hc : ∀ w, Continuous (cost w))
    {ε : ℝ} (hε : 0 < ε) (hab : ∀ y, a y ≤ b y) (w : W) :
    targetPotential ν ε b cost w ≤ targetPotential ν ε a cost w := by
  unfold targetPotential
  apply mul_le_mul_of_nonneg_left ?_ hε.le
  apply Real.log_le_log (integral_exp_pos (integrable_target_weight ν ε b cost hb hc w))
  apply integral_mono (integrable_target_weight ν ε b cost hb hc w)
    (integrable_target_weight ν ε a cost ha hc w)
  intro y
  apply Real.exp_le_exp.mpr
  apply div_le_div_of_nonneg_right _ hε.le
  linarith [hab y]

/-- Uniform column perturbations control the actual row potential uniformly over all parameters. -/
theorem actual_uniform_targetPotential_stability (a b : Y → ℝ) (cost : W → Y → ℝ)
    (ha : Continuous a) (hb : Continuous b) (hc : ∀ w, Continuous (cost w))
    {ε D : ℝ} (hε : 0 < ε) (hD : ∀ y, |a y - b y| ≤ D) (w : W) :
    |targetPotential ν ε a cost w - targetPotential ν ε b cost w| ≤ D := by
  have H1 := targetPotential_antitone ν (fun y ↦ b y - D) a cost
    (hb.sub continuous_const) ha hc hε
    (fun y ↦ by have H := (abs_le.mp (hD y)).1; linarith) w
  have H2 := targetPotential_antitone ν (fun y ↦ a y - D) b cost
    (ha.sub continuous_const) hb hc hε
    (fun y ↦ by have H := (abs_le.mp (hD y)).2; linarith) w
  rw [targetPotential_gauge ν b cost hb hc hε D w] at H1
  rw [targetPotential_gauge ν a cost ha hc hε D w] at H2
  exact abs_le.mpr ⟨by linarith, by linarith⟩

lemma columnPotential_translate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) {ε : ℝ} (hε : 0 < ε) (c : ℝ) (y : Y) :
    columnPotential p (fun i ↦ b i + c) cost ε y = columnPotential p b cost ε y - c := by
  unfold columnPotential
  rw [log_partition_translate p b cost hp ε c y]
  field_simp
  <;> ring

/-- Actual finite potentials can be normalized at any specified parameter without an optimizer oracle. -/
theorem actual_normalized_finite_potentials (p : ι → ℝ) (locations : ι → W)
    (cost : W → Y → ℝ) (base : W)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ w, Continuous (cost w))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ b : ι → ℝ,
      (∀ c, objective ν p b (fun i ↦ cost (locations i)) ε ≤
        objective ν p c (fun i ↦ cost (locations i)) ε) ∧
      targetPotential ν ε (columnPotential p b (fun i ↦ cost (locations i)) ε) cost base = 0 ∧
      (∀ i, targetPotential ν ε (columnPotential p b (fun i ↦ cost (locations i)) ε)
        cost (locations i) = b i) := by
  let sourceCost := fun i ↦ cost (locations i)
  obtain ⟨b, _, hmin⟩ := actual_finite_semidual_attainment ν p sourceCost hp hs
    (fun i ↦ hc (locations i)) hε
  let a := columnPotential p b sourceCost ε
  have ha : Continuous a := continuous_const.mul
    (continuous_log_partition p b sourceCost hp (fun i ↦ hc (locations i)) ε)
  let c := -targetPotential ν ε a cost base
  let b' := fun i ↦ b i + c
  have hcol : columnPotential p b' sourceCost ε = fun y ↦ a y - c := by
    ext y
    exact columnPotential_translate p b sourceCost hp hε c y
  have hmin' : ∀ z, objective ν p b' sourceCost ε ≤ objective ν p z sourceCost ε := by
    intro z
    rw [show objective ν p b' sourceCost ε = objective ν p b sourceCost ε from
      objective_translate ν p b sourceCost hp hs (fun i ↦ hc (locations i)) hε.ne' c]
    exact hmin z
  have hzero : targetPotential ν ε (columnPotential p b' sourceCost ε) cost base = 0 := by
    rw [hcol, targetPotential_gauge ν a cost ha hc hε c base]
    simp [c]
  have hrow := row_integral_eq_one_of_global_minimum ν p b' sourceCost hp
    (fun i ↦ hc (locations i)) hε hmin'
  refine ⟨b', hmin', hzero, fun i ↦ ?_⟩
  exact row_logLaplace_reconstruction ν p b' sourceCost hp hε i (hrow i)
end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/FinitePhysicalPotentials.lean <==
module
public import CompactLogLaplaceContinuity
public import CompactTargetMeasure
public import FiniteSourceLawIntegrals
public import Mathlib.Analysis.InnerProductSpace.PiL2
public import Mathlib.Analysis.Normed.Lp.MeasurableSpace
import all FiniteGaugeCoercivity

/-! Actual normalized finite-source Schrödinger potentials on the original Euclidean target law. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators InnerProductSpace
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow.Entropic.FiniteGauge BassFlow.Entropic.CompactTarget
variable {Ω : Type*} [MeasurableSpace Ω]

/-- Actual continuous potentials satisfying both equations, with original source and target integrals. -/
theorem actual_finite_physical_potentials (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hC : MeasurableSet C) (hν : ∀ᵐ y ∂ν, y ∈ C)
    (f : SimpleFunc Ω (EuclideanSpace ℝ (Fin d))) {ε : ℝ} (hε : 0 < ε) :
    ∃ a v : EuclideanSpace ℝ (Fin d) → ℝ,
      Continuous a ∧ Continuous v ∧ v 0 = 0 ∧
      (∀ w, v w = ε * Real.log
        (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν)) ∧
      (∀ y, a y = ε * Real.log
        (∫ ω, Real.exp ((inner ℝ (f ω) y - v (f ω)) / ε) ∂P)) := by
  classical
  let E := EuclideanSpace ℝ (Fin d)
  let I := ↥(positiveAtoms P f)
  obtain ⟨x, hx⟩ := positiveAtoms_nonempty P f
  letI : Nonempty I := ⟨⟨x, hx⟩⟩
  let p : I → ℝ := fun i ↦ P.real (f ⁻¹' {i.val})
  let loc : I → E := fun i ↦ i.val
  let μ := onTarget ν C
  letI : IsProbabilityMeasure μ := onTarget_probability ν C hC hν
  let cost : E → C → ℝ := fun w y ↦ inner ℝ w (y : E)
  have hc (w : E) : Continuous (cost w) := continuous_const.inner continuous_subtype_val
  have hp (i : I) : 0 < p i := positive_atom_real_mass P f i
  have hs : ∑ i, p i = 1 := sum_positive_atom_real_masses P f
  obtain ⟨b, _, hz, hr⟩ := actual_normalized_finite_potentials μ p loc cost 0 hp hs hc hε
  let a : E → ℝ := columnPotential p b (fun i y ↦ inner ℝ (loc i) y) ε
  have ha : Continuous a := by
    apply continuous_const.mul
    apply Continuous.log
    · exact continuous_finsetSum _ (fun i _ ↦ continuous_const.mul
        (Real.continuous_exp.comp
          (((continuous_const.inner continuous_id).sub continuous_const).div_const ε)))
    · exact fun y ↦ ne_of_gt (partition_pos p b (fun i y ↦ inner ℝ (loc i) y) ε hp y)
  let v : E → ℝ := targetPotential μ ε (fun y : C ↦ a y) cost
  have hac : Continuous (fun y : C ↦ a y) := ha.comp continuous_subtype_val
  have hcost : Continuous cost.uncurry := continuous_fst.inner
    (continuous_subtype_val.comp continuous_snd)
  have hv : Continuous v := continuous_targetPotential μ ε _ cost hac hcost
  have hcol : (fun y : C ↦ a y) = columnPotential p b (fun i ↦ cost (loc i)) ε := rfl
  have hvzero : v 0 = 0 := by simpa only [v, hcol] using hz
  have hvr (i : I) : v (loc i) = b i := by simpa only [v, hcol] using hr i
  refine ⟨a, v, ha, hv, hvzero, fun w ↦ ?_, fun y ↦ ?_⟩
  · have H := integral_onTarget ν C hC hν
      (fun y ↦ Real.exp ((inner ℝ w y - a y) / ε))
    change ε * Real.log (∫ y : C, Real.exp ((inner ℝ w (y : E) - a y) / ε) ∂μ) = _
    rw [H]
  · let F : E → ℝ := fun w ↦ Real.exp ((inner ℝ w y - v w) / ε)
    have hF : Continuous F := Real.continuous_exp.comp
      (((continuous_id.inner continuous_const).sub hv).div_const ε)
    have H := integral_simpleFunc_positive_atoms P f F hF
    have Hpart : partition p b (fun i y ↦ inner ℝ (loc i) y) ε y = ∫ ω, F (f ω) ∂P := by
      rw [H]
      unfold partition
      apply Finset.sum_congr rfl
      intro i _
      change p i * Real.exp ((inner ℝ (loc i) y - b i) / ε) =
        p i * Real.exp ((inner ℝ (loc i) y - v (loc i)) / ε)
      rw [hvr i]
    exact congrArg (fun t ↦ ε * Real.log t) Hpart
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/FiniteSchrodingerSystem.lean <==
module
public import FiniteSemidualCoupling
import all FiniteGaugeCoercivity

/-! Actual finite Schrödinger potential reconstruction from the attained semidual. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators
namespace BassFlow.Entropic.FiniteGauge
variable {ι Y : Type*} [Fintype ι] [Nonempty ι]

/-- Actual column potential, obtained from the finite partition. -/
@[expose] def columnPotential (p b : ι → ℝ) (cost : ι → Y → ℝ) (ε : ℝ) (y : Y) : ℝ :=
  ε * Real.log (partition p b cost ε y)

lemma rowDensity_eq_exp_column (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) {ε : ℝ} (hε : 0 < ε) (j : ι) (y : Y) :
    rowDensity p b cost ε j y =
      Real.exp ((cost j y - b j - columnPotential p b cost ε y) / ε) := by
  have he : (cost j y - b j - columnPotential p b cost ε y) / ε =
      (cost j y - b j) / ε - Real.log (partition p b cost ε y) := by
    unfold columnPotential
    field_simp
    <;> ring
  rw [he, Real.exp_sub, Real.exp_log (partition_pos p b cost ε hp y)]
  rfl

section CompactTarget
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

/-- Row mass one is the literal logarithmic potential reconstruction, with no assigned field. -/
theorem row_logLaplace_reconstruction (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) {ε : ℝ} (hε : 0 < ε) (j : ι)
    (hrow : ∫ y, rowDensity p b cost ε j y ∂ν = 1) :
    ε * Real.log (∫ y, Real.exp ((cost j y - columnPotential p b cost ε y) / ε) ∂ν) =
      b j := by
  have he (y : Y) :
      Real.exp ((cost j y - columnPotential p b cost ε y) / ε) =
      Real.exp (b j / ε) * rowDensity p b cost ε j y := by
    rw [rowDensity_eq_exp_column p b cost hp hε j y, ← Real.exp_add]
    congr 1
    ring
  simp_rw [he]
  rw [integral_const_mul, hrow, mul_one, Real.log_exp]
  field_simp

/-- An actual attained finite pair satisfies both literal Schrödinger potential equations. -/
theorem actual_finite_schrodinger_system (p : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ i, Continuous (cost i))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ b : ι → ℝ,
      (∀ c, objective ν p b cost ε ≤ objective ν p c cost ε) ∧
      (∀ j, ε * Real.log
        (∫ y, Real.exp ((cost j y - columnPotential p b cost ε y) / ε) ∂ν) = b j) ∧
      (∀ y, columnPotential p b cost ε y =
        ε * Real.log (∑ i, p i * Real.exp ((cost i y - b i) / ε))) := by
  obtain ⟨b, _, hmin⟩ := actual_finite_semidual_attainment ν p cost hp hs hc hε
  have hrow := row_integral_eq_one_of_global_minimum ν p b cost hp hc hε hmin
  exact ⟨b, hmin, fun j ↦ row_logLaplace_reconstruction ν p b cost hp hε j (hrow j),
    fun _ ↦ rfl⟩
end CompactTarget
end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/FiniteSemidualCoupling.lean <==
module
public import FiniteSemidualFOC
import all FiniteGaugeCoercivity
public import Mathlib.MeasureTheory.Measure.WithDensity
public import Mathlib.MeasureTheory.Measure.Dirac

/-! Actual finite-index/compact-target coupling constructed from the attained semidual. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators ENNReal
namespace BassFlow.Entropic.FiniteGauge
variable {ι Y : Type*} [Fintype ι] [Nonempty ι]
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

lemma rowDensity_pos (p b : ι → ℝ) (cost : ι → Y → ℝ) (hp : ∀ i, 0 < p i)
    (ε : ℝ) (j : ι) (y : Y) : 0 < rowDensity p b cost ε j y :=
  div_pos (Real.exp_pos _) (partition_pos p b cost ε hp y)

/-- Actual pointwise column mass of the Gibbs density. -/
lemma weighted_row_sum (p b : ι → ℝ) (cost : ι → Y → ℝ) (hp : ∀ i, 0 < p i)
    (ε : ℝ) (y : Y) : ∑ i, p i * rowDensity p b cost ε i y = 1 := by
  classical
  simp only [rowDensity, ← mul_div_assoc, ← Finset.sum_div]
  exact div_self (ne_of_gt (partition_pos p b cost ε hp y))

/-- Each actual row measure has density with respect to the original target. -/
@[expose] def rowMeasure (p b : ι → ℝ) (cost : ι → Y → ℝ) (ε : ℝ) (j : ι) : Measure Y :=
  ν.withDensity (fun y ↦ ENNReal.ofReal (rowDensity p b cost ε j y))

lemma rowMeasure_probability (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) (j : ι)
    (hrow : ∫ y, rowDensity p b cost ε j y ∂ν = 1) :
    IsProbabilityMeasure (rowMeasure ν p b cost ε j) := by
  apply isProbabilityMeasure_iff.mpr
  rw [rowMeasure, withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
    ← ofReal_integral_eq_lintegral_ofReal (integrable_rowDensity ν p b cost hp hc ε j)
      (Filter.Eventually.of_forall (fun y ↦ (rowDensity_pos p b cost hp ε j y).le)), hrow]
  simp

section ProductMeasure
variable [MeasurableSpace ι] [MeasurableSingletonClass ι]

/-- Literal weighted finite source measure. -/
@[expose] def sourceMeasure (p : ι → ℝ) : Measure ι :=
  ∑ i, ENNReal.ofReal (p i) • Measure.dirac i

/-- Actual measure on finite source index times target; no coupling oracle is used. -/
@[expose] def coupling (p b : ι → ℝ) (cost : ι → Y → ℝ) (ε : ℝ) : Measure (ι × Y) :=
  ∑ i, ENNReal.ofReal (p i) •
    (rowMeasure ν p b cost ε i).map (fun y ↦ (i, y))

lemma coupling_fst (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ)
    (hrow : ∀ i, ∫ y, rowDensity p b cost ε i y ∂ν = 1) :
    (coupling ν p b cost ε).map Prod.fst = sourceMeasure p := by
  classical
  unfold coupling sourceMeasure
  rw [← Measure.mapₗ_apply_of_measurable measurable_fst, map_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [map_smul, Measure.mapₗ_apply_of_measurable measurable_fst,
    Measure.map_map measurable_fst (show Measurable (fun y : Y ↦ (i, y)) from measurable_const.prodMk measurable_id)]
  have hprob := rowMeasure_probability ν p b cost hp hc ε i (hrow i)
  simp only [Function.comp_def, Measure.map_const, measure_univ, one_smul]

/-- Summing the actual weighted target rows recovers the original target measure. -/
lemma weighted_rowMeasures (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) :
    (∑ i, ENNReal.ofReal (p i) • rowMeasure ν p b cost ε i) = ν := by
  classical
  have hsum (s : Finset ι) :
      (∑ i ∈ s, ENNReal.ofReal (p i) • rowMeasure ν p b cost ε i) =
      ν.withDensity (fun y ↦ ∑ i ∈ s,
        ENNReal.ofReal (p i) * ENNReal.ofReal (rowDensity p b cost ε i y)) := by
    induction s using Finset.induction_on with
    | empty => simp
    | @insert i s hi ih =>
      simp only [Finset.sum_insert hi]
      rw [ih, rowMeasure, ← withDensity_smul (ENNReal.ofReal (p i))
        (continuous_rowDensity p b cost hp hc ε i).measurable.ennreal_ofReal,
        ← withDensity_add_left]
      · rfl
      · exact ((continuous_rowDensity p b cost hp hc ε i).measurable.ennreal_ofReal.const_mul _)
  rw [hsum Finset.univ]
  have hcol : (fun y ↦ ∑ i, ENNReal.ofReal (p i) *
      ENNReal.ofReal (rowDensity p b cost ε i y)) = fun _ ↦ (1 : ℝ≥0∞) := by
    ext y
    simp_rw [← ENNReal.ofReal_mul (hp _).le]
    rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ ↦
      mul_nonneg (hp i).le (rowDensity_pos p b cost hp ε i y).le),
      weighted_row_sum p b cost hp ε y]
    simp
  rw [hcol, withDensity_const, one_smul]

lemma coupling_snd (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) :
    (coupling ν p b cost ε).map Prod.snd = ν := by
  classical
  unfold coupling
  rw [← Measure.mapₗ_apply_of_measurable measurable_snd, map_sum]
  have H : (∑ i, (Measure.mapₗ Prod.snd) (ENNReal.ofReal (p i) •
      (rowMeasure ν p b cost ε i).map (fun y ↦ (i, y)))) =
      ∑ i, ENNReal.ofReal (p i) • rowMeasure ν p b cost ε i := by
    apply Finset.sum_congr rfl
    intro i _
    rw [map_smul, Measure.mapₗ_apply_of_measurable measurable_snd,
      Measure.map_map measurable_snd (show Measurable (fun y : Y ↦ (i, y)) from measurable_const.prodMk measurable_id)]
    simp only [Function.comp_def, Measure.map_id']
  rw [H]
  exact weighted_rowMeasures ν p b cost hp hc ε

/-- Actual finite semidual minimizer and its explicit both-marginal Gibbs coupling. -/
theorem actual_finite_semidual_coupling (p : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ i, Continuous (cost i))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ b : ι → ℝ, b ∈ normalizedGauge ∧
      (∀ c, objective ν p b cost ε ≤ objective ν p c cost ε) ∧
      (∀ i, ∫ y, rowDensity p b cost ε i y ∂ν = 1) ∧
      (coupling ν p b cost ε).map Prod.fst = sourceMeasure p ∧
      (coupling ν p b cost ε).map Prod.snd = ν ∧
      IsProbabilityMeasure (coupling ν p b cost ε) := by
  obtain ⟨b, hb, hmin⟩ := actual_finite_semidual_attainment ν p cost hp hs hc hε
  have hrow := row_integral_eq_one_of_global_minimum ν p b cost hp hc hε hmin
  have hfst := coupling_fst ν p b cost hp hc ε hrow
  have hsnd := coupling_snd ν p b cost hp hc ε
  refine ⟨b, hb, hmin, hrow, hfst, hsnd, isProbabilityMeasure_iff.mpr ?_⟩
  have H := congrArg (fun μ : Measure Y ↦ μ univ) hsnd
  rw [Measure.map_apply measurable_snd MeasurableSet.univ] at H
  simpa only [preimage_univ, measure_univ] using H
end ProductMeasure
end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/FiniteSemidualFOC.lean <==
module
public import FiniteSemidualMinimum
import all FiniteGaugeCoercivity
public import Mathlib.Analysis.Calculus.ParametricIntegral
public import Mathlib.Analysis.SpecialFunctions.Log.Deriv
public import Mathlib.Analysis.Calculus.LocalExtr.Basic
public import Mathlib.Analysis.Calculus.Deriv.Slope

/-! Actual coordinate derivatives of the finite-source partition and semidual. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators Topology
namespace BassFlow.Entropic.FiniteGauge
variable {ι Y : Type*} [Fintype ι] [Nonempty ι]

/-- Actual variation of a single dual coordinate. -/
@[expose] def coordinateShift (b : ι → ℝ) (j : ι) (t : ℝ) (i : ι) : ℝ :=
  by
    classical
    exact b i + if i = j then t else 0

/-- The actual unweighted row density against the target measure. -/
@[expose] def rowDensity (p b : ι → ℝ) (cost : ι → Y → ℝ) (ε : ℝ) (j : ι) (y : Y) : ℝ :=
  Real.exp ((cost j y - b j) / ε) / partition p b cost ε y

lemma coordinateShift_zero (b : ι → ℝ) (j : ι) : coordinateShift b j 0 = b := by
  classical
  ext i
  simp [coordinateShift]

lemma hasDerivAt_partition_coordinate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (ε : ℝ) (j : ι) (t : ℝ) (y : Y) :
    HasDerivAt (fun s ↦ partition p (coordinateShift b j s) cost ε y)
      (-(p j * Real.exp ((cost j y - (b j + t)) / ε)) / ε) t := by
  classical
  have H (i : ι) : HasDerivAt
      (fun s ↦ p i * Real.exp ((cost i y - coordinateShift b j s i) / ε))
      (if i = j then -(p i * Real.exp ((cost i y - (b i + t)) / ε)) / ε else 0) t := by
    by_cases hij : i = j
    · subst i
      simp only [coordinateShift, ite_true]
      have HD := (((((hasDerivAt_id t).const_add (b j)).const_sub (cost j y)).div_const ε).exp).const_mul (p j)
      exact HD.congr_deriv (by simp only [id_eq]; ring)
    · simp only [coordinateShift, hij, ite_false, add_zero]
      exact hasDerivAt_const t _
  have HD := HasDerivAt.fun_sum (u := Finset.univ) (fun i _ ↦ H i)
  simpa only [partition, Finset.sum_ite_eq', Finset.mem_univ, if_true] using HD

lemma hasDerivAt_log_partition_coordinate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (ε : ℝ) (j : ι) (t : ℝ) (y : Y) :
    HasDerivAt (fun s ↦ Real.log (partition p (coordinateShift b j s) cost ε y))
      (-(p j * rowDensity p (coordinateShift b j t) cost ε j y) / ε) t := by
  classical
  have H := (hasDerivAt_partition_coordinate p b cost ε j t y).log
    (ne_of_gt (partition_pos p (coordinateShift b j t) cost ε hp y))
  apply H.congr_deriv
  simp only [rowDensity, coordinateShift, ite_true]
  ring

/-- Coordinate log-partition derivatives obey the global bound needed under the target integral. -/
lemma coordinate_log_derivative_bound (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) {ε : ℝ} (hε : 0 < ε) (j : ι) (y : Y) :
    |-(p j * rowDensity p b cost ε j y) / ε| ≤ 1 / ε := by
  classical
  have hP := partition_pos p b cost ε hp y
  have hs : p j * Real.exp ((cost j y - b j) / ε) ≤ partition p b cost ε y :=
    Finset.single_le_sum (fun i _ ↦ (mul_pos (hp i)
      (Real.exp_pos ((cost i y - b i) / ε))).le) (Finset.mem_univ j)
  have hr : 0 ≤ p j * rowDensity p b cost ε j y := by
    unfold rowDensity
    exact mul_nonneg (hp j).le (div_pos (Real.exp_pos _) hP).le
  have hu : p j * rowDensity p b cost ε j y ≤ 1 := by
    unfold rowDensity
    rw [← mul_div_assoc]
    exact (div_le_one hP).mpr hs
  rw [neg_div, abs_neg, abs_of_nonneg (div_nonneg hr hε.le)]
  exact div_le_div_of_nonneg_right hu hε.le

section CompactTarget
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

lemma continuous_rowDensity (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) (j : ι) :
    Continuous (rowDensity p b cost ε j) := by
  apply Continuous.div
  · exact Real.continuous_exp.comp (((hc j).sub continuous_const).div_const ε)
  · exact continuous_finsetSum _ (fun i _ ↦ continuous_const.mul
      (Real.continuous_exp.comp (((hc i).sub continuous_const).div_const ε)))
  · exact fun y ↦ ne_of_gt (partition_pos p b cost ε hp y)

lemma integrable_rowDensity (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) (j : ι) :
    Integrable (rowDensity p b cost ε j) ν := by
  apply (continuous_rowDensity p b cost hp hc ε j).integrable_of_hasCompactSupport
  exact isCompact_univ.of_isClosed_subset (isClosed_tsupport _) (subset_univ _)

/-- Actual coordinate derivative of the integrated semidual, with domination proved. -/
theorem hasDerivAt_objective_coordinate (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) {ε : ℝ} (hε : 0 < ε)
    (j : ι) :
    HasDerivAt (fun t ↦ objective ν p (coordinateShift b j t) cost ε)
      (p j - p j * ∫ y, rowDensity p b cost ε j y ∂ν) 0 := by
  classical
  letI : NormedSpace ℝ ℝ := NormedField.toNormedSpace
  let F := fun t y ↦ Real.log (partition p (coordinateShift b j t) cost ε y)
  let D := fun t y ↦ -(p j * rowDensity p (coordinateShift b j t) cost ε j y) / ε
  have hD : AEStronglyMeasurable (D 0) ν := by
    exact ((continuous_const.mul
      (continuous_rowDensity p (coordinateShift b j 0) cost hp hc ε j)).neg.div_const ε).aestronglyMeasurable
  have hI : Integrable (F 0) ν := by
    exact integrable_log_partition ν p (coordinateShift b j 0) cost hp hc ε
  have hint := hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (𝕜 := ℝ) (E := ℝ) (F := F) (F' := D) (bound := fun _ ↦ 1 / ε) (s := univ) (x₀ := (0 : ℝ))
    (by simp)
    (Filter.Eventually.of_forall (fun t ↦
      (continuous_log_partition p (coordinateShift b j t) cost hp hc ε).aestronglyMeasurable))
    hI hD
    (Filter.Eventually.of_forall (fun y t _ ↦
      coordinate_log_derivative_bound p (coordinateShift b j t) cost hp hε j y))
    (integrable_const _)
    (Filter.Eventually.of_forall (fun y t _ ↦
      hasDerivAt_log_partition_coordinate p b cost hp ε j t y))
  have hlin : HasDerivAt (fun t ↦ ∑ i, p i * coordinateShift b j t i) (p j) 0 := by
    have heq : (fun t ↦ ∑ i, p i * coordinateShift b j t i) =
        (fun t ↦ (∑ i, p i * b i) + p j * t) := by
      ext t
      simp [coordinateShift, mul_add, Finset.sum_add_distrib]
    rw [heq]
    simpa only [mul_one, id_eq] using
      ((hasDerivAt_id (0 : ℝ)).const_mul (p j)).const_add (∑ i, p i * b i)
  have heqD : (∫ y, D 0 y ∂ν) =
      (-p j / ε) * ∫ y, rowDensity p b cost ε j y ∂ν := by
    simp only [D, coordinateShift_zero]
    rw [← integral_const_mul]
    congr 1
    ext y
    ring
  have hslope : p j + ε * (∫ y, D 0 y ∂ν) =
      p j - p j * ∫ y, rowDensity p b cost ε j y ∂ν := by
    rw [heqD]
    field_simp
    <;> ring
  rw [hasDerivAt_iff_tendsto_slope_zero]
  simpa only [objective, F, Pi.add_apply] using
    ((hlin.add (hint.2.const_mul ε)).congr_deriv hslope).tendsto_slope_zero

/-- A genuine global minimizer has all actual row masses equal to one. -/
theorem row_integral_eq_one_of_global_minimum (p b : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) {ε : ℝ} (hε : 0 < ε)
    (hmin : ∀ c, objective ν p b cost ε ≤ objective ν p c cost ε) (j : ι) :
    ∫ y, rowDensity p b cost ε j y ∂ν = 1 := by
  have hl : IsLocalMin (fun t ↦ objective ν p (coordinateShift b j t) cost ε) 0 := by
    apply Filter.Eventually.of_forall
    intro t
    simpa only [coordinateShift_zero] using hmin (coordinateShift b j t)
  have hz := hl.hasDerivAt_eq_zero (hasDerivAt_objective_coordinate ν p b cost hp hc hε j)
  have hm : p j * (1 - ∫ y, rowDensity p b cost ε j y ∂ν) = 0 := by
    nlinarith [hz]
  have hi := (mul_eq_zero.mp hm).resolve_left (ne_of_gt (hp j))
  linarith

end CompactTarget
end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/FiniteSemidualMinimum.lean <==
module
public import FiniteGaugeCoercivity
import all FiniteGaugeCoercivity
public import Mathlib.MeasureTheory.Integral.Bochner.Set
public import Mathlib.Topology.Order.Compact

/-! Actual attainment of the finite-source semidual by compact normalized sublevels. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators
namespace BassFlow.Entropic.FiniteGauge
variable {ι Y : Type*} [Fintype ι] [Nonempty ι]
variable [TopologicalSpace Y] [CompactSpace Y] [MeasurableSpace Y] [BorelSpace Y]
variable (ν : Measure Y) [IsProbabilityMeasure ν]

/-- Literal minimum-zero gauge; no minimizer is part of this definition. -/
@[expose] def normalizedGauge : Set (ι → ℝ) := {b | (∀ i, 0 ≤ b i) ∧ ∃ j, b j = 0}

lemma normalizedGauge_closed : IsClosed (normalizedGauge (ι := ι)) := by
  classical
  have hn : IsClosed {b : ι → ℝ | ∀ i, 0 ≤ b i} := by
    simpa only [setOf_forall] using isClosed_iInter (fun i ↦ isClosed_le (continuous_const : Continuous (fun _ : ι → ℝ ↦ (0 : ℝ)))
      (continuous_apply i))
  have hz : IsClosed {b : ι → ℝ | ∃ j, b j = 0} := by
    simpa only [setOf_exists] using isClosed_iUnion_of_finite
      (fun j : ι ↦ isClosed_eq (continuous_apply j : Continuous (fun b : ι → ℝ ↦ b j))
        (continuous_const : Continuous (fun _ : ι → ℝ ↦ (0 : ℝ))))
  exact hn.inter hz

lemma zero_mem_normalizedGauge : (0 : ι → ℝ) ∈ normalizedGauge := by
  exact ⟨fun _ ↦ le_rfl, ⟨Classical.choice inferInstance, rfl⟩⟩

/-- Continuity in the genuine vector of finite-source dual coordinates. -/
theorem continuous_objective (p : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i)) (ε : ℝ) :
    Continuous (fun b ↦ objective ν p b cost ε) := by
  classical
  have hj : Continuous (fun z : (ι → ℝ) × Y ↦
      Real.log (partition p z.1 cost ε z.2)) := by
    apply Continuous.log
    · exact continuous_finsetSum _ (fun i _ ↦ continuous_const.mul
        (Real.continuous_exp.comp (((hc i).comp continuous_snd).sub
          ((continuous_apply i).comp continuous_fst) |>.div_const ε)))
    · exact fun z ↦ ne_of_gt (partition_pos p z.1 cost ε hp z.2)
  have hi : Continuous (fun b ↦ ∫ y, Real.log (partition p b cost ε y) ∂ν) := by
    simpa only [setIntegral_univ] using
      continuous_parametric_integral_of_continuous hj isCompact_univ
  exact (continuous_finsetSum _ (fun i _ ↦ continuous_const.mul (continuous_apply i))).add
    (continuous_const.mul hi)

/-- A normalized actual objective sublevel is compact, with no supplied compactness oracle. -/
theorem isCompact_normalized_sublevel (p : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hc : ∀ i, Continuous (cost i))
    {ε m A T : ℝ} (hε : 0 < ε) (hm : 0 < m) (hmp : ∀ i, m ≤ p i)
    (hcost : ∀ i y, -A ≤ cost i y) :
    IsCompact (normalizedGauge ∩ {b | objective ν p b cost ε ≤ T}) := by
  have hclosed : IsClosed (normalizedGauge ∩ {b | objective ν p b cost ε ≤ T}) :=
    normalizedGauge_closed (ι := ι) |>.inter
    (isClosed_le (continuous_objective ν p cost hp hc ε) continuous_const)
  apply (isCompact_Icc : IsCompact (Icc (0 : ι → ℝ)
    (fun _ ↦ (T + A - ε * Real.log m) / m))).of_isClosed_subset hclosed
  rintro b ⟨⟨hb, j, hj⟩, hT⟩
  exact ⟨hb, fun i ↦ sublevel_coordinate_bound ν p b cost hp hc hε hm hmp hb j hj
    (hcost j) hT i⟩

/-- The actual finite-source semidual has an unconstrained global minimizer. -/
theorem exists_global_minimum (p : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ i, Continuous (cost i))
    {ε A : ℝ} (hε : 0 < ε) (hcost : ∀ i y, -A ≤ cost i y) :
    ∃ b : ι → ℝ, b ∈ normalizedGauge ∧ ∀ c, objective ν p b cost ε ≤
      objective ν p c cost ε := by
  obtain ⟨m, hm, hmp⟩ := exists_positive_weight_bound p hp
  let T := objective ν p 0 cost ε
  let S := normalizedGauge ∩ {b | objective ν p b cost ε ≤ T}
  have hS : IsCompact S := isCompact_normalized_sublevel ν p cost hp hc hε hm hmp hcost
  have h0 : (0 : ι → ℝ) ∈ S := by
    exact ⟨zero_mem_normalizedGauge, show objective ν p 0 cost ε ≤ T from le_rfl⟩
  obtain ⟨b, hb, hmin⟩ := hS.exists_isMinOn ⟨0, h0⟩
    (continuous_objective ν p cost hp hc ε).continuousOn
  refine ⟨b, hb.1, fun c ↦ ?_⟩
  by_cases hct : objective ν p c cost ε ≤ T
  · obtain ⟨j, hj, hz, heq⟩ := exists_normalized_objective ν p c cost hp hs hc hε.ne'
    have hcn : (fun i ↦ c i - c j) ∈ S := ⟨⟨hj, ⟨j, hz⟩⟩, heq.trans_le hct⟩
    exact (hmin hcn).trans_eq heq
  · exact (hmin h0).trans (le_of_lt (lt_of_not_ge hct))

/-- Compactness and continuity derive the uniform cost lower bound, rather than assume it. -/
lemma exists_uniform_cost_lower_bound (cost : ι → Y → ℝ)
    (hc : ∀ i, Continuous (cost i)) : ∃ A : ℝ, ∀ i y, -A ≤ cost i y := by
  classical
  have hcont : Continuous (fun y ↦ ∑ i, |cost i y|) :=
    continuous_finsetSum _ (fun i _ ↦ (hc i).abs)
  obtain ⟨A, hA⟩ := isCompact_univ.bddAbove_image hcont.continuousOn
  refine ⟨A, fun i y ↦ ?_⟩
  have hi : |cost i y| ≤ ∑ l, |cost l y| :=
    Finset.single_le_sum (fun l _ ↦ abs_nonneg (cost l y)) (Finset.mem_univ i)
  exact (abs_le.mp (hi.trans (hA (mem_image_of_mem _ (mem_univ y))))).1

/-- Genuine finite-source semidual attainment on any actual compact continuous target. -/
theorem actual_finite_semidual_attainment (p : ι → ℝ) (cost : ι → Y → ℝ)
    (hp : ∀ i, 0 < p i) (hs : ∑ i, p i = 1) (hc : ∀ i, Continuous (cost i))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ b : ι → ℝ, b ∈ normalizedGauge ∧ ∀ c, objective ν p b cost ε ≤
      objective ν p c cost ε := by
  obtain ⟨A, hA⟩ := exists_uniform_cost_lower_bound cost hc
  exact exists_global_minimum ν p cost hp hs hc hε hA
end BassFlow.Entropic.FiniteGauge


==> anc/verification/lean/FiniteSourceApproximation.lean <==
module
public import Mathlib.MeasureTheory.Function.SimpleFuncDense
public import Mathlib.MeasureTheory.Measure.Dirac
public import Mathlib.Analysis.Normed.Group.Basic
public import Mathlib.Tactic

/-! Actual finite-valued approximation, preserving a common norm envelope. -/
public section
noncomputable section
open MeasureTheory Set Filter
open scoped Topology ENNReal BigOperators
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [SecondCountableTopology E]
variable [MeasurableSpace E] [BorelSpace E]

/-- Literal finite-valued measurable approximation on the original sample space. -/
@[expose] def approximation (W : Ω → E) (hW : Measurable W) (n : ℕ) : SimpleFunc Ω E :=
  SimpleFunc.approxOn W hW univ 0 (mem_univ _) n

lemma approximation_tendsto (W : Ω → E) (hW : Measurable W) (ω : Ω) :
    Tendsto (fun n ↦ approximation W hW n ω) atTop (𝓝 (W ω)) := by
  exact SimpleFunc.tendsto_approxOn hW (mem_univ _) (by simp)

/-- Every approximating value is bounded by twice the same actual source value. -/
lemma approximation_norm_le (W : Ω → E) (hW : Measurable W) (n : ℕ) (ω : Ω) :
    ‖approximation W hW n ω‖ ≤ 2 * ‖W ω‖ := by
  have H := SimpleFunc.edist_approxOn_y0_le hW (s := univ) (y₀ := 0) (mem_univ _) ω n
  simp only [edist_dist, dist_zero_left] at H
  rw [← ENNReal.ofReal_add (norm_nonneg _) (norm_nonneg _)] at H
  have HH := (ENNReal.ofReal_le_ofReal_iff (by positivity : 0 ≤ ‖W ω‖ + ‖W ω‖)).mp H
  simpa only [approximation, two_mul] using HH

/-- The actual pushforward law is a finite Dirac sum, before zero-mass atoms are discarded. -/
lemma simpleFunc_law (P : Measure Ω) (f : SimpleFunc Ω E) :
    P.map f = ∑ x ∈ f.range, P (f ⁻¹' {x}) • Measure.dirac x := by
  exact (Measure.ae_mem_finset_iff_map_eq_sum_dirac f.aemeasurable).mp
    (Filter.Eventually.of_forall (fun ω ↦ f.mem_range_self ω))

/-- Positive-probability atoms of the actual simple-function law. -/
@[expose] def positiveAtoms (P : Measure Ω) (f : SimpleFunc Ω E) : Finset E := by
  classical
  exact f.range.filter (fun x ↦ P (f ⁻¹' {x}) ≠ 0)

lemma positiveAtoms_nonempty (P : Measure Ω) [IsProbabilityMeasure P] (f : SimpleFunc Ω E) :
    (positiveAtoms P f).Nonempty := by
  classical
  have H : (∑ x ∈ f.range, P (f ⁻¹' {x})) ≠ 0 := by
    rw [f.sum_range_measure_preimage_singleton P, measure_univ]
    exact one_ne_zero
  obtain ⟨x, hx, hp⟩ := Finset.exists_ne_zero_of_sum_ne_zero H
  exact ⟨x, Finset.mem_filter.mpr ⟨hx, hp⟩⟩

lemma sum_positive_atom_masses (P : Measure Ω) [IsProbabilityMeasure P] (f : SimpleFunc Ω E) :
    (∑ x ∈ positiveAtoms P f, P (f ⁻¹' {x})) = 1 := by
  classical
  calc
    _ = ∑ x ∈ f.range, P (f ⁻¹' {x}) := by
      apply Finset.sum_subset (Finset.filter_subset _ _)
      intro x hx hn
      have hz : P (f ⁻¹' {x}) = 0 := by
        by_contra h
        exact hn (Finset.mem_filter.mpr ⟨hx, h⟩)
      exact hz
    _ = 1 := by rw [f.sum_range_measure_preimage_singleton P, measure_univ]

/-- The retained atoms have strictly positive genuine probability weights. -/
lemma positive_atom_real_mass (P : Measure Ω) [IsProbabilityMeasure P] (f : SimpleFunc Ω E)
    (x : ↥(positiveAtoms P f)) : 0 < P.real (f ⁻¹' {x.val}) := by
  classical
  exact ENNReal.toReal_pos (Finset.mem_filter.mp x.property).2 (measure_ne_top _ _)

lemma sum_positive_atom_real_masses (P : Measure Ω) [IsProbabilityMeasure P] (f : SimpleFunc Ω E) :
    (∑ x : ↥(positiveAtoms P f), P.real (f ⁻¹' {x.val})) = 1 := by
  classical
  rw [Finset.sum_coe_sort (s := positiveAtoms P f) (f := fun x : E ↦ P.real (f ⁻¹' {x}))]
  have H := congrArg ENNReal.toReal (sum_positive_atom_masses P f)
  rw [ENNReal.toReal_sum (fun x _ ↦ measure_ne_top _ _), ENNReal.toReal_one] at H
  exact H
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/FiniteSourceLawIntegrals.lean <==
module
public import FiniteSourceApproximation
public import Mathlib.MeasureTheory.Integral.Bochner.Basic

/-! Exact finite positive-atom source law and its actual expectation formula. -/
public section
noncomputable section
open MeasureTheory Set
open scoped BigOperators ENNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [SecondCountableTopology E]
variable [MeasurableSpace E] [BorelSpace E]

lemma simpleFunc_positive_law (P : Measure Ω) (f : SimpleFunc Ω E) :
    P.map f = ∑ x ∈ positiveAtoms P f, P (f ⁻¹' {x}) • Measure.dirac x := by
  classical
  rw [simpleFunc_law P f]
  symm
  apply Finset.sum_subset (Finset.filter_subset _ _)
  intro x hx hn
  have hz : P (f ⁻¹' {x}) = 0 := by
    by_contra h
    exact hn (Finset.mem_filter.mpr ⟨hx, h⟩)
  simp only [hz, zero_smul]

/-- Literal source law in the positive finite subtype used by the attained semidual. -/
theorem actual_positive_atom_law (P : Measure Ω) [IsProbabilityMeasure P] (f : SimpleFunc Ω E) :
    P.map f = ∑ x : ↥(positiveAtoms P f),
      ENNReal.ofReal (P.real (f ⁻¹' {x.val})) • Measure.dirac x.val := by
  classical
  rw [Finset.sum_coe_sort (s := positiveAtoms P f)
    (f := fun x : E ↦ ENNReal.ofReal (P.real (f ⁻¹' {x})) • Measure.dirac x)]
  simp_rw [measureReal_def, ENNReal.ofReal_toReal (measure_ne_top _ _)]
  exact simpleFunc_positive_law P f

/-- Actual expectations under the approximated source equal the same retained-atom finite sum. -/
theorem integral_simpleFunc_positive_atoms (P : Measure Ω) [IsProbabilityMeasure P]
    (f : SimpleFunc Ω E) (F : E → ℝ) (hF : Continuous F) :
    (∫ ω, F (f ω) ∂P) = ∑ x : ↥(positiveAtoms P f),
      P.real (f ⁻¹' {x.val}) * F x.val := by
  classical
  rw [← integral_map f.aemeasurable hF.aestronglyMeasurable, actual_positive_atom_law P f]
  rw [integral_finsetSum_measure (fun x _ ↦
    (integrable_dirac (by simp)).smul_measure (ENNReal.ofReal_ne_top))]
  simp only [integral_smul_measure, integral_dirac, ENNReal.toReal_ofReal (measureReal_nonneg),
    smul_eq_mul]
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/FirstRowOscillationLower.lean <==
import ActualRowBallLower

noncomputable section
open MeasureTheory Set Metric
open scoped InnerProductSpace
namespace BassFlow.BaseMinimizer

/-- The affine part has EXACTLY its center average on a canonical ball; only
the oscillation of the actual convex gauge enters the error. -/
theorem actual_affine_ball_average_le {d : ℕ}
    (a ψ : EuclideanSpace ℝ (Fin d) → ℝ)
    (p yc x : EuclideanSpace ℝ (Fin d)) (c r D : ℝ) (hr : 0 < r)
    (hψ : ContinuousOn ψ (closedBall x r))
    (hg : ∀ y ∈ closedBall x r, a y=ψ y+c+⟪p,y-yc⟫_ℝ)
    (hosc : ∀ y ∈ closedBall x r, ψ y ≤ ψ x+D) :
    (volume.real (closedBall x r))⁻¹*(∫ y in closedBall x r, a y) ≤ a x+D := by
  let B := closedBall x r
  let V := volume.real B
  have hV : 0 < V := ENNReal.toReal_pos (measure_closedBall_pos volume x hr).ne'
    (isCompact_closedBall x r).measure_lt_top.ne
  letI : IsFiniteMeasure (volume.restrict B) := isFiniteMeasure_restrict.mpr
    (isCompact_closedBall x r).measure_lt_top.ne
  have hiψ : IntegrableOn ψ B := hψ.integrableOn_compact (isCompact_closedBall x r)
  have hilin : IntegrableOn (fun y ↦ ⟪p,y-yc⟫_ℝ) B :=
    (continuous_const.inner (continuous_id.sub continuous_const)).continuousOn.integrableOn_compact
      (isCompact_closedBall x r)
  have hbound : (∫ y in B, ψ y) ≤ (ψ x+D)*V := by
    have hh := integral_mono_ae hiψ (integrable_const (ψ x+D))
      ((ae_restrict_mem measurableSet_closedBall).mono fun y hy ↦ hosc y hy)
    simpa only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ,mul_comm,V] using hh
  have hlin : (∫ y in B, ⟪p,y-yc⟫_ℝ) = ⟪p,x-yc⟫_ℝ*V := by
    simp_rw [inner_sub_right]
    rw [integral_sub
      ((continuous_const.inner continuous_id).continuousOn.integrableOn_compact (isCompact_closedBall x r))
      (integrable_const _),actual_ball_linear_integral]
    simp only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ]
    ring
  have hsψ : IntegrableOn (fun y ↦ ψ y+c) B := hiψ.add (integrable_const c)
  have haint : (∫ y in B, a y) = (∫ y in B, ψ y)+c*V+⟪p,x-yc⟫_ℝ*V := by
    rw [integral_congr_ae ((ae_restrict_mem measurableSet_closedBall).mono fun y hy ↦ hg y hy),
      integral_add hsψ hilin,
      integral_add hiψ (integrable_const c),hlin]
    simp only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ]
    dsimp only [V]
    ring
  have hh := mul_le_mul_of_nonneg_left hbound (inv_nonneg.mpr hV.le)
  have he : V⁻¹*((ψ x+D)*V) = ψ x+D := by field_simp [hV.ne']
  rw [he] at hh
  rw [haint,hg x (mem_closedBall_self hr.le)]
  calc V⁻¹*((∫ y in B, ψ y)+c*V+⟪p,x-yc⟫_ℝ*V)
      = V⁻¹*(∫ y in B, ψ y)+c+⟪p,x-yc⟫_ℝ := by field_simp [hV.ne'] <;> ring
    _ ≤ ψ x+c+⟪p,x-yc⟫_ℝ+D := by linarith

/-- The genuine row lower bound with a local gauge-oscillation error, derived
from Haar-ball Jensen and the exact affine average. -/
theorem actual_first_row_oscillation_lower {d : ℕ}
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (a ψ : EuclideanSpace ℝ (Fin d) → ℝ)
    (p yc x w : EuclideanSpace ℝ (Fin d)) (c r m D : ℝ) (hr : 0 < r) (hm : 0 < m)
    (ha : ContinuousOn a (closedBall x r)) (hψ : ContinuousOn ψ (closedBall x r))
    (hg : ∀ y ∈ closedBall x r, a y=ψ y+c+⟪p,y-yc⟫_ℝ)
    (hosc : ∀ y ∈ closedBall x r, ψ y ≤ ψ x+D)
    (he : Integrable (fun y ↦ Real.exp (⟪w,y⟫_ℝ-a y)) ν)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall x r) ≤ ν) :
    ⟪w,x⟫_ℝ-a x-D+Real.log (m*volume.real (closedBall x r)) ≤
      Real.log (∫ y, Real.exp (⟪w,y⟫_ℝ-a y) ∂ν) := by
  have hrow := actual_row_ball_lower ν a w x r m hr hm ha he hdom
  have havg := actual_affine_ball_average_le a ψ p yc x c r D hr hψ hg hosc
  linarith

#print axioms actual_first_row_oscillation_lower
end BassFlow.BaseMinimizer


==> anc/verification/lean/FixedMarginalCrossInner.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Analysis.InnerProductSpace.Continuous
import Mathlib.MeasureTheory.Function.ContinuousMapDense
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner
import Mathlib.MeasureTheory.Integral.BoundedContinuousFunction
import Mathlib.MeasureTheory.Measure.ProbabilityMeasure
import Mathlib.Tactic

/-!
# Weak joint laws with a fixed first marginal and bounded second coordinate

A measurable integrable function of the fixed first coordinate can be used as a test in the
cross inner product. Bounded continuous approximation is taken only in the fixed marginal.
A continuous radial clipping of the second coordinate makes each approximating joint test
globally bounded. The measurable target map is never assumed continuous.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped Topology InnerProductSpace BoundedContinuousFunction

namespace BassFlow.GradientBase

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Radial clipping with a denominator bounded below by the strictly positive radius. -/
def clipTarget (M : ℝ) (y : E) : E := (M / max M ‖y‖) • y

theorem continuous_clipTarget {M : ℝ} (hM : 0 < M) : Continuous (clipTarget (E := E) M) := by
  exact (continuous_const.div (continuous_const.max continuous_norm)
    (fun y ↦ ne_of_gt (hM.trans_le (le_max_left M ‖y‖)))).smul continuous_id

theorem norm_clipTarget_le {M : ℝ} (hM : 0 < M) (y : E) : ‖clipTarget M y‖ ≤ M := by
  have hden : 0 < max M ‖y‖ := hM.trans_le (le_max_left M ‖y‖)
  rw [clipTarget, norm_smul, Real.norm_of_nonneg (div_nonneg hM.le hden.le),
    div_mul_eq_mul_div, div_le_iff₀ hden]
  exact mul_le_mul_of_nonneg_left (le_max_right M ‖y‖) hM.le

theorem clipTarget_eq_self {M : ℝ} (hM : 0 < M) {y : E} (hy : ‖y‖ ≤ M) :
    clipTarget M y = y := by
  rw [clipTarget, max_eq_left hy, div_self hM.ne', one_smul]

/-- The clipped cross inner product is a genuine globally bounded continuous joint test. -/
def boundedCrossInner {M : ℝ} (hM : 0 < M) (f : E →ᵇ E) : (E × E) →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun p ↦ inner ℝ (clipTarget M p.2) (f p.1))
    (((continuous_clipTarget hM).comp continuous_snd).inner
      (f.continuous.comp continuous_fst)) (M * ‖f‖) (fun p ↦
      (norm_inner_le_norm _ _).trans
        (mul_le_mul (norm_clipTarget_le hM p.2) (f.norm_coe_le_norm p.1)
          (norm_nonneg _) hM.le))

variable [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]

/-- Fixed first marginals transfer integrability of the measurable graph map. -/
theorem integrable_crossInner_of_fixed_fst
    (μ : Measure E) (π : ProbabilityMeasure (E × E))
    (hfst : (π : Measure (E × E)).map Prod.fst = μ)
    {T : E → E} (hT : Measurable T) (hiT : Integrable T μ)
    {M : ℝ} (hbound : ∀ᵐ p ∂(π : Measure (E × E)), ‖p.2‖ ≤ M) :
    Integrable (fun p ↦ inner ℝ p.2 (T p.1)) (π : Measure (E × E)) := by
  have hcomp : Integrable (fun p : E × E ↦ T p.1) (π : Measure (E × E)) := by
    exact (hfst.symm ▸ hiT).comp_measurable measurable_fst
  apply (hcomp.norm.const_mul M).mono'
    ((measurable_snd.inner (hT.comp measurable_fst)).aestronglyMeasurable)
  filter_upwards [hbound] with p hp
  exact (norm_inner_le_norm _ _).trans
    (mul_le_mul_of_nonneg_right hp (norm_nonneg _))

/-- Uniform error of a clipped bounded-continuous approximation, measured entirely in the
fixed first marginal. This is the key estimate for a merely measurable graph map. -/
theorem crossInner_approximation_error
    (μ : Measure E) (π : ProbabilityMeasure (E × E))
    (hfst : (π : Measure (E × E)).map Prod.fst = μ)
    {T : E → E} (hT : Measurable T) (hiT : Integrable T μ)
    {M : ℝ} (hM : 0 < M)
    (hbound : ∀ᵐ p ∂(π : Measure (E × E)), ‖p.2‖ ≤ M)
    (f : E →ᵇ E) (hif : Integrable f μ) :
    ‖(∫ p, inner ℝ p.2 (T p.1) ∂(π : Measure (E × E))) -
        ∫ p, boundedCrossInner hM f p ∂(π : Measure (E × E))‖ ≤
      M * ∫ x, ‖T x - f x‖ ∂μ := by
  have hiinner := integrable_crossInner_of_fixed_fst μ π hfst hT hiT hbound
  have hdiff : Integrable (fun x ↦ T x - f x) μ := hiT.sub hif
  have hcomp : Integrable (fun p : E × E ↦ ‖T p.1 - f p.1‖)
      (π : Measure (E × E)) := (hfst.symm ▸ hdiff.norm).comp_measurable measurable_fst
  have heq : (fun p ↦ inner ℝ p.2 (T p.1) - boundedCrossInner hM f p)
      =ᵐ[(π : Measure (E × E))]
      (fun p ↦ inner ℝ p.2 (T p.1 - f p.1)) := by
    filter_upwards [hbound] with p hp
    change inner ℝ p.2 (T p.1) - inner ℝ (clipTarget M p.2) (f p.1) = _
    rw [clipTarget_eq_self hM hp, inner_sub_right]
  rw [← integral_sub hiinner ((boundedCrossInner hM f).integrable (π : Measure _)),
    integral_congr_ae heq]
  calc
    ‖∫ p, inner ℝ p.2 (T p.1 - f p.1) ∂(π : Measure (E × E))‖ ≤
        ∫ p, M * ‖T p.1 - f p.1‖ ∂(π : Measure (E × E)) := by
      apply norm_integral_le_of_norm_le (hcomp.const_mul M)
      filter_upwards [hbound] with p hp
      exact (norm_inner_le_norm _ _).trans
        (mul_le_mul_of_nonneg_right hp (norm_nonneg _))
    _ = M * ∫ x, ‖T x - f x‖ ∂μ := by
      rw [integral_const_mul]
      congr 1
      have hmap := integral_map measurable_fst.aemeasurable
        (hfst.symm ▸ hdiff.norm.aestronglyMeasurable)
      simpa only [hfst] using hmap.symm

/-- Weak convergence of joint laws with a fixed first marginal and uniformly bounded second
coordinate passes cross inner products against any measurable integrable graph map. -/
theorem crossInner_tendsto_of_weak_fixed_fst
    (μ : Measure E) [μ.WeaklyRegular]
    {ι : Type*} {l : Filter ι}
    (πs : ι → ProbabilityMeasure (E × E)) (π : ProbabilityMeasure (E × E))
    (hweak : Tendsto πs l (𝓝 π))
    (hfsts : ∀ i, (πs i : Measure (E × E)).map Prod.fst = μ)
    (hfst : (π : Measure (E × E)).map Prod.fst = μ)
    {T : E → E} (hT : Measurable T) (hiT : Integrable T μ)
    {M : ℝ} (hM : 0 < M)
    (hbounds : ∀ i, ∀ᵐ p ∂(πs i : Measure (E × E)), ‖p.2‖ ≤ M)
    (hbound : ∀ᵐ p ∂(π : Measure (E × E)), ‖p.2‖ ≤ M) :
    Tendsto (fun i ↦ ∫ p, inner ℝ p.2 (T p.1) ∂(πs i : Measure (E × E))) l
      (𝓝 (∫ p, inner ℝ p.2 (T p.1) ∂(π : Measure (E × E)))) := by
  apply Metric.tendsto_nhds.2
  intro ε hε
  have hδ : 0 < ε / (4 * M) := div_pos hε (mul_pos (by norm_num) hM)
  obtain ⟨f, hferror, hif⟩ := hiT.exists_boundedContinuous_integral_sub_le hδ
  let F := boundedCrossInner hM f
  have ht := ProbabilityMeasure.tendsto_iff_forall_integral_tendsto.1 hweak F
  have htε := Metric.tendsto_nhds.1 ht (ε / 2) (half_pos hε)
  filter_upwards [htε] with i hi
  have hs := crossInner_approximation_error μ (πs i) (hfsts i) hT hiT hM (hbounds i) f hif
  have h := crossInner_approximation_error μ π hfst hT hiT hM hbound f hif
  have hs' : dist (∫ p, inner ℝ p.2 (T p.1) ∂(πs i : Measure (E × E)))
      (∫ p, F p ∂(πs i : Measure (E × E))) ≤ M * (ε / (4 * M)) := by
    calc
      _ ≤ M * ∫ x, ‖T x - f x‖ ∂μ := by
        simpa only [Real.dist_eq, Real.norm_eq_abs, F] using hs
      _ ≤ M * (ε / (4 * M)) := mul_le_mul_of_nonneg_left hferror hM.le
  have h' : dist (∫ p, F p ∂(π : Measure (E × E)))
      (∫ p, inner ℝ p.2 (T p.1) ∂(π : Measure (E × E))) ≤ M * (ε / (4 * M)) := by
    rw [dist_comm]
    calc
      _ ≤ M * ∫ x, ‖T x - f x‖ ∂μ := by
        simpa only [Real.dist_eq, Real.norm_eq_abs, F] using h
      _ ≤ M * (ε / (4 * M)) := mul_le_mul_of_nonneg_left hferror hM.le
  have htotal := dist_triangle4
    (∫ p, inner ℝ p.2 (T p.1) ∂(πs i : Measure (E × E)))
    (∫ p, F p ∂(πs i : Measure (E × E))) (∫ p, F p ∂(π : Measure (E × E)))
    (∫ p, inner ℝ p.2 (T p.1) ∂(π : Measure (E × E)))
  have hratio : M * (ε / (4 * M)) = ε / 4 := by field_simp [ne_of_gt hM]
  linarith

#print axioms clipTarget
#print axioms continuous_clipTarget
#print axioms norm_clipTarget_le
#print axioms clipTarget_eq_self
#print axioms boundedCrossInner
#print axioms integrable_crossInner_of_fixed_fst
#print axioms crossInner_approximation_error
#print axioms crossInner_tendsto_of_weak_fixed_fst

end BassFlow.GradientBase


==> anc/verification/lean/FixedMarginalRectangleContinuity.lean <==
import FixedMarginalTensorApproximation
import OptimalTransport.Existence
import Mathlib.Topology.UniformSpace.UniformApproximation

noncomputable section
open MeasureTheory OptimalTransport Set
open scoped BoundedContinuousFunction Topology
namespace BassFlow.BaseMinimizer
variable {X Y : Type*} [TopologicalSpace X] [TopologicalSpace Y]
  [MeasurableSpace X] [MeasurableSpace Y] [BorelSpace X] [BorelSpace Y]

/-- Measurable rectangle evaluation is genuinely continuous on the
fixed-marginal coupling space, even for sets with non-null boundaries. -/
theorem actual_fixed_marginal_rectangle_continuous
    [NormalSpace X] [NormalSpace Y]
    [OpensMeasurableSpace (X × Y)]
    (μ : ProbabilityMeasure X) (ν : ProbabilityMeasure Y)
    [(μ : Measure X).WeaklyRegular] [(ν : Measure Y).WeaklyRegular]
    (A : Set X) (B : Set Y) (hA : MeasurableSet A) (hB : MeasurableSet B) :
    Continuous (fun π : ↥(couplingSet μ ν) ↦
      (π.1 : Measure (X × Y)).real (A ×ˢ B)) := by
  apply continuous_of_uniform_approx_of_continuous
  intro u hu
  obtain ⟨ε,hε,hsub⟩ := Metric.mem_uniformity_dist.mp hu
  obtain ⟨Φ,hΦ⟩ := actual_fixed_marginal_rectangle_approximation
    (μ : Measure X) (ν : Measure Y) A B hA hB (ε/2) (half_pos hε)
  refine ⟨fun π : ↥(couplingSet μ ν) ↦ ∫ p, Φ p ∂(π.1 : Measure (X × Y)),
    (ProbabilityMeasure.continuous_integral_boundedContinuousFunction Φ).comp
      continuous_subtype_val,?_⟩
  intro π
  apply hsub
  rw [Real.dist_eq]
  have hp : (π.1 : Measure (X × Y)).fst = (μ : Measure X) := by
    simpa only [TransportPlan.toMeasure_fst] using
      congrArg (fun ρ : ProbabilityMeasure X ↦ (ρ : Measure X)) π.2.1
  have hq : (π.1 : Measure (X × Y)).snd = (ν : Measure Y) := by
    simpa only [TransportPlan.toMeasure_snd] using
      congrArg (fun ρ : ProbabilityMeasure Y ↦ (ρ : Measure Y)) π.2.2
  exact (hΦ (π.1 : Measure (X × Y)) hp hq).trans_lt (half_lt_self hε)

#print axioms actual_fixed_marginal_rectangle_continuous
end BassFlow.BaseMinimizer


==> anc/verification/lean/FixedMarginalTensorApproximation.lean <==
import Mathlib.MeasureTheory.Function.ContinuousMapDense
import Mathlib.MeasureTheory.Measure.Prod
import Mathlib.MeasureTheory.Measure.ProbabilityMeasure

noncomputable section
open MeasureTheory
open scoped BoundedContinuousFunction
namespace BassFlow.BaseMinimizer
variable {X Y : Type*} [TopologicalSpace X] [TopologicalSpace Y]
  [MeasurableSpace X] [MeasurableSpace Y] [BorelSpace X] [BorelSpace Y]

/-- Uniform L1 tensor approximation over actual couplings with fixed
marginals. The error is independent of the coupling. -/
theorem actual_fixed_marginal_tensor_error
    (μ : Measure X) (ν : Measure Y) (π : Measure (X × Y)) [IsProbabilityMeasure π]
    (hfst : π.fst = μ) (hsnd : π.snd = ν)
    (F : X → ℝ) (G : Y → ℝ) (hF : Measurable F) (hG : Measurable G)
    (hFB : ∀ x, ‖F x‖ ≤ 1) (hGB : ∀ y, ‖G y‖ ≤ 1)
    (f : X →ᵇ ℝ) (g : Y →ᵇ ℝ) :
    |(∫ p, F p.1*G p.2 ∂π)-(∫ p, f p.1*g p.2 ∂π)| ≤
      (∫ x, ‖F x-f x‖ ∂μ)+‖f‖*(∫ y, ‖G y-g y‖ ∂ν) := by
  have hF2 : MemLp (fun p : X × Y ↦ F p.1) 2 π :=
    MemLp.of_bound (hF.comp measurable_fst).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun p ↦ hFB p.1)
  have hG2 : MemLp (fun p : X × Y ↦ G p.2) 2 π :=
    MemLp.of_bound (hG.comp measurable_snd).aestronglyMeasurable 1
      (Filter.Eventually.of_forall fun p ↦ hGB p.2)
  have hf2 : MemLp (fun p : X × Y ↦ f p.1) 2 π :=
    MemLp.of_bound (f.continuous.measurable.comp measurable_fst).aestronglyMeasurable ‖f‖
      (Filter.Eventually.of_forall fun p ↦ f.norm_coe_le_norm p.1)
  have hg2 : MemLp (fun p : X × Y ↦ g p.2) 2 π :=
    MemLp.of_bound (g.continuous.measurable.comp measurable_snd).aestronglyMeasurable ‖g‖
      (Filter.Eventually.of_forall fun p ↦ g.norm_coe_le_norm p.2)
  have hFi : Integrable (fun p : X × Y ↦ F p.1*G p.2) π := hF2.integrable_mul hG2
  have hfi : Integrable (fun p : X × Y ↦ f p.1*g p.2) π := hf2.integrable_mul hg2
  have hAi : Integrable (fun p : X × Y ↦ ‖F p.1-f p.1‖) π :=
    ((hF2.sub hf2).integrable (by norm_num)).norm
  have hBi : Integrable (fun p : X × Y ↦ ‖G p.2-g p.2‖) π :=
    ((hG2.sub hg2).integrable (by norm_num)).norm
  have hA : (∫ p : X × Y, ‖F p.1-f p.1‖ ∂π) = ∫ x, ‖F x-f x‖ ∂μ := by
    rw [← hfst]
    exact (integral_map measurable_fst.aemeasurable
      (hF.sub f.continuous.measurable).norm.aestronglyMeasurable).symm
  have hB : (∫ p : X × Y, ‖G p.2-g p.2‖ ∂π) = ∫ y, ‖G y-g y‖ ∂ν := by
    rw [← hsnd]
    exact (integral_map measurable_snd.aemeasurable
      (hG.sub g.continuous.measurable).norm.aestronglyMeasurable).symm
  rw [← integral_sub hFi hfi]
  calc
    _ ≤ ∫ p : X × Y, ‖F p.1*G p.2-f p.1*g p.2‖ ∂π :=
      norm_integral_le_integral_norm _
    _ ≤ ∫ p : X × Y, ‖F p.1-f p.1‖+‖f‖*‖G p.2-g p.2‖ ∂π := by
      apply integral_mono (hFi.sub hfi).norm (hAi.add (hBi.const_mul ‖f‖))
      intro p
      change ‖F p.1*G p.2-f p.1*g p.2‖ ≤ ‖F p.1-f p.1‖+‖f‖*‖G p.2-g p.2‖
      have he : F p.1*G p.2-f p.1*g p.2 =
          (F p.1-f p.1)*G p.2+f p.1*(G p.2-g p.2) := by ring
      rw [he]
      have h1 : ‖(F p.1-f p.1)*G p.2‖ ≤ ‖F p.1-f p.1‖ := by
        rw [norm_mul]
        simpa only [mul_one] using
          mul_le_mul_of_nonneg_left (hGB p.2) (norm_nonneg (F p.1-f p.1))
      have h2 : ‖f p.1*(G p.2-g p.2)‖ ≤ ‖f‖*‖G p.2-g p.2‖ := by
        rw [norm_mul]
        exact mul_le_mul_of_nonneg_right (f.norm_coe_le_norm p.1)
          (norm_nonneg (G p.2-g p.2))
      exact (norm_add_le _ _).trans (add_le_add h1 h2)
    _ = _ := by
      rw [integral_add hAi (hBi.const_mul ‖f‖),integral_const_mul,hA,hB]

#print axioms actual_fixed_marginal_tensor_error

/-- Actual rectangle masses are uniformly approximable by one bounded
continuous test over every coupling with the prescribed marginals. -/
theorem actual_fixed_marginal_rectangle_approximation
    [NormalSpace X] [NormalSpace Y]
    (μ : Measure X) (ν : Measure Y) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    [μ.WeaklyRegular] [ν.WeaklyRegular]
    (A : Set X) (B : Set Y) (hA : MeasurableSet A) (hB : MeasurableSet B)
    (ε : ℝ) (hε : 0 < ε) :
    ∃ Φ : X × Y →ᵇ ℝ, ∀ (π : Measure (X × Y)) [IsProbabilityMeasure π],
      π.fst = μ → π.snd = ν →
      |π.real (A ×ˢ B)-(∫ p, Φ p ∂π)| ≤ ε := by
  let F := A.indicator (fun _ : X ↦ (1 : ℝ))
  let G := B.indicator (fun _ : Y ↦ (1 : ℝ))
  have hFi : Integrable F μ := (integrable_const (1 : ℝ)).indicator hA
  have hGi : Integrable G ν := (integrable_const (1 : ℝ)).indicator hB
  obtain ⟨f,hf,hfi⟩ := hFi.exists_boundedContinuous_integral_sub_le (half_pos hε)
  have heB : 0 < ε/(2*(‖f‖+1)) := div_pos hε (by positivity)
  obtain ⟨g,hg,hgi⟩ := hGi.exists_boundedContinuous_integral_sub_le heB
  let Φ : X × Y →ᵇ ℝ :=
    f.compContinuous ⟨Prod.fst,continuous_fst⟩ * g.compContinuous ⟨Prod.snd,continuous_snd⟩
  refine ⟨Φ,?_⟩
  intro π _ hp hq
  have hFB (x : X) : ‖F x‖ ≤ 1 := by
    by_cases hx : x ∈ A <;> simp [F,hx]
  have hGB (y : Y) : ‖G y‖ ≤ 1 := by
    by_cases hy : y ∈ B <;> simp [G,hy]
  have htest := actual_fixed_marginal_tensor_error μ ν π hp hq F G
    (measurable_const.indicator hA) (measurable_const.indicator hB) hFB hGB f g
  have hmass : (∫ p : X × Y, F p.1*G p.2 ∂π) = π.real (A ×ˢ B) := by
    have he : (fun p : X × Y ↦ F p.1*G p.2) =
        (A ×ˢ B).indicator (fun _ ↦ (1 : ℝ)) := by
      funext p
      by_cases ha : p.1 ∈ A <;> by_cases hb : p.2 ∈ B <;> simp [F,G,ha,hb]
    rw [he]
    exact integral_indicator_one (hA.prod hB)
  rw [hmass] at htest
  have hsmall : ‖f‖*(ε/(2*(‖f‖+1))) ≤ ε/2 := by
    rw [← mul_div_assoc]
    apply (div_le_iff₀ (by positivity : 0 < 2*(‖f‖+1))).mpr
    nlinarith
  exact htest.trans ((add_le_add hf
    (mul_le_mul_of_nonneg_left hg (norm_nonneg f))).trans (by linarith))

#print axioms actual_fixed_marginal_rectangle_approximation
end BassFlow.BaseMinimizer


==> anc/verification/lean/FixedSourceTargetStability.lean <==
import PairLawQuadraticCost
import Mathlib.Order.Filter.AtTopBot.CountablyGenerated

/-!
# Stability of actual near-optimal targets against one absolutely continuous source

The compactness argument takes place entirely in laws on the Polish target product. It uses
no regular conditional distribution on the original sample space. Source absolute continuity
and the proved quadratic Brenier uniqueness identify every weak cluster law. The graph-law
transfer theorem then gives convergence of the actual random variables in L².
-/

noncomputable section
open MeasureTheory OptimalTransport Set Filter
open scoped InnerProductSpace Topology ENNReal

namespace BassFlow.GradientBase

variable {Ω E : Type*} [MeasurableSpace Ω]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [FiniteDimensional ℝ E] [PolishSpace E]

/-- The actual probability law of an L² class. -/
def probabilityL2Law (P : Measure Ω) [IsProbabilityMeasure P] (W : Lp E 2 P) :
    ProbabilityMeasure E :=
  ⟨P.map (W : Ω → E), Measure.isProbabilityMeasure_map
    (Lp.aestronglyMeasurable W).aemeasurable⟩

/-- The actual pair law, regarded as a coupling of the actual source law and the given target. -/
def probabilityPairCoupling (P : Measure Ω) [IsProbabilityMeasure P] (W Y : Lp E 2 P)
    (ν : ProbabilityMeasure E) (hY : P.map (Y : Ω → E) = (ν : Measure E)) :
    Coupling (probabilityL2Law P W) ν where
  toTransportPlan := probabilityPairLaw P W Y
  fst_eq := by
    apply Subtype.ext
    exact probabilityPairLaw_fst P W Y
  snd_eq := by
    apply Subtype.ext
    exact (Measure.snd_map_prodMk₀ (Lp.aestronglyMeasurable W).aemeasurable).trans hY

/-- Actual bounded targets with one fixed target law converge in L² when their covariance
against an absolutely continuous fixed source tends to the attained maximal covariance. -/
theorem target_L2_tendsto_of_fixed_source_nearOptimal
    (P : Measure Ω) [IsProbabilityMeasure P]
    {ι : Type*} {l : Filter ι} [l.IsCountablyGenerated]
    (W : Lp E 2 P) (Ys : ι → Lp E 2 P) (Ystar : Lp E 2 P)
    (ν : ProbabilityMeasure E) (hν : HasFiniteSecondMoment ν)
    (hlaws : ∀ i, P.map (Ys i : Ω → E) = (ν : Measure E))
    (hlawstar : P.map (Ystar : Ω → E) = (ν : Measure E))
    {dx : Measure E} [Measure.IsAddHaarMeasure dx]
    (hac : P.map (W : Ω → E) ≪ dx)
    {T : E → E} (hT : Measurable T)
    (hgraph : (Ystar : Ω → E) =ᵐ[P] T ∘ (W : Ω → E))
    {M : ℝ} (hM : 0 < M)
    (hbounds : ∀ i, ∀ᵐ ω ∂P, ‖Ys i ω‖ ≤ M)
    (hboundstar : ∀ᵐ ω ∂P, ‖Ystar ω‖ ≤ M)
    (hatt : maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) = inner ℝ W Ystar)
    (hdeficit : Tendsto (fun i ↦ inner ℝ W Ystar - inner ℝ W (Ys i)) l (𝓝 0)) :
    Tendsto Ys l (𝓝 Ystar) := by
  let μ := probabilityL2Law P W
  have hμ : HasFiniteSecondMoment μ := integrable_norm_sq_Lp_law P W
  let πstar := probabilityPairCoupling P W Ystar ν hlawstar
  have hstarraw : (πstar.toTransportPlan : Measure (E × E)) ∈
      covarianceCouplings (μ : Measure E) (ν : Measure E) :=
    ⟨πstar.toMeasure_fst, πstar.toMeasure_snd⟩
  have hstaropt : ∀ ρ : Coupling μ ν,
      transportCost (quadraticCost 1) πstar.toTransportPlan ≤
        transportCost (quadraticCost 1) ρ.toTransportPlan := by
    intro ρ
    have hρ : (ρ.toTransportPlan : Measure (E × E)) ∈
        covarianceCouplings (μ : Measure E) (ν : Measure E) :=
      ⟨ρ.toMeasure_fst, ρ.toMeasure_snd⟩
    have hcov := le_csSup (covariance_integrals_bddAbove hμ hν)
      (mem_image_of_mem (fun η : Measure (E × E) ↦ ∫ p, inner ℝ p.1 p.2 ∂η) hρ)
    change (∫ p, inner ℝ p.1 p.2 ∂(ρ.toTransportPlan : Measure (E × E))) ≤
      maximalCovariance (P.map (W : Ω → E)) (ν : Measure E) at hcov
    rw [hatt] at hcov
    change (∫ p, 1 * ‖p.1 - p.2‖ ^ 2 ∂(πstar.toTransportPlan : Measure (E × E))) ≤
      ∫ p, 1 * ‖p.1 - p.2‖ ^ 2 ∂(ρ.toTransportPlan : Measure (E × E))
    simp only [one_mul]
    rw [quadratic_integral_eq_marginal_moments_sub_covariance hstarraw hμ hν,
      quadratic_integral_eq_marginal_moments_sub_covariance hρ hμ hν]
    change _ - 2 * (∫ p, inner ℝ p.1 p.2 ∂P.map (fun ω ↦ (W ω, Ystar ω))) ≤ _
    rw [covariance_pairLaw_eq_inner]
    linarith
  have hsame : ∀ i, ‖Ys i‖ ^ 2 = ‖Ystar‖ ^ 2 := by
    intro i
    exact (norm_sq_eq_secondMoment_of_law P (ν : Measure E) (hlaws i)).trans
      (norm_sq_eq_secondMoment_of_law P (ν : Measure E) hlawstar).symm
  have hcross : Tendsto (fun i ↦ inner ℝ W (Ys i)) l (𝓝 (inner ℝ W Ystar)) := by
    have ht := (tendsto_const_nhds : Tendsto (fun _ : ι ↦ inner ℝ W Ystar) l
      (𝓝 (inner ℝ W Ystar))).sub hdeficit
    convert ht using 1
    · ext i
      ring
    · simp
  have hnormcost : Tendsto (fun i ↦ ‖W - Ys i‖ ^ 2) l (𝓝 (‖W - Ystar‖ ^ 2)) := by
    have ht : Tendsto (fun i ↦ ‖W‖ ^ 2 - 2 * inner ℝ W (Ys i) + ‖Ystar‖ ^ 2) l
        (𝓝 (‖W‖ ^ 2 - 2 * inner ℝ W Ystar + ‖Ystar‖ ^ 2)) :=
      (tendsto_const_nhds.sub (hcross.const_mul 2)).add tendsto_const_nhds
    convert ht using 1
    · ext i
      rw [norm_sub_sq_real, hsame i]
    · rw [norm_sub_sq_real]
  let c : E → E → ℝ≥0∞ := fun x y ↦ ENNReal.ofReal (quadraticCost 1 x y)
  have hcost (Y : Lp E 2 P) (hY : P.map (Y : Ω → E) = (ν : Measure E)) :
      transportCostENNReal c (probabilityPairLaw P W Y) = ENNReal.ofReal (‖W - Y‖ ^ 2) := by
    have h := quadratic_transportCostENNReal_eq_ofReal μ ν
      (probabilityPairCoupling P W Y ν hY) hμ hν
    change transportCostENNReal c (probabilityPairLaw P W Y) = _ at h
    rw [h]
    congr 1
    change (∫ p, 1 * ‖p.1 - p.2‖ ^ 2 ∂(probabilityPairLaw P W Y : Measure (E × E))) = _
    simpa only [one_mul] using probabilityPairLaw_quadratic_integral P W Y
  have hcostall : Tendsto (fun i ↦ transportCostENNReal c (probabilityPairLaw P W (Ys i))) l
      (𝓝 (transportCostENNReal c (probabilityPairLaw P W Ystar))) := by
    rw [hcost Ystar hlawstar]
    convert (ENNReal.continuous_ofReal.tendsto _).comp hnormcost using 1
    ext i
    exact hcost (Ys i) (hlaws i)
  have hc : IsLowerSemicontinuousCost c := by
    apply isLowerSemicontinuousCost_of_isContinuousCost
    exact ENNReal.continuous_ofReal.comp
      (continuous_const.mul ((continuous_fst.sub continuous_snd).norm.pow 2))
  apply Filter.tendsto_of_subseq_tendsto
  intro ns hns
  have hmem : ∀ n, probabilityPairLaw P W (Ys (ns n)) ∈ couplingSet μ ν := by
    intro n
    exact (probabilityPairCoupling P W (Ys (ns n)) ν (hlaws (ns n))).toTransportPlan_mem_couplingSet
  obtain ⟨π, hπ, ms, hms, hweak⟩ := (isCompact_couplingSet μ ν).tendsto_subseq hmem
  let πc : Coupling μ ν := ⟨π, hπ.1, hπ.2⟩
  have hseqcost := hcostall.comp (hns.comp hms.tendsto_atTop)
  have hlimle := transportCostENNReal_le_liminf_of_tendsto hc hweak
  simp only [Function.comp_def] at hseqcost hlimle
  rw [hseqcost.liminf_eq] at hlimle
  have hcostle : transportCost (quadraticCost 1) πc.toTransportPlan ≤
      transportCost (quadraticCost 1) πstar.toTransportPlan := by
    change transportCostENNReal c πc.toTransportPlan ≤
      transportCostENNReal c πstar.toTransportPlan at hlimle
    rw [quadratic_transportCostENNReal_eq_ofReal μ ν πc hμ hν,
      quadratic_transportCostENNReal_eq_ofReal μ ν πstar hμ hν] at hlimle
    apply (ENNReal.ofReal_le_ofReal_iff ?_).1 hlimle
    exact integral_nonneg fun p ↦ by simp [quadraticCost, sq_nonneg]
  have hπcopt : ∀ ρ : Coupling μ ν,
      transportCost (quadraticCost 1) πc.toTransportPlan ≤
        transportCost (quadraticCost 1) ρ.toTransportPlan :=
    fun ρ ↦ hcostle.trans (hstaropt ρ)
  have heq := optimal_quadratic_coupling_unique (show (0 : ℝ) < 1 by norm_num)
    hμ hν hac πc πstar hπcopt hstaropt
  have hplaneq := congrArg Coupling.toTransportPlan heq
  have hweakstar : Tendsto (fun n ↦ probabilityPairLaw P W (Ys (ns (ms n)))) atTop
      (𝓝 (probabilityPairLaw P W Ystar)) := by
    change π = probabilityPairLaw P W Ystar at hplaneq
    simpa only [Function.comp_def, hplaneq] using hweak
  refine ⟨ms, L2_tendsto_of_weak_pairLaw_graph P W (fun n ↦ Ys (ns (ms n))) Ystar
    hweakstar hT hgraph hM (fun n ↦ hbounds _) hboundstar (fun n ↦ hsame _)⟩

#print axioms probabilityL2Law
#print axioms probabilityPairCoupling
#print axioms target_L2_tendsto_of_fixed_source_nearOptimal

end BassFlow.GradientBase


==> anc/verification/lean/GaussianAveragedHessian.lean <==
import GaussianSteinBound
import Mathlib.Analysis.Calculus.FDeriv.CompCLM
import Mathlib.Analysis.Calculus.FDeriv.Add

/-!
# Uniform upper bound for the Gaussian average of a Lipschitz potential's Hessian

A rough pointwise second-derivative bound supplies integrability, then disappears from the
final Gaussian average estimate. This is the mechanism needed to remove the entropy parameter.
UNCOMPILED AUTHOR DRAFT: compiler hold; actual entropic hypotheses still need instantiation.
-/

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace NNReal ProbabilityTheory

namespace BassFlow.GaussianSmooth

variable {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)
local notation "γ" => stdGaussian E

/-- A Gaussian average of the Hessian of an actual globally Lipschitz twice differentiable
potential has a uniform bound, independent of its rough Hessian bound `N`. -/
theorem averaged_hessian_bound_of_lipschitz
    {v : E → ℝ} (hv' : Differentiable ℝ (fderiv ℝ v)) (M : ℝ≥0)
    (hLip : LipschitzWith M v) (z h : E) (N : ℝ≥0)
    (hN : ∀ w, ‖fderiv ℝ (fderiv ℝ v) w h h‖ ≤ N) :
    ‖∫ w, fderiv ℝ (fderiv ℝ v) (z + w) h h ∂γ‖ ≤
      (M : ℝ) * (∫ w : E, ‖w‖ ∂γ) * ‖h‖ ^ 2 := by
  let g : E → ℝ := fun w ↦ fderiv ℝ v (z + w) h
  have hg0 : Differentiable ℝ (fun u : E ↦ fderiv ℝ v u h) :=
    hv'.clm_apply (differentiable_const h)
  have hg : Differentiable ℝ g := hg0.comp (differentiable_id.const_add z)
  have hgd (w : E) : fderiv ℝ g w h = fderiv ℝ (fderiv ℝ v) (z + w) h h := by
    change fderiv ℝ (fun x ↦ (fun u ↦ fderiv ℝ v u h) (z + x)) w h = _
    rw [fderiv_comp_add_left (𝕜 := ℝ) (f := fun u : E ↦ fderiv ℝ v u h) z]
    rw [fderiv_clm_apply (hv' (z + w)) (differentiableAt_const h)]
    simp
  have hB : ∀ w, ‖g w‖ ≤ (M * ‖h‖₊ : ℝ≥0) := by
    intro w
    exact ((fderiv ℝ v (z + w)).le_opNorm h).trans
      (mul_le_mul_of_nonneg_right (norm_fderiv_le_of_lipschitz ℝ hLip) (norm_nonneg h))
  have hD : ∀ w, ‖fderiv ℝ g w h‖ ≤ N := by
    intro w
    rw [hgd]
    exact hN (z + w)
  have hb := gaussian_integral_directional_derivative_bound d hg h (M * ‖h‖₊) N hB hD
  simp_rw [hgd] at hb
  simpa only [NNReal.coe_mul, coe_nnnorm, pow_two, mul_assoc, mul_left_comm, mul_comm] using hb

#print axioms averaged_hessian_bound_of_lipschitz

end BassFlow.GaussianSmooth


==> anc/verification/lean/GaussianBallBounds.lean <==
module

public import BassFlow.GaussianVarianceObservation
import all BassFlow.GaussianDensity
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set BassFlow.GaussianVarianceObservation
open scoped ENNReal
namespace BassFlow.EntropicRoute

/-- The genuine Gaussian likelihood floor on the actual observation ball of radius T. -/
@[expose] def gaussianBallFloor (d : ℕ) (R T : ℝ) : ℝ :=
  gaussianUpperConstant d * Real.exp (-(R+T)^2/2)

lemma gaussianBallFloor_pos (d : ℕ) (R T : ℝ) : 0 < gaussianBallFloor d R T :=
  mul_pos (gaussianUpperConstant_pos d) (Real.exp_pos _)

/-- No unit-ball hypothesis or change of Gaussian variance is used. -/
theorem actual_gaussian_likelihood_floor (d : ℕ) {R T : ℝ}
    (hR : 0 ≤ R) (hT : 0 ≤ T) {z w : EuclideanSpace ℝ (Fin d)}
    (hz : ‖z‖ ≤ R) (hw : ‖w‖ ≤ T) :
    gaussianBallFloor d R T ≤ standardGaussianDensityReal d (w-z) := by
  have hn : ‖w-z‖ ≤ R+T := (norm_sub_le w z).trans (by linarith)
  have hsq : ‖w-z‖^2 ≤ (R+T)^2 :=
    (sq_le_sq₀ (norm_nonneg _) (add_nonneg hR hT)).mpr hn
  exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr (by nlinarith))
    (gaussianUpperConstant_pos d).le

/-- Integrating the literal likelihood preserves the same radius-T floor. -/
theorem actual_gaussian_observation_floor (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] {R T : ℝ} (hR : 0 ≤ R) (hT : 0 ≤ T)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) {w : EuclideanSpace ℝ (Fin d)} (hw : ‖w‖ ≤ T) :
    gaussianBallFloor d R T ≤ gaussianObservationDensityReal d μ w := by
  simpa only [gaussianObservationDensityReal, integral_const, probReal_univ, one_smul] using
    integral_mono_ae (integrable_const (gaussianBallFloor d R T))
      (integrable_standardGaussianDensityReal_shift d μ w)
      (hz.mono fun p hp ↦ actual_gaussian_likelihood_floor d hR hT hp hw)

/-- Literal two-copy posterior coefficient on the actual radius-T ball. -/
theorem actual_gaussian_two_copy_ball_bounds (d : ℕ)
    (μ : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    [IsProbabilityMeasure μ] {R T : ℝ} (hR : 0 ≤ R) (hT : 0 ≤ T)
    (hz : ∀ᵐ p ∂μ, ‖p.1‖ ≤ R) {w : EuclideanSpace ℝ (Fin d)} (hw : ‖w‖ ≤ T) :
    ∀ᵐ p ∂μ.prod μ,
      gaussianBallFloor d R T ^ 2 / gaussianUpperConstant d ≤
        gaussianTwoCopyCoefficient d μ w p ∧
      gaussianTwoCopyCoefficient d μ w p ≤
        gaussianUpperConstant d ^ 2 / gaussianBallFloor d R T := by
  have ha := gaussianBallFloor_pos d R T
  have hb := gaussianUpperConstant_pos d
  have hρ := gaussianObservationDensityReal_pos d μ w
  have hlo := actual_gaussian_observation_floor d μ hR hT hz hw
  have hhi := gaussianObservationDensityReal_le_upper d μ w
  filter_upwards [Measure.quasiMeasurePreserving_fst.ae hz,
    Measure.quasiMeasurePreserving_snd.ae hz] with p hp hq
  have hp0 := standardGaussianDensityReal_pos d (w-p.1.1)
  have hq0 := standardGaussianDensityReal_pos d (w-p.2.1)
  have hpL := actual_gaussian_likelihood_floor d hR hT hp hw
  have hqL := actual_gaussian_likelihood_floor d hR hT hq hw
  have hpU := standardGaussianDensityReal_le_upper d (w-p.1.1)
  have hqU := standardGaussianDensityReal_le_upper d (w-p.2.1)
  constructor
  · unfold gaussianTwoCopyCoefficient
    apply (div_le_div_iff₀ hb hρ).mpr
    have hprod := mul_le_mul hpL hqL ha.le hp0.le
    nlinarith [mul_le_mul_of_nonneg_left hhi (sq_nonneg (gaussianBallFloor d R T)),
      mul_le_mul_of_nonneg_right hprod hb.le]
  · unfold gaussianTwoCopyCoefficient
    apply (div_le_div_iff₀ hρ ha).mpr
    have hprod := mul_le_mul hpU hqU hq0.le hb.le
    nlinarith [mul_le_mul_of_nonneg_left hlo (sq_nonneg (gaussianUpperConstant d)),
      mul_le_mul_of_nonneg_right hprod ha.le]

#print axioms actual_gaussian_two_copy_ball_bounds
#print axioms actual_gaussian_likelihood_floor
#print axioms actual_gaussian_observation_floor
end BassFlow.EntropicRoute


==> anc/verification/lean/GaussianColumnIntegralLimit.lean <==
module
public import GaussianExponentialEnvelope
public import FiniteColumnBounds
public import MovingLipschitzLimit
public import Mathlib.MeasureTheory.Integral.DominatedConvergence

/-! Actual Gaussian domination passes finite-source column integrals to the original source. -/
public section
noncomputable section
open MeasureTheory ProbabilityTheory Filter
open scoped Topology InnerProductSpace NNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
variable [SecondCountableTopology E] [MeasurableSpace E] [BorelSpace E]

theorem actual_gaussian_column_integral_limit
    (P : Measure Ω) [IsProbabilityMeasure P] (γ : Measure E) [IsGaussian γ]
    (Z Γ : Ω → E) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    {R ε : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε)
    (M : ℝ≥0) (v : ℕ → E → ℝ) (vlim : E → ℝ)
    (hLip : ∀ n, LipschitzWith M (v n))
    (hv : ∀ n w, |v n w| ≤ M * ‖w‖)
    (φ : ℕ → ℕ) (hφ : Tendsto φ atTop atTop)
    (hpoint : ∀ w, Tendsto (fun n ↦ v (φ n) w) atTop (𝓝 (vlim w)))
    (y : E) (hy : ‖y‖ ≤ M) :
    Tendsto (fun n ↦ ∫ ω, Real.exp
      ((inner ℝ (approximation (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) (φ n) ω) y -
        v (φ n) (approximation (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) (φ n) ω)) / ε) ∂P)
      atTop (𝓝 (∫ ω, Real.exp ((inner ℝ (Z ω + Γ ω) y - vlim (Z ω + Γ ω)) / ε) ∂P)) := by
  let W := fun ω ↦ Z ω + Γ ω
  let f := fun n ↦ approximation W (hZ.add hΓ) (φ n)
  obtain ⟨g, hg, hgb⟩ := actual_uniform_quantization_envelope P γ Z Γ hZ hΓ hlaw hb
    (t := 2 * (M : ℝ) / ε) (by positivity)
  apply tendsto_integral_of_dominated_convergence g
  · intro n
    exact (finite_column_weight_integrable P (f n) (v (φ n)) ε y).aestronglyMeasurable
  · exact hg
  · intro n
    apply Filter.Eventually.of_forall
    intro ω
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    apply (Real.exp_le_exp.mpr ?_).trans (hgb ω (φ n)).1
    have H := (abs_le.mp (actual_inner_cost_bound (f n) y hy ω)).2
    have V := (abs_le.mp (hv (φ n) (f n ω))).1
    calc
      _ ≤ (2 * (M : ℝ) * ‖f n ω‖) / ε :=
        div_le_div_of_nonneg_right (by linarith) hε.le
      _ = _ := by ring
  · apply Filter.Eventually.of_forall
    intro ω
    have hx := (approximation_tendsto W (hZ.add hΓ) ω).comp hφ
    have hvx := actual_moving_lipschitz_limit (fun n ↦ v (φ n)) vlim M
      (fun n ↦ hLip (φ n)) hpoint (fun n ↦ f n ω) (W ω) hx
    exact Real.continuous_exp.continuousAt.tendsto.comp
      (((hx.inner tendsto_const_nhds).sub hvx).div_const ε)
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/GaussianColumnTiltSupport.lean <==
import ColumnTiltAffineSupport
import GaussianExponentialEnvelope
import ActualPhysicalEndpointExtension

noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
open scoped NNReal InnerProductSpace
namespace BassFlow.BaseMinimizer
open BassFlow.Entropic.GaussianApproximation BassEntropic.EndpointProperties

/-- Actual Gaussian exponential moments dominate both the literal column weight
and its vector first moment. The bounded source bound is used only to obtain
integrability; it does not enter the eventual affine-gauge coercivity constants. -/
theorem actual_gaussian_column_weight_moments
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (γ : Measure (EuclideanSpace ℝ (Fin d))) [IsGaussian γ]
    (Z Γ : Ω → EuclideanSpace ℝ (Fin d))
    (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    (R M : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (v : EuclideanSpace ℝ (Fin d) → ℝ) (hv : LipschitzWith M v) (hv0 : v 0 = 0)
    (y : EuclideanSpace ℝ (Fin d)) :
    Integrable (fun ω ↦ Real.exp (⟪Z ω+Γ ω,y⟫_ℝ-v (Z ω+Γ ω))) P ∧
      Integrable (fun ω ↦ Real.exp (⟪Z ω+Γ ω,y⟫_ℝ-v (Z ω+Γ ω)) • (Z ω+Γ ω)) P := by
  let W := fun ω ↦ Z ω+Γ ω
  let u := fun ω ↦ ⟪W ω,y⟫_ℝ-v (W ω)
  let c : ℝ := ‖y‖+(M:ℝ)
  have hW : Measurable W := hZ.add hΓ
  have hu : Measurable u := (hW.inner measurable_const).sub (hv.continuous.measurable.comp hW)
  have hvB : ∀ w, |v w| ≤ (M:ℝ)*‖w‖ := fun w ↦ by
    simpa only [hv0,sub_zero,Real.norm_eq_abs] using hv.norm_sub_le w 0
  have huB : ∀ ω, u ω ≤ c*‖W ω‖ := by
    intro ω
    have hh := real_inner_le_norm (W ω) y
    have hvb := (abs_le.mp (hvB (W ω))).1
    dsimp [u,c]
    nlinarith
  have hE : Integrable (fun ω ↦ Real.exp ((c+1)*‖W ω‖)) P :=
    integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hZB (by dsimp [c];positivity)
  have he : Integrable (fun ω ↦ Real.exp (u ω)) P := by
    apply hE.mono' hu.exp.aestronglyMeasurable
    exact Eventually.of_forall fun ω ↦ by
      rw [Real.norm_eq_abs,abs_of_pos (Real.exp_pos _)]
      apply Real.exp_le_exp.mpr
      nlinarith [huB ω,norm_nonneg (W ω)]
  have hw : Integrable (fun ω ↦ Real.exp (u ω) • W ω) P := by
    apply hE.mono' (hu.exp.smul hW).aestronglyMeasurable
    exact Eventually.of_forall fun ω ↦ by
      change ‖Real.exp (u ω) • W ω‖ ≤ Real.exp ((c+1)*‖W ω‖)
      rw [norm_smul,Real.norm_eq_abs,abs_of_pos (Real.exp_pos _)]
      have hx : ‖W ω‖ ≤ Real.exp ‖W ω‖ := by linarith [Real.add_one_le_exp ‖W ω‖]
      calc Real.exp (u ω)*‖W ω‖ ≤ Real.exp (u ω)*Real.exp ‖W ω‖ :=
            mul_le_mul_of_nonneg_left hx (Real.exp_pos _).le
        _ = Real.exp (u ω+‖W ω‖) := (Real.exp_add _ _).symm
        _ ≤ _ := Real.exp_le_exp.mpr (by nlinarith [huB ω])
  exact ⟨he,hw⟩

/-- Literal Gaussian column supporting affine inequality, with every tilt
moment derived from actual Gaussian law and bounded source data. The vector is
the actual tilt mean, not an assumed supporting subgradient. -/
theorem actual_gaussian_column_tilt_support
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (γ : Measure (EuclideanSpace ℝ (Fin d))) [IsGaussian γ]
    (Z Γ : Ω → EuclideanSpace ℝ (Fin d))
    (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    (R M : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (v : EuclideanSpace ℝ (Fin d) → ℝ) (hv : LipschitzWith M v) (hv0 : v 0 = 0)
    (yc : EuclideanSpace ℝ (Fin d)) :
    let a := actualColumnExtension P (fun ω ↦ Z ω+Γ ω) v 1
    let p := ∫ ω, Z ω+Γ ω ∂P.tilted (fun ω ↦ ⟪Z ω+Γ ω,yc⟫_ℝ-v (Z ω+Γ ω))
    ∀ y, 0 ≤ a y-a yc-⟪p,y-yc⟫_ℝ := by
  intro a p y
  obtain ⟨hc,hw⟩ := actual_gaussian_column_weight_moments P γ Z Γ hZ hΓ hlaw R M hZB v hv hv0 yc
  have hy := (actual_gaussian_column_weight_moments P γ Z Γ hZ hΓ hlaw R M hZB v hv hv0 y).1
  have hh := actual_column_tilt_affine_support P (fun ω ↦ Z ω+Γ ω) v yc y hc hy hw
  change 0 ≤ actualColumnExtension P (fun ω ↦ Z ω+Γ ω) v 1 y -
    actualColumnExtension P (fun ω ↦ Z ω+Γ ω) v 1 yc - ⟪p,y-yc⟫_ℝ
  simp only [actualColumnExtension,div_one,one_mul]
  exact sub_nonneg.mpr hh

#print axioms actual_gaussian_column_tilt_support
end BassFlow.BaseMinimizer


==> anc/verification/lean/GaussianColumnUniformBounds.lean <==
module
public import GaussianExponentialEnvelope
public import FiniteColumnBounds

/-! Uniform fixed-epsilon column bounds from the actual bounded-shift Gaussian law. -/
public section
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
variable [SecondCountableTopology E] [MeasurableSpace E] [BorelSpace E]

lemma integrable_norm_bounded_gaussian_shift (P : Measure Ω) (γ : Measure E) [IsGaussian γ]
    (Z Γ : Ω → E) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    {R : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) : Integrable (fun ω ↦ ‖Z ω + Γ ω‖) P := by
  have H := integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hb (t := 1) zero_le_one
  apply H.mono' (hZ.add hΓ).norm.aestronglyMeasurable
  filter_upwards [] with ω
  change ‖‖Z ω + Γ ω‖‖ ≤ Real.exp (1 * ‖Z ω + Γ ω‖)
  rw [Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _), one_mul]
  linarith [Real.add_one_le_exp ‖Z ω + Γ ω‖]

/-- All finite-source columns are uniformly bounded on the actual target-radius ball.
Only the normalized row growth bound is used; the Gaussian envelope is constructed here. -/
theorem actual_uniform_quantization_column_bounds
    (P : Measure Ω) [IsProbabilityMeasure P] (γ : Measure E) [IsGaussian γ]
    (Z Γ : Ω → E) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    {R ε M : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε) (hM : 0 ≤ M)
    (v : ℕ → E → ℝ) (hv : ∀ n w, |v n w| ≤ M * ‖w‖) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ n y, ‖y‖ ≤ M →
      |actualColumn P (approximation (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) n) (v n) ε y| ≤ K := by
  let W := fun ω ↦ Z ω + Γ ω
  let f := fun n ↦ approximation W (hZ.add hΓ) n
  have hN := integrable_norm_bounded_gaussian_shift P γ Z Γ hZ hΓ hlaw hb
  let N := ∫ ω, ‖W ω‖ ∂P
  have hN0 : 0 ≤ N := integral_nonneg (fun _ ↦ norm_nonneg _)
  obtain ⟨g, hg, hgb⟩ := actual_uniform_quantization_envelope P γ Z Γ hZ hΓ hlaw hb
    (t := 2 * M / ε) (by positivity)
  let U := ε * Real.log (∫ ω, g ω ∂P)
  refine ⟨4 * M * N + |U|, by positivity, ?_⟩
  intro n y hy
  have hn : Integrable (fun ω ↦ ‖f n ω‖) P := ((f n).map norm).integrable_of_isFiniteMeasure
  have hNI : (∫ ω, ‖f n ω‖ ∂P) ≤ 2 * N := by
    calc
      _ ≤ ∫ ω, 2 * ‖W ω‖ ∂P := integral_mono hn (hN.const_mul 2)
        (approximation_norm_le W (hZ.add hΓ) n)
      _ = _ := integral_const_mul _ _
  have hlow := actual_finite_column_lower P (f n) (v n) hε (hv n) y hy
  have hup := actual_finite_column_upper P (f n) (v n) hε (hv n) y hy g hg
    (fun ω ↦ (hgb ω n).1)
  have hm := mul_le_mul_of_nonneg_left hNI (by positivity : 0 ≤ 2 * M)
  apply abs_le.mpr
  constructor
  · dsimp [f, W] at hlow ⊢
    nlinarith [abs_nonneg U]
  · change actualColumn P (f n) (v n) ε y ≤ _
    change actualColumn P (f n) (v n) ε y ≤ U at hup
    nlinarith [le_abs_self U, mul_nonneg hM hN0]
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/GaussianExponentialEnvelope.lean <==
module
public import FiniteSourceApproximation
public import Mathlib.Probability.Distributions.Gaussian.Fernique
public import Mathlib.MeasureTheory.Integral.Bochner.Basic
public import Mathlib.Analysis.SpecialFunctions.ExpDeriv

/-! Actual Gaussian exponential envelopes for the genuine bounded-shift source and its quantizations. -/
public section
noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped Topology
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
variable [SecondCountableTopology E] [MeasurableSpace E] [BorelSpace E]

lemma linear_le_positive_square {C : ℝ} (hC : 0 < C) (t x : ℝ) :
    t * x ≤ C * x ^ 2 + t ^ 2 / (4 * C) := by
  have H : t * x - C * x ^ 2 ≤ t ^ 2 / (4 * C) := by
    apply (le_div_iff₀ (by positivity : 0 < 4 * C)).mpr
    nlinarith [sq_nonneg (2 * C * x - t)]
  linarith

/-- Fernique's actual Gaussian moment is transported along the actual noise law. -/
theorem actual_gaussian_square_envelope (P : Measure Ω) (γ : Measure E) [IsGaussian γ]
    (Γ : Ω → E) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ) :
    ∃ C > 0, Integrable (fun ω ↦ Real.exp (C * ‖Γ ω‖ ^ 2)) P := by
  obtain ⟨C, hC, hI⟩ := IsGaussian.exists_integrable_exp_sq γ
  refine ⟨C, hC, ?_⟩
  have H : Integrable (fun x : E ↦ Real.exp (C * ‖x‖ ^ 2)) (P.map Γ) := hlaw.symm ▸ hI
  simpa only [Function.comp_def] using H.comp_measurable hΓ

/-- Every linear exponential moment of the actual source follows from bounded Z and Gaussian Γ. -/
theorem integrable_exp_norm_bounded_shift (P : Measure Ω) (γ : Measure E) [IsGaussian γ]
    (Z Γ : Ω → E) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    {R t : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (ht : 0 ≤ t) :
    Integrable (fun ω ↦ Real.exp (t * ‖Z ω + Γ ω‖)) P := by
  obtain ⟨C, hC, hI⟩ := actual_gaussian_square_envelope P γ Γ hΓ hlaw
  apply (hI.const_mul (Real.exp (t * R + t ^ 2 / (4 * C)))).mono'
    (Real.continuous_exp.measurable.comp
      (measurable_const.mul ((hZ.add hΓ).norm))).aestronglyMeasurable
  filter_upwards [hb] with ω hω
  change |Real.exp (t * ‖Z ω + Γ ω‖)| ≤
    Real.exp (t * R + t ^ 2 / (4 * C)) * Real.exp (C * ‖Γ ω‖ ^ 2)
  rw [abs_of_pos (Real.exp_pos _), ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  have hsum : ‖Z ω + Γ ω‖ ≤ R + ‖Γ ω‖ :=
    (norm_add_le _ _).trans (add_le_add hω le_rfl)
  have H := mul_le_mul_of_nonneg_left hsum ht
  have Q := linear_le_positive_square hC t ‖Γ ω‖
  nlinarith

/-- One actual integrable envelope controls every finite source approximation and its first moment. -/
theorem actual_uniform_quantization_envelope (P : Measure Ω) (γ : Measure E) [IsGaussian γ]
    (Z Γ : Ω → E) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    {R t : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (ht : 0 ≤ t) :
    ∃ g : Ω → ℝ, Integrable g P ∧ ∀ ω n,
      Real.exp (t * ‖approximation (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) n ω‖) ≤ g ω ∧
      ‖approximation (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) n ω‖ *
        Real.exp (t * ‖approximation (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) n ω‖) ≤ g ω := by
  let W := fun ω ↦ Z ω + Γ ω
  let g := fun ω ↦ Real.exp (2 * (t + 1) * ‖W ω‖)
  refine ⟨g, integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hb (by positivity), ?_⟩
  intro ω n
  let x := ‖approximation W (hZ.add hΓ) n ω‖
  have hx : 0 ≤ x := norm_nonneg _
  have hn : x ≤ 2 * ‖W ω‖ := approximation_norm_le W (hZ.add hΓ) n ω
  have he : Real.exp ((t + 1) * x) ≤ g ω := by
    apply Real.exp_le_exp.mpr
    change (t + 1) * x ≤ 2 * (t + 1) * ‖W ω‖
    nlinarith [mul_le_mul_of_nonneg_left hn (by linarith : 0 ≤ t + 1)]
  constructor
  · exact (Real.exp_le_exp.mpr (by nlinarith : t * x ≤ (t + 1) * x)).trans he
  · have H : x ≤ Real.exp x := by linarith [Real.add_one_le_exp x]
    calc
      x * Real.exp (t * x) ≤ Real.exp x * Real.exp (t * x) :=
        mul_le_mul_of_nonneg_right H (Real.exp_pos _).le
      _ = Real.exp ((t + 1) * x) := by rw [← Real.exp_add]; congr 1; ring
      _ ≤ g ω := he
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/GaussianHessianProduct.lean <==
import ActualGaussianHessianUpper
import ActualLogLaplaceContinuous
import Mathlib.MeasureTheory.Integral.Prod

/-!
# Actual Gaussian Hessian upper bound integrated over a latent source-direction law

This Fubini step retains the second moment of the actual source direction. No boundedness of
the latent source or direction is assumed. UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Filter
open scoped InnerProductSpace NNReal ProbabilityTheory

namespace BassEntropic.LogLaplace

variable {d : ℕ} {ν : Measure (E d)} [IsProbabilityMeasure ν]
  {ε : ℝ} {a : E d → ℝ} {M A : ℝ≥0}

def gaussianHessianIntegrand (ν : Measure (E d)) (ε : ℝ) (a : E d → ℝ) (s : ℝ)
    (q : (E d × E d) × E d) : ℝ :=
  fderiv ℝ (fderiv ℝ (potential ν ε a)) (q.1.1 + s • q.1.2 + q.2) q.1.2 q.1.2

lemma gaussianHessianIntegrand_continuous (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (s : ℝ) :
    Continuous (gaussianHessianIntegrand ν ε a s) := by
  have hx : Continuous (fun q : (E d × E d) × E d ↦ q.1.1 + s • q.1.2 + q.2) := by
    fun_prop
  have hh : Continuous (fun q : (E d × E d) × E d ↦ q.1.2) := by fun_prop
  exact (((actual_hessian_continuous hε ha hy haB).comp hx).clm_apply hh).clm_apply hh

lemma gaussianHessianIntegrand_integrable
    (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    (hμ : Integrable (fun p : E d × E d ↦ ‖p.2‖ ^ 2) μ) (s : ℝ) :
    Integrable (gaussianHessianIntegrand ν ε a s) (μ.prod (stdGaussian (E d))) := by
  have hi := (hμ.const_mul ((M : ℝ) ^ 2 / ε)).comp_fst (stdGaussian (E d))
  apply hi.mono' (gaussianHessianIntegrand_continuous hε ha hy haB s).aestronglyMeasurable
  exact ae_of_all _ fun q ↦ by
    change ‖fderiv ℝ (fderiv ℝ (potential ν ε a))
      (q.1.1 + s • q.1.2 + q.2) q.1.2 q.1.2‖ ≤ (M : ℝ) ^ 2 / ε * ‖q.1.2‖ ^ 2
    convert actual_hessian_diagonal_norm_le hε ha hy haB
      (q.1.1 + s • q.1.2 + q.2) q.1.2 using 1 <;> ring

/-- The genuine independent-noise product integral of the actual row Hessian is controlled
by the actual latent direction second moment, uniformly in entropy and column. -/
theorem actual_gaussian_hessian_product_upper
    (hε : 0 < ε) (ha : AEMeasurable a ν)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haB : ∀ᵐ y ∂ν, |a y| ≤ A)
    (μ : Measure (E d × E d)) [IsProbabilityMeasure μ]
    (hμ : Integrable (fun p : E d × E d ↦ ‖p.2‖ ^ 2) μ) (s : ℝ) :
    (∫ q, gaussianHessianIntegrand ν ε a s q ∂μ.prod (stdGaussian (E d))) ≤
      ((M : ℝ) * ∫ w : E d, ‖w‖ ∂stdGaussian (E d)) * ∫ p, ‖p.2‖ ^ 2 ∂μ := by
  have hi := gaussianHessianIntegrand_integrable hε ha hy haB μ hμ s
  rw [integral_prod _ hi]
  calc
    (∫ p, ∫ w, gaussianHessianIntegrand ν ε a s (p, w) ∂stdGaussian (E d) ∂μ) ≤
        ∫ p, ((M : ℝ) * ∫ w : E d, ‖w‖ ∂stdGaussian (E d)) * ‖p.2‖ ^ 2 ∂μ := by
      apply integral_mono hi.integral_prod_left (hμ.const_mul _)
      intro p
      exact (Real.le_norm_self _).trans (actual_gaussian_averaged_hessian_upper hε ha hy haB
        (p.1 + s • p.2) p.2)
    _ = _ := integral_const_mul _ _

#print axioms gaussianHessianIntegrand
#print axioms gaussianHessianIntegrand_continuous
#print axioms gaussianHessianIntegrand_integrable
#print axioms actual_gaussian_hessian_product_upper

end BassEntropic.LogLaplace


==> anc/verification/lean/GaussianSchrodingerCoupling.lean <==
import GaussianSchrodingerLimit
import GaussianWeightIntegrability
import SchrodingerDensity

/-! Actual physical Gaussian-source Schrödinger data and its actual probability coupling.
The measurable column extension changes no target integral; no global convexity is claimed. -/
noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped InnerProductSpace NNReal ENNReal
namespace BassFlow.Entropic.GaussianApproximation

structure PhysicalSchrodingerData (d : ℕ) (μ ν : Measure (EuclideanSpace ℝ (Fin d)))
    (ε : ℝ) (M : ℝ≥0) where
  a : EuclideanSpace ℝ (Fin d) → ℝ
  v : EuclideanSpace ℝ (Fin d) → ℝ
  a_measurable : Measurable a
  v_zero : v 0 = 0
  v_lipschitz : LipschitzWith M v
  columnBound : ℝ≥0
  column_ae_bound : ∀ᵐ y ∂ν, |a y| ≤ columnBound
  row_integrable : ∀ w, Integrable (fun y ↦ Real.exp ((inner ℝ w y - a y) / ε)) ν
  row_equation : ∀ w, v w = ε * Real.log (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν)
  column_equation : ∀ᵐ y ∂ν, Integrable (fun w ↦ Real.exp ((inner ℝ w y - v w) / ε)) μ ∧
    a y = ε * Real.log (∫ w, Real.exp ((inner ℝ w y - v w) / ε) ∂μ)

/-- Every item in this record is constructed from the actual finite quantizations and Gaussian law. -/
theorem actual_gaussian_physical_schrodinger_data
    {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (γ : Measure (EuclideanSpace ℝ (Fin d))) [IsGaussian γ]
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hC : MeasurableSet C) (hν : ∀ᵐ y ∂ν, y ∈ C)
    (Z Γ : Ω → EuclideanSpace ℝ (Fin d)) (hZ : Measurable Z) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = γ) {R ε : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε)
    (M : ℝ≥0) (hM : ∀ y ∈ C, ‖y‖ ≤ M) :
    Nonempty (PhysicalSchrodingerData d (P.map (fun ω ↦ Z ω + Γ ω)) ν ε M) := by
  let E := EuclideanSpace ℝ (Fin d)
  let W := fun ω ↦ Z ω + Γ ω
  let μ := P.map W
  obtain ⟨ac, v, hv0, hvL, hrow, hcol⟩ := actual_gaussian_schrodinger_potentials_onTarget
    P d γ ν C hC hν Z Γ hZ hΓ hlaw hb hε M hM
  obtain ⟨a, ha, hae⟩ := (MeasurableEmbedding.subtype_coe hC).exists_measurable_extend
    ac.continuous.measurable (fun _ ↦ inferInstance)
  have heq (y : C) : a (y : E) = ac y := congrFun hae y
  have hA : ∀ᵐ y ∂ν, |a y| ≤ (‖ac‖₊ : ℝ≥0) := by
    filter_upwards [hν] with y hy
    rw [heq (⟨y, hy⟩ : C)]
    simpa only [Real.norm_eq_abs, coe_nnnorm] using ac.norm_coe_le_norm (⟨y, hy⟩ : C)
  have hνM : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hν.mono (fun y hy ↦ hM y hy)
  have hrowI (w : E) : Integrable (fun y ↦ Real.exp ((inner ℝ w y - a y) / ε)) ν := by
    exact BassEntropic.LogLaplace.weight_integrable hε ha.aemeasurable hνM hA w
  have hrowEq (w : E) : v w = ε * Real.log (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν) := by
    have hI : (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν) =
        ∫ y : C, Real.exp ((inner ℝ w (y : E) - ac y) / ε) ∂BassFlow.Entropic.CompactTarget.onTarget ν C := by
      rw [BassFlow.Entropic.CompactTarget.integral_onTarget ν C hC hν]
      apply integral_congr_ae
      exact Filter.Eventually.of_forall (fun y ↦ by
        change Real.exp ((inner ℝ w (y : E) - a y) / ε) =
          Real.exp ((inner ℝ w (y : E) - ac y) / ε)
        rw [heq])
    exact (hrow w).trans (congrArg (fun z : ℝ ↦ ε * Real.log z) hI.symm)
  have hcolEq : ∀ᵐ y ∂ν, Integrable (fun w ↦ Real.exp ((inner ℝ w y - v w) / ε)) μ ∧
      a y = ε * Real.log (∫ w, Real.exp ((inner ℝ w y - v w) / ε) ∂μ) := by
    filter_upwards [hν] with y hy
    have HI := actual_gaussian_weight_integrable P γ Z Γ hZ hΓ hlaw hb hε M.coe_nonneg
      v hvL.continuous.measurable (normalized_lipschitz_value_bound hvL hv0) y (hM y hy)
    have hm : AEStronglyMeasurable (fun w : E ↦ Real.exp ((inner ℝ w y - v w) / ε)) μ :=
      (Real.continuous_exp.comp (((continuous_id.inner continuous_const).sub hvL.continuous).div_const ε)).aestronglyMeasurable
    have HIμ : Integrable (fun w : E ↦ Real.exp ((inner ℝ w y - v w) / ε)) μ :=
      (integrable_map_measure hm (hZ.add hΓ).aemeasurable).2 HI
    refine ⟨HIμ, ?_⟩
    rw [heq (⟨y, hy⟩ : C)]
    change ac (⟨y, hy⟩ : C) = ε * Real.log
      (∫ w, Real.exp ((inner ℝ w y - v w) / ε) ∂P.map W)
    have hW : Measurable W := hZ.add hΓ
    rw [integral_map hW.aemeasurable hm]
    exact hcol (⟨y, hy⟩ : C)
  exact ⟨⟨a, v, ha, hv0, hvL, ‖ac‖₊, hA, hrowI, hrowEq, hcolEq⟩⟩

/-- Literal equations, already constructed above, give the actual physical exponential coupling. -/
theorem PhysicalSchrodingerData.actual_coupling {d : ℕ}
    {μ ν : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    {ε : ℝ} {M : ℝ≥0} (D : PhysicalSchrodingerData d μ ν ε M) (hε : 0 < ε) :
    (schrodingerCoupling μ ν (inner ℝ) D.a D.v ε).fst = μ ∧
    (schrodingerCoupling μ ν (inner ℝ) D.a D.v ε).snd = ν ∧
    IsProbabilityMeasure (schrodingerCoupling μ ν (inner ℝ) D.a D.v ε) := by
  exact actual_schrodinger_density_coupling μ ν (inner ℝ) D.a D.v
    (continuous_fst.inner continuous_snd).measurable D.a_measurable D.v_lipschitz.continuous.measurable
    hε D.row_integrable D.row_equation D.column_equation
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/GaussianSchrodingerLimit.lean <==
import ActualGaussianPotentialCompactness
import CompactColumnRowLimit
import GaussianColumnIntegralLimit
import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner

/-! Actual Gaussian-source Schrödinger equations obtained by compactness and dominated
convergence. The target column is continuous on the actual compact support. -/
noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
open scoped InnerProductSpace NNReal Topology BoundedContinuousFunction
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow.Entropic.FiniteGauge BassFlow.Entropic.CompactTarget
variable {Ω : Type*} [MeasurableSpace Ω]

theorem actual_gaussian_schrodinger_potentials_onTarget
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (γ : Measure (EuclideanSpace ℝ (Fin d))) [IsGaussian γ]
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hC : MeasurableSet C) (hν : ∀ᵐ y ∂ν, y ∈ C)
    (Z Γ : Ω → EuclideanSpace ℝ (Fin d)) (hZ : Measurable Z) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = γ) {R ε : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε)
    (M : ℝ≥0) (hM : ∀ y ∈ C, ‖y‖ ≤ M) :
    ∃ a : C →ᵇ ℝ, ∃ v : EuclideanSpace ℝ (Fin d) → ℝ,
      v 0 = 0 ∧ LipschitzWith M v ∧
      (∀ w, v w = ε * Real.log (∫ y : C,
        Real.exp ((inner ℝ w (y : EuclideanSpace ℝ (Fin d)) - a y) / ε) ∂onTarget ν C)) ∧
      (∀ y : C, a y = ε * Real.log (∫ ω,
        Real.exp ((inner ℝ (Z ω + Γ ω) (y : EuclideanSpace ℝ (Fin d)) -
          v (Z ω + Γ ω)) / ε) ∂P)) := by
  let E := EuclideanSpace ℝ (Fin d)
  let W := fun ω ↦ Z ω + Γ ω
  let μ := onTarget ν C
  letI : IsProbabilityMeasure μ := onTarget_probability ν C hC hν
  obtain ⟨a, v, H, ac, hac, g, φ, hφ, hconv⟩ :=
    actual_gaussian_potential_compactness P d γ ν C hC hν Z Γ hZ hΓ hlaw hb hε M hM
  let cost : E → C → ℝ := fun w y ↦ inner ℝ w (y : E)
  have hc : ∀ w, Continuous (cost w) := fun w ↦ continuous_const.inner continuous_subtype_val
  let vl : E → ℝ := targetPotential μ ε g cost
  have hroweq : ∀ n w, v n w = targetPotential μ ε (ac n) cost w := by
    intro n w
    have hI : (∫ y, Real.exp ((inner ℝ w y - a n y) / ε) ∂ν) =
        ∫ y : C, Real.exp ((cost w y - ac n y) / ε) ∂μ := by
      rw [integral_onTarget ν C hC hν]
      apply integral_congr_ae
      exact Filter.Eventually.of_forall (fun y ↦ by
        change Real.exp ((inner ℝ w (y : E) - a n y) / ε) =
          Real.exp ((inner ℝ w (y : E) - ac n y) / ε)
        rw [hac])
    exact ((H n).2.2.2.2.2.1 w).trans (congrArg (fun z : ℝ ↦ ε * Real.log z) hI)
  have hpoint : ∀ w, Tendsto (fun n ↦ v (φ n) w) atTop (𝓝 (vl w)) := by
    intro w
    have HH := (actual_compact_column_row_limit μ (fun n ↦ ac (φ n)) g cost hc hε hconv).2 w
    simpa only [← hroweq, vl] using HH
  have hzero : vl 0 = 0 := by
    have HH := hpoint 0
    have heq : (fun n ↦ v (φ n) 0) = (fun _ : ℕ ↦ (0 : ℝ)) :=
      funext (fun n ↦ (H (φ n)).2.2.1)
    rw [heq] at HH
    exact (tendsto_nhds_unique HH tendsto_const_nhds)
  have hLip : LipschitzWith M vl := by
    apply LipschitzWith.of_dist_le_mul
    intro x y
    exact le_of_tendsto ((hpoint x).dist (hpoint y))
      (Filter.Eventually.of_forall (fun n ↦ ((H (φ n)).2.2.2.1).dist_le_mul x y))
  refine ⟨g, vl, hzero, hLip, fun _ ↦ rfl, ?_⟩
  intro y
  have hI := actual_gaussian_column_integral_limit P γ Z Γ hZ hΓ hlaw hb hε M v vl
    (fun n ↦ (H n).2.2.2.1) (fun n ↦ (H n).2.2.2.2.1) φ hφ.tendsto_atTop hpoint
    (y : E) (hM y y.property)
  have hvl : ∀ w, |vl w| ≤ M * ‖w‖ := normalized_lipschitz_value_bound hLip hzero
  have hExp := integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hb
    (t := 2 * (M : ℝ) / ε) (by positivity)
  have hLimI : Integrable (fun ω ↦ Real.exp ((inner ℝ (W ω) (y : E) - vl (W ω)) / ε)) P := by
    apply hExp.mono' ?_ (Filter.Eventually.of_forall (fun ω ↦ ?_))
    · have hmW : Measurable W := hZ.add hΓ
      have hmV : Measurable (fun ω ↦ vl (W ω)) := hLip.continuous.measurable.comp hmW
      exact (Real.continuous_exp.measurable.comp
        (((hmW.inner measurable_const).sub hmV).div_const ε)).aestronglyMeasurable
    · rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
      apply Real.exp_le_exp.mpr
      have HI := (abs_le.mp ((abs_real_inner_le_norm (W ω) (y : E)).trans
        (mul_le_mul_of_nonneg_left (hM y y.property) (norm_nonneg _)))).2
      have HV := (abs_le.mp (hvl (W ω))).1
      calc
        _ ≤ (2 * (M : ℝ) * ‖W ω‖) / ε :=
          div_le_div_of_nonneg_right (by nlinarith) hε.le
        _ = _ := by ring
  have hlog := (Real.continuousAt_log (integral_exp_pos hLimI).ne').tendsto.comp hI
  have HCε : Tendsto (fun _ : ℕ ↦ ε) atTop (𝓝 ε) := tendsto_const_nhds
  have hcolLim := HCε.mul hlog
  have heval := ((BoundedContinuousFunction.lipschitz_eval_const y).continuous.tendsto g).comp hconv
  have hcols : (fun n ↦ ac (φ n) y) = (fun n ↦ ε * Real.log
      (∫ ω, Real.exp ((inner ℝ (approximation W (hZ.add hΓ) (φ n) ω) (y : E) -
        v (φ n) (approximation W (hZ.add hΓ) (φ n) ω)) / ε) ∂P)) := by
    ext n
    rw [hac]
    exact (H (φ n)).2.2.2.2.2.2 y
  have heval' : Tendsto (fun n ↦ ac (φ n) y) atTop (𝓝 (g y)) := by
    simpa only [Function.comp_def, BoundedContinuousFunction.mkOfCompact_apply] using heval
  rw [hcols] at heval'
  exact tendsto_nhds_unique heval' hcolLim
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/GaussianSteinBound.lean <==
module
public import BassFlow.GaussianDensity
import all BassFlow.GaussianDensity
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.Calculus.FDeriv.Measurable
import Mathlib.Analysis.Calculus.LineDeriv.IntegrationByParts
import Mathlib.Analysis.SpecialFunctions.ExpDeriv
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.Probability.Distributions.Gaussian.Fernique
import Mathlib.Tactic

/-!
# A genuine Gaussian integration-by-parts bound

The Gaussian density and its normalization are the accepted actual density. Bounded scalar
functions with a bounded directional derivative satisfy Stein's identity by the existing
whole-space Haar integration-by-parts theorem. No derivative is exchanged with an integral.
The resulting bound is independent of the directional-derivative bound used for integrability.

UNCOMPILED AUTHOR DRAFT: compiler hold; this file does not certify a new result yet.
-/

noncomputable section
public section
open MeasureTheory ProbabilityTheory Filter
open scoped InnerProductSpace ProbabilityTheory ENNReal NNReal

namespace BassFlow.GaussianSmooth

variable (d : ℕ)
local notation "E" => EuclideanSpace ℝ (Fin d)
local notation "γ" => stdGaussian E
local notation "φ" => standardGaussianDensityReal d

/-- The derivative of the actual normalized multivariate Gaussian density. -/
lemma actual_gaussian_density_derivative (w : E) :
    HasFDerivAt φ (-φ w • innerSL ℝ w) w := by
  have h := (((hasStrictFDerivAt_norm_sq w).hasFDerivAt.const_smul
    (-(2 : ℝ)⁻¹)).exp).const_smul
    ((2 * Real.pi) ^ (-(d : ℝ) / 2))
  convert! h using 1
  · ext x
    simp only [standardGaussianDensityReal, Pi.smul_apply, smul_eq_mul]
    congr 1
    ring
  · ext h
    simp only [standardGaussianDensityReal, ContinuousLinearMap.smul_apply,
      ContinuousLinearMap.neg_apply, innerSL_apply_apply, smul_eq_mul, Pi.smul_apply]
    ring

/-- Integrability against the actual Gaussian is exactly weighted Lebesgue integrability. -/
lemma gaussian_integrable_mul_density {f : E → ℝ} (hf : Integrable f γ) :
    Integrable (fun w ↦ φ w * f w) (volume : Measure E) := by
  rw [stdGaussian_eq_volume_withDensity d] at hf
  have h := (integrable_withDensity_iff_integrable_smul'
    (measurable_standardGaussianDensity d)
    (ae_of_all _ fun w ↦ standardGaussianDensity_lt_top d w)).1 hf
  have heq : (fun w ↦ φ w * f w) =
      (fun w ↦ (standardGaussianDensity d w).toReal • f w) := by
    funext w
    simp only [standardGaussianDensity]
    rw [ENNReal.toReal_ofReal (standardGaussianDensityReal_pos d w).le]
    rfl
  rw [heq]
  exact h

/-- Actual Gaussian integration is integration against its actual normalized real density. -/
lemma gaussian_integral_eq_mul_density (f : E → ℝ) :
    (∫ w, f w ∂γ) = ∫ w, φ w * f w := by
  rw [stdGaussian_eq_volume_withDensity d,
    integral_withDensity_eq_integral_toReal_smul (measurable_standardGaussianDensity d)
      (ae_of_all _ fun w ↦ standardGaussianDensity_lt_top d w)]
  apply integral_congr_ae
  exact ae_of_all _ fun w ↦ by
    simp only [standardGaussianDensity]
    rw [ENNReal.toReal_ofReal (standardGaussianDensityReal_pos d w).le]
    rfl

/-- Gaussian Stein identity for an actually differentiable bounded function, with an actual
bound on its directional derivative used only to justify whole-space integration by parts. -/
theorem gaussian_stein_of_bounded_directional_derivative
    {g : E → ℝ} (hg : Differentiable ℝ g) (h : E) (B D : ℝ≥0)
    (hB : ∀ w, ‖g w‖ ≤ B) (hD : ∀ w, ‖fderiv ℝ g w h‖ ≤ D) :
    (∫ w, fderiv ℝ g w h ∂γ) = ∫ w, inner ℝ w h * g w ∂γ := by
  have hiG : Integrable g γ := (integrable_const (B : ℝ)).mono'
    hg.continuous.measurable.aestronglyMeasurable (ae_of_all _ hB)
  have hiD : Integrable (fun w ↦ fderiv ℝ g w h) γ :=
    (integrable_const (D : ℝ)).mono'
      (measurable_fderiv_apply_const ℝ g h).aestronglyMeasurable (ae_of_all _ hD)
  have hiNorm : Integrable (fun w : E ↦ ‖w‖) γ :=
    (IsGaussian.integrable_id : Integrable (id : E → E) γ).norm
  have hiScore : Integrable (fun w ↦ inner ℝ w h * g w) γ := by
    apply (hiNorm.mul_const (‖h‖ * B)).mono'
      (show AEStronglyMeasurable (fun w : E ↦ inner ℝ w h * g w) γ from
        ((continuous_id.inner continuous_const).measurable.mul
          hg.continuous.measurable).aestronglyMeasurable)
    exact ae_of_all _ fun w ↦ by
      rw [norm_mul]
      calc
        _ ≤ ‖w‖ * ‖h‖ * B :=
          mul_le_mul (norm_inner_le_norm w h) (hB w) (norm_nonneg _) (by positivity)
        _ = ‖w‖ * (‖h‖ * B) := by ring
  have hfg := gaussian_integrable_mul_density d hiG
  have hfg' := gaussian_integrable_mul_density d hiD
  have hf'g : Integrable (fun w ↦ fderiv ℝ φ w h * g w) (volume : Measure E) := by
    have hi := (gaussian_integrable_mul_density d hiScore).neg
    convert hi using 1
    ext w
    rw [(actual_gaussian_density_derivative d w).fderiv]
    simp only [ContinuousLinearMap.smul_apply, innerSL_apply_apply, smul_eq_mul, Pi.neg_apply]
    ring
  have hibp := integral_mul_fderiv_eq_neg_fderiv_mul_of_integrable hf'g hfg' hfg
    (fun w _ ↦ (actual_gaussian_density_derivative d w).differentiableAt)
    (fun w _ ↦ hg w)
  rw [gaussian_integral_eq_mul_density d]
  calc
    (∫ w, φ w * fderiv ℝ g w h) = -∫ w, fderiv ℝ φ w h * g w := hibp
    _ = ∫ w, φ w * (inner ℝ w h * g w) := by
      rw [← integral_neg]
      apply integral_congr_ae
      exact ae_of_all _ fun w ↦ by
        change -(fderiv ℝ φ w h * g w) = φ w * (inner ℝ w h * g w)
        rw [(actual_gaussian_density_derivative d w).fderiv]
        simp only [ContinuousLinearMap.smul_apply, innerSL_apply_apply, smul_eq_mul]
        ring
    _ = ∫ w, inner ℝ w h * g w ∂γ := (gaussian_integral_eq_mul_density d _).symm

/-- The average directional derivative has a bound independent of its pointwise derivative
bound. Only the function bound and the actual Gaussian first moment remain. -/
theorem gaussian_integral_directional_derivative_bound
    {g : E → ℝ} (hg : Differentiable ℝ g) (h : E) (B D : ℝ≥0)
    (hB : ∀ w, ‖g w‖ ≤ B) (hD : ∀ w, ‖fderiv ℝ g w h‖ ≤ D) :
    ‖∫ w, fderiv ℝ g w h ∂γ‖ ≤ (B : ℝ) * (∫ w : E, ‖w‖ ∂γ) * ‖h‖ := by
  rw [gaussian_stein_of_bounded_directional_derivative d hg h B D hB hD]
  have hiNorm : Integrable (fun w : E ↦ ‖w‖) γ :=
    (IsGaussian.integrable_id : Integrable (id : E → E) γ).norm
  calc
    ‖∫ w, inner ℝ w h * g w ∂γ‖ ≤ ∫ w : E, ‖w‖ * (‖h‖ * B) ∂γ := by
      apply norm_integral_le_of_norm_le (hiNorm.mul_const (‖h‖ * B))
      exact ae_of_all _ fun w ↦ by
        rw [norm_mul]
        calc
          _ ≤ ‖w‖ * ‖h‖ * B :=
            mul_le_mul (norm_inner_le_norm w h) (hB w) (norm_nonneg _) (by positivity)
          _ = ‖w‖ * (‖h‖ * B) := by ring
    _ = (B : ℝ) * (∫ w : E, ‖w‖ ∂γ) * ‖h‖ := by rw [integral_mul_const]; ring

#print axioms actual_gaussian_density_derivative
#print axioms gaussian_integrable_mul_density
#print axioms gaussian_integral_eq_mul_density
#print axioms gaussian_stein_of_bounded_directional_derivative
#print axioms gaussian_integral_directional_derivative_bound

end BassFlow.GaussianSmooth


==> anc/verification/lean/GaussianWeightIntegrability.lean <==
module
public import GaussianColumnUniformBounds
public import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner

/-! Actual Gaussian exponential moments imply the literal column weight is integrable. -/
public section
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace
namespace BassFlow.Entropic.GaussianApproximation
variable {Ω E : Type*} [MeasurableSpace Ω]
variable [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
variable [SecondCountableTopology E] [MeasurableSpace E] [BorelSpace E]

theorem actual_gaussian_weight_integrable
    (P : Measure Ω) (γ : Measure E) [IsGaussian γ]
    (Z Γ : Ω → E) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    {R ε M : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε) (hM : 0 ≤ M)
    (v : E → ℝ) (hvmeas : Measurable v) (hv : ∀ w, |v w| ≤ M * ‖w‖)
    (y : E) (hy : ‖y‖ ≤ M) :
    Integrable (fun ω ↦ Real.exp ((inner ℝ (Z ω + Γ ω) y - v (Z ω + Γ ω)) / ε)) P := by
  have hExp := integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hb
    (t := 2 * M / ε) (by positivity)
  apply hExp.mono' ?_ (Filter.Eventually.of_forall (fun ω ↦ ?_))
  · exact (Real.continuous_exp.measurable.comp
      ((((hZ.add hΓ).inner measurable_const).sub (hvmeas.comp (hZ.add hΓ))).div_const ε)).aestronglyMeasurable
  · rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    apply Real.exp_le_exp.mpr
    have HI := (abs_le.mp ((abs_real_inner_le_norm (Z ω + Γ ω) y).trans
      (mul_le_mul_of_nonneg_left hy (norm_nonneg _)))).2
    have HV := (abs_le.mp (hv (Z ω + Γ ω))).1
    calc
      _ ≤ (2 * M * ‖Z ω + Γ ω‖) / ε :=
        div_le_div_of_nonneg_right (by nlinarith) hε.le
      _ = _ := by ring
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/GradientLipschitz.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Topology.MetricSpace.Lipschitz
import Mathlib.Tactic

/-!
# A support field with a global upper quadratic model is globally Lipschitz

The elementary constant `2 C` is sufficient for global Picard iteration. This generic lemma
uses the actual lower support inequality and upper quadratic model; discharging the latter for
the original Bass functional remains separate. UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open scoped InnerProductSpace NNReal

namespace BassFlow.GaussianSmooth

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- A global support field with a common upper quadratic model has modulus at most `2 C`. -/
theorem norm_gradient_sub_le_of_support_upperQuadratic
    {V : H → ℝ} {g : H → H} (C : ℝ≥0)
    (hlower : ∀ x y, V x + inner ℝ (g x) (y - x) ≤ V y)
    (hupper : ∀ x y, V y ≤ V x + inner ℝ (g x) (y - x) + C / 2 * ‖y - x‖ ^ 2)
    (x y : H) : ‖g y - g x‖ ≤ 2 * C * ‖y - x‖ := by
  by_cases hxy : y = x
  · subst y
    simp
  by_cases hzero : g y - g x = 0
  · rw [hzero, norm_zero]
    positivity
  let δ := ‖y - x‖
  let a := g y - g x
  have hδ : 0 < δ := norm_pos_iff.mpr (sub_ne_zero.mpr hxy)
  have ha : 0 < ‖a‖ := norm_pos_iff.mpr hzero
  let u := (δ / ‖a‖) • a
  have hu : ‖u‖ = δ := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (div_nonneg hδ.le ha.le)]
    exact div_mul_cancel₀ δ ha.ne'
  have hai : inner ℝ a u = δ * ‖a‖ := by
    rw [inner_smul_right, real_inner_self_eq_norm_sq]
    field_simp [ha.ne'] <;> ring
  have hsub : y + u - x = (y - x) + u := by abel
  have hn : ‖y + u - x‖ ≤ 2 * δ := by
    rw [hsub]
    calc
      _ ≤ ‖y - x‖ + ‖u‖ := norm_add_le _ _
      _ = 2 * δ := by rw [hu]; ring
  have hlo := hlower y (y + u)
  have hxylo := hlower x y
  have hhi := hupper x (y + u)
  simp only [add_sub_cancel_left] at hlo
  rw [hsub, inner_add_right] at hhi
  rw [← hsub] at hhi
  have hi : inner ℝ a u ≤ C / 2 * ‖y + u - x‖ ^ 2 := by
    change inner ℝ (g y - g x) u ≤ _
    rw [inner_sub_left]
    linarith
  have hsq : ‖y + u - x‖ ^ 2 ≤ 4 * δ ^ 2 := by
    nlinarith [norm_nonneg (y + u - x)]
  have hh := hi.trans (mul_le_mul_of_nonneg_left hsq (by positivity : 0 ≤ (C : ℝ) / 2))
  rw [hai] at hh
  change ‖a‖ ≤ 2 * C * δ
  apply (mul_le_mul_iff_right₀ hδ).mp
  calc
    δ * ‖a‖ ≤ (C : ℝ) / 2 * (4 * δ ^ 2) := hh
    _ = δ * (2 * C * δ) := by ring

/-- The preceding norm estimate gives an actual global Lipschitz field. -/
theorem gradient_lipschitz_of_support_upperQuadratic
    {V : H → ℝ} {g : H → H} (C : ℝ≥0)
    (hlower : ∀ x y, V x + inner ℝ (g x) (y - x) ≤ V y)
    (hupper : ∀ x y, V y ≤ V x + inner ℝ (g x) (y - x) + C / 2 * ‖y - x‖ ^ 2) :
    LipschitzWith (2 * C) g := by
  apply LipschitzWith.of_dist_le_mul
  intro x y
  simpa only [dist_eq_norm, NNReal.coe_mul, NNReal.coe_ofNat] using
    norm_gradient_sub_le_of_support_upperQuadratic C hlower hupper y x

#print axioms norm_gradient_sub_le_of_support_upperQuadratic
#print axioms gradient_lipschitz_of_support_upperQuadratic

end BassFlow.GaussianSmooth


==> anc/verification/lean/GraphLawL2Transfer.lean <==
import FixedMarginalCrossInner
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Measure.RegularityCompacts

/-!
# Strong L² convergence from weak convergence of actual graph laws

The source variable is fixed on the original sample space. Weak convergence is required only
for its pair laws with the varying targets. A measurable graph representation of the limiting
target, a common norm, and an actual uniform target bound imply strong L² convergence. This is
a transfer lemma; optimal-plan compactness and optimizer stability are not assumed proved here.
-/

noncomputable section
open MeasureTheory Filter
open scoped Topology InnerProductSpace

namespace BassFlow.GradientBase

variable {Ω E : Type*} [MeasurableSpace Ω]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [PolishSpace E]

/-- The probability-valued pair law of two actual L² variables. -/
def probabilityPairLaw (P : Measure Ω) [IsProbabilityMeasure P]
    (W Y : Lp E 2 P) : ProbabilityMeasure (E × E) :=
  ⟨P.map (fun ω ↦ (W ω, Y ω)), Measure.isProbabilityMeasure_map
    ((Lp.aestronglyMeasurable W).aemeasurable.prodMk
      (Lp.aestronglyMeasurable Y).aemeasurable)⟩

theorem probabilityPairLaw_fst (P : Measure Ω) [IsProbabilityMeasure P]
    (W Y : Lp E 2 P) :
    (probabilityPairLaw P W Y : Measure (E × E)).map Prod.fst = P.map (W : Ω → E) := by
  exact Measure.fst_map_prodMk₀ (Lp.aestronglyMeasurable Y).aemeasurable

theorem probabilityPairLaw_ae_snd_bound (P : Measure Ω) [IsProbabilityMeasure P]
    (W Y : Lp E 2 P) {M : ℝ} (hY : ∀ᵐ ω ∂P, ‖Y ω‖ ≤ M) :
    ∀ᵐ p ∂(probabilityPairLaw P W Y : Measure (E × E)), ‖p.2‖ ≤ M := by
  exact (ae_map_iff
    ((Lp.aestronglyMeasurable W).aemeasurable.prodMk
      (Lp.aestronglyMeasurable Y).aemeasurable)
    (measurableSet_le (continuous_snd.norm.measurable) measurable_const)).2 hY

theorem probabilityPairLaw_crossInner (P : Measure Ω) [IsProbabilityMeasure P]
    (W Y Ystar : Lp E 2 P) {T : E → E} (hT : Measurable T)
    (hgraph : (Ystar : Ω → E) =ᵐ[P] T ∘ (W : Ω → E)) :
    (∫ p, inner ℝ p.2 (T p.1) ∂(probabilityPairLaw P W Y : Measure (E × E))) =
      inner ℝ Y Ystar := by
  rw [show (probabilityPairLaw P W Y : Measure (E × E)) =
    P.map (fun ω ↦ (W ω, Y ω)) from rfl]
  rw [integral_map
    ((Lp.aestronglyMeasurable W).aemeasurable.prodMk
      (Lp.aestronglyMeasurable Y).aemeasurable)
    (show AEStronglyMeasurable (fun p : E × E ↦ inner ℝ p.2 (T p.1))
      (P.map (fun ω ↦ (W ω, Y ω))) from
      (measurable_snd.inner (hT.comp measurable_fst)).aestronglyMeasurable), L2.inner_def]
  exact integral_congr_ae (hgraph.mono fun ω hω ↦ by
    simpa only [Function.comp_apply] using congrArg (inner ℝ (Y ω)) hω.symm)

/-- Weak actual pair-law convergence to a measurable graph upgrades to strong L² convergence
when the targets are uniformly bounded and have the same second moment. -/
theorem L2_tendsto_of_weak_pairLaw_graph
    (P : Measure Ω) [IsProbabilityMeasure P]
    {ι : Type*} {l : Filter ι} (W : Lp E 2 P) (Ys : ι → Lp E 2 P) (Ystar : Lp E 2 P)
    (hweak : Tendsto (fun i ↦ probabilityPairLaw P W (Ys i)) l
      (𝓝 (probabilityPairLaw P W Ystar)))
    {T : E → E} (hT : Measurable T)
    (hgraph : (Ystar : Ω → E) =ᵐ[P] T ∘ (W : Ω → E))
    {M : ℝ} (hM : 0 < M)
    (hbounds : ∀ i, ∀ᵐ ω ∂P, ‖Ys i ω‖ ≤ M)
    (hbound : ∀ᵐ ω ∂P, ‖Ystar ω‖ ≤ M)
    (hsame : ∀ i, ‖Ys i‖ ^ 2 = ‖Ystar‖ ^ 2) :
    Tendsto Ys l (𝓝 Ystar) := by
  let μ := P.map (W : Ω → E)
  letI : IsProbabilityMeasure μ :=
    Measure.isProbabilityMeasure_map (Lp.aestronglyMeasurable W).aemeasurable
  have hTp : MemLp T 2 μ :=
    (memLp_map_measure_iff hT.aestronglyMeasurable
      (Lp.aestronglyMeasurable W).aemeasurable).2
      ((memLp_congr_ae hgraph).1 (Lp.memLp Ystar))
  have hiT : Integrable T μ := hTp.integrable (by norm_num)
  have hcross := crossInner_tendsto_of_weak_fixed_fst μ
    (fun i ↦ probabilityPairLaw P W (Ys i)) (probabilityPairLaw P W Ystar) hweak
    (fun i ↦ probabilityPairLaw_fst P W (Ys i)) (probabilityPairLaw_fst P W Ystar)
    hT hiT hM
    (fun i ↦ probabilityPairLaw_ae_snd_bound P W (Ys i) (hbounds i))
    (probabilityPairLaw_ae_snd_bound P W Ystar hbound)
  simp_rw [probabilityPairLaw_crossInner P W _ Ystar hT hgraph] at hcross
  have hsq : Tendsto (fun i ↦ ‖Ys i - Ystar‖ ^ 2) l (𝓝 0) := by
    have ht : Tendsto (fun i ↦ ‖Ystar‖ ^ 2 - 2 * inner ℝ (Ys i) Ystar + ‖Ystar‖ ^ 2) l
        (𝓝 (‖Ystar‖ ^ 2 - 2 * inner ℝ Ystar Ystar + ‖Ystar‖ ^ 2)) :=
      (tendsto_const_nhds.sub (hcross.const_mul 2)).add tendsto_const_nhds
    convert ht using 1
    · ext i
      rw [norm_sub_sq_real, hsame i]
    · rw [real_inner_self_eq_norm_sq]
      ring
  have hn := (Real.continuous_sqrt.tendsto 0).comp hsq
  apply tendsto_iff_dist_tendsto_zero.2
  simpa only [Function.comp_def, dist_eq_norm, Real.sqrt_sq (norm_nonneg _), Real.sqrt_zero]
    using hn

#print axioms probabilityPairLaw
#print axioms probabilityPairLaw_fst
#print axioms probabilityPairLaw_ae_snd_bound
#print axioms probabilityPairLaw_crossInner
#print axioms L2_tendsto_of_weak_pairLaw_graph

end BassFlow.GradientBase


==> anc/verification/lean/HomogeneousInteriorBounds.lean <==
import NormalizedConvexLocalBounds
import ActualUniformCapBound

noncomputable section
open MeasureTheory Set Metric
open scoped ENNReal
namespace BassFlow.BaseMinimizer

/-- Actual convex gauges have a bound linear in their genuine target integral,
with the coefficient fixed before the gauge. -/
theorem actual_homogeneous_interior_cap {d : ℕ}
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (I : Set (EuclideanSpace ℝ (Fin d))) (m r : ℝ) (hm : 0 < m) (hr : 0 < r)
    (hνI : ∀ᵐ y ∂ν, y ∈ I) (hdom : ENNReal.ofReal m • volume.restrict I ≤ ν) :
    ∃ B : ℝ, 0 < B ∧ ∀ ψ : EuclideanSpace ℝ (Fin d) → ℝ,
      ConvexOn ℝ I ψ → ContinuousOn ψ I → Integrable ψ ν →
      (∀ y ∈ I, 0 ≤ ψ y) → ∀ x, closedBall x (2*r) ⊆ I →
        ∀ y ∈ closedBall x r, ψ y ≤ B*(∫ z, ψ z ∂ν) := by
  have hv : 0 < volume.real (closedBall (0:EuclideanSpace ℝ (Fin d)) r) := by
    exact ENNReal.toReal_pos (measure_closedBall_pos volume _ hr).ne'
      (isCompact_closedBall _ r).measure_lt_top.ne
  let B := 2/(m*volume.real (closedBall (0:EuclideanSpace ℝ (Fin d)) r))
  have hB : 0 < B := by dsimp [B];positivity
  refine ⟨B,hB,?_⟩
  intro ψ hc hcont hi hn x hx y hy
  let A := ∫ z, ψ z ∂ν
  have hA : 0 ≤ A := integral_nonneg_of_ae (hνI.mono fun z hz ↦ hn z hz)
  have hh := BassEntropic.InteriorCap.actual_uniform_interior_cap ν I ψ hc hcont hi hνI
    A m hm (fun z hz ↦ by linarith [hn z hz]) (le_refl A) x r hr hx hdom y hy
  change ψ y ≤ B*A
  have he : 2*A/(m*volume.real (closedBall (0:EuclideanSpace ℝ (Fin d)) r)) = B*A := by
    dsimp [B];ring
  rw [he] at hh
  linarith

#print axioms actual_homogeneous_interior_cap
end BassFlow.BaseMinimizer


==> anc/verification/lean/HomogeneousInteriorLipschitz.lean <==
import HomogeneousInteriorBounds

noncomputable section
open MeasureTheory Set Metric
open scoped ENNReal NNReal
namespace BassFlow.BaseMinimizer

/-- Local Lipschitz constants are linear in the genuine target integral,
uniformly over centers with the same actual interior collar. -/
theorem actual_homogeneous_interior_lipschitz {d : ℕ}
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (I : Set (EuclideanSpace ℝ (Fin d))) (m r : ℝ) (hm : 0 < m) (hr : 0 < r)
    (hνI : ∀ᵐ y ∂ν, y ∈ I) (hdom : ENNReal.ofReal m • volume.restrict I ≤ ν) :
    ∃ L : ℝ, 0 < L ∧ ∀ ψ : EuclideanSpace ℝ (Fin d) → ℝ,
      ConvexOn ℝ I ψ → ContinuousOn ψ I → Integrable ψ ν →
      (∀ y ∈ I, 0 ≤ ψ y) → ∀ x, closedBall x (4*r) ⊆ I →
        ∀ y ∈ ball x r, ∀ z ∈ ball x r,
          |ψ y-ψ z| ≤ L*(∫ t, ψ t ∂ν)*dist y z := by
  obtain ⟨B,hB,hcap⟩ := actual_homogeneous_interior_cap ν I m (2*r) hm (by positivity) hνI hdom
  let L := 2*B/r
  have hL : 0 < L := by dsimp [L];positivity
  refine ⟨L,hL,?_⟩
  intro ψ hc hcont hi hn x hx y hy z hz
  let A := ∫ t, ψ t ∂ν
  have hA : 0 ≤ A := integral_nonneg_of_ae (hνI.mono fun t ht ↦ hn t ht)
  have hx' : closedBall x (2*(2*r)) ⊆ I := by convert hx using 1 <;> ring
  have hbound : ∀ t ∈ ball x (2*r), |ψ t| ≤ B*A := by
    intro t ht
    have htI : t ∈ I := hx (closedBall_subset_closedBall (by linarith) (mem_closedBall.mpr (le_of_lt ht)))
    rw [abs_of_nonneg (hn t htI)]
    exact hcap ψ hc hcont hi hn x hx' t (mem_closedBall.mpr (le_of_lt ht))
  have hsmall : ball x (2*r) ⊆ I :=
    (ball_subset_closedBall.trans (closedBall_subset_closedBall (by linarith))).trans hx
  have hlip := (hc.subset hsmall (convex_ball x (2*r))).lipschitzOnWith_of_abs_le hr hbound
  have he : 2*r-r = r := by ring
  simp only [he] at hlip
  have hh := hlip.dist_le_mul y hy z hz
  rw [Real.dist_eq,Real.toNNReal_of_nonneg (by positivity),NNReal.coe_mk] at hh
  convert hh using 1 <;> dsimp [L] <;> ring

#print axioms actual_homogeneous_interior_lipschitz
end BassFlow.BaseMinimizer


==> anc/verification/lean/HomogeneousJensenGap.lean <==
import UniformJensenGap

noncomputable section
open MeasureTheory Set Filter
namespace BassFlow.BaseMinimizer

/-- Original Bass data give a homogeneous quantitative Jensen gap for actual
nonnegative convex gauges, including the zero-target-integral case. The constant
is chosen before the tested function and its integral size. -/
theorem actual_original_homogeneous_jensen_gap {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d)) (h : OriginalBassMeasureAssumptions d μ ν) :
    ∃ yc : BaseE d, yc ∈ interior (ν : Measure (BaseE d)).support ∧
      ∃ δ : ℝ, 0 < δ ∧ ∀ ψ : BaseE d → ℝ,
        ConvexOn ℝ (interior (ν : Measure (BaseE d)).support) ψ →
        ContinuousOn ψ (interior (ν : Measure (BaseE d)).support) →
        Measurable ψ → Integrable ψ (ν : Measure (BaseE d)) →
        (∀ y ∈ interior (ν : Measure (BaseE d)).support, 0 ≤ ψ y) → ψ yc = 0 →
        (∫ x, ψ x ∂(μ : Measure (BaseE d))) ≤
          (1-δ)*(∫ y, ψ y ∂(ν : Measure (BaseE d))) := by
  obtain ⟨yc,hyc,δ,hδ,hgap⟩ := actual_original_uniform_jensen_gap μ ν h
  obtain ⟨hK,hμI,hνI,_,_,_,_,_,_,_,_⟩ := actual_original_full_interior_geometry μ ν h
  let I := interior (ν : Measure (BaseE d)).support
  refine ⟨yc,hyc,δ,hδ,?_⟩
  intro ψ hconv hc hm hi hn hz
  let A := ∫ y, ψ y ∂(ν : Measure (BaseE d))
  have hνn : 0 ≤ᵐ[(ν : Measure (BaseE d))] ψ := hνI.mono fun y hy ↦ hn y hy
  have hA : 0 ≤ A := integral_nonneg_of_ae hνn
  obtain hAz | hAp := eq_or_lt_of_le hA
  · have hAI : A = 0 := hAz.symm
    have hpoint : ∀ y ∈ I, ψ y = 0 := by
      intro y hy
      apply le_antisymm _ (hn y hy)
      by_contra hnot
      have hp : 0 < ψ y := lt_of_not_ge hnot
      have hcAt : ContinuousAt ψ y := (hc y hy).continuousAt (isOpen_interior.mem_nhds hy)
      have hpositive := actual_integral_pos_at_support (ν : Measure (BaseE d)) hi hνn
        (interior_subset hy) hcAt hp
      change 0 < A at hpositive
      linarith
    have hzeroμ : ψ =ᵐ[(μ : Measure (BaseE d))] 0 := hμI.mono fun x hx ↦ hpoint x hx
    rw [integral_congr_ae hzeroμ]
    simp only [Pi.zero_apply,integral_zero]
    change 0 ≤ (1-δ)*A
    rw [hAI,mul_zero]
  · let φ : BaseE d → ℝ := fun y ↦ A⁻¹*ψ y
    have hclass : NormalizedInteriorConvex (ν : Measure (BaseE d)) I yc φ := by
      refine ⟨ConvexOn.smul (inv_nonneg.mpr hAp.le) hconv,
        continuousOn_const.mul hc,measurable_const.mul hm,hi.const_mul _,?_,?_,?_⟩
      · intro y hy
        exact mul_nonneg (inv_nonneg.mpr hAp.le) (hn y hy)
      · simp only [φ,hz,mul_zero]
      · change (∫ y, A⁻¹*ψ y ∂(ν : Measure (BaseE d))) = 1
        rw [integral_const_mul]
        exact inv_mul_cancel₀ hAp.ne'
    have hh := hgap φ hclass
    change (∫ x, A⁻¹*ψ x ∂(μ : Measure (BaseE d))) ≤ 1-δ at hh
    rw [integral_const_mul] at hh
    have hmul := mul_le_mul_of_nonneg_left hh hAp.le
    rw [← mul_assoc,mul_inv_cancel₀ hAp.ne',one_mul] at hmul
    simpa only [mul_comm A] using hmul

#print axioms actual_original_homogeneous_jensen_gap
end BassFlow.BaseMinimizer


==> anc/verification/lean/InteriorContinuousCompactness.lean <==
import Mathlib.Topology.UniformSpace.Ascoli
import Mathlib.Topology.Metrizable.ContinuousMap
import Mathlib.Topology.Sequences
import Mathlib.Topology.MetricSpace.ProperSpace.Real
import Mathlib.Analysis.Normed.Group.Real

noncomputable section
open Set Filter TopologicalSpace
open scoped Topology
namespace BassFlow.BaseMinimizer

/-- Actual compact-open subsequential compactness on a noncompact interior.
This uses all compact subsets at once, avoiding an assumed diagonal subsequence.
The normalized-convex application must discharge equicontinuity and pointwise
bounds from the genuine density floor and local convex bounds. -/
theorem actual_interior_continuous_subsequence
    {X : Type*} [TopologicalSpace X] [LocallyCompactSpace X] [SigmaCompactSpace X]
    (F : ℕ → C(X,ℝ)) (heq : Equicontinuous (fun n x ↦ F n x))
    (hb : ∀ x, ∃ K : ℝ, ∀ n, ‖F n x‖ ≤ K) :
    ∃ f : C(X,ℝ), ∃ φ : ℕ → ℕ, StrictMono φ ∧
      Tendsto (F ∘ φ) atTop (𝓝 f) ∧
      ∀ K : Set X, IsCompact K →
        TendstoUniformlyOn (fun n x ↦ F (φ n) x) f atTop K := by
  let S : Set C(X,ℝ) := range F
  let q : S → ℕ := fun f ↦ Classical.choose f.2
  have hq : ∀ f : S, F (q f) = f.1 := fun f ↦ Classical.choose_spec f.2
  have heqS : Equicontinuous (fun f : S ↦ (fun x ↦ f.1 x)) := by
    have hh := heq.comp q
    simpa only [Function.comp_def,hq] using hh
  letI : T2Space (UniformOnFun X ℝ {K : Set X | IsCompact K}) :=
    UniformOnFun.t2Space_of_covering (by
      apply eq_univ_iff_forall.mpr
      intro x
      exact mem_sUnion_of_mem (mem_singleton x) isCompact_singleton)
  have hclemb : Topology.IsClosedEmbedding
      (UniformOnFun.ofFun {K : Set X | IsCompact K} ∘
        (fun f : C(X,ℝ) ↦ (fun x ↦ f x))) := by
    exact ContinuousMap.isUniformEmbedding_toUniformOnFunIsCompact.isClosedEmbedding
  have hcompact : IsCompact (closure S) :=
    ArzelaAscoli.isCompact_closure_of_isClosedEmbedding
      (F := fun f : C(X,ℝ) ↦ (fun x ↦ f x))
      (fun K hK ↦ hK) hclemb
      (fun K _ ↦ heqS.equicontinuousOn K)
      (by
        intro K _ x _
        obtain ⟨B,hB⟩ := hb x
        refine ⟨Metric.closedBall (0:ℝ) B,isCompact_closedBall _ _,?_⟩
        intro f hf
        obtain ⟨n,rfl⟩ := hf
        simpa only [Metric.mem_closedBall,dist_zero_right] using hB n)
  obtain ⟨f,_,φ,hφ,hlim⟩ := hcompact.tendsto_subseq
    (fun n ↦ subset_closure (mem_range_self n))
  refine ⟨f,φ,hφ,hlim,?_⟩
  exact ContinuousMap.tendsto_iff_forall_isCompact_tendstoUniformlyOn.mp hlim

#print axioms actual_interior_continuous_subsequence
end BassFlow.BaseMinimizer


==> anc/verification/lean/LogPartitionNormalization.lean <==
module
public import Mathlib.MeasureTheory.Integral.Bochner.Basic
public import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-! Literal log-partition equations normalize actual exponential densities. -/
public section
noncomputable section
open MeasureTheory
namespace BassFlow.Entropic.GaussianApproximation
variable {T : Type*} [MeasurableSpace T]

theorem actual_log_partition_normalization (μ : Measure T) [IsProbabilityMeasure μ]
    (u : T → ℝ) {ε a : ℝ} (hε : 0 < ε)
    (hu : Integrable (fun x ↦ Real.exp (u x)) μ)
    (ha : a = ε * Real.log (∫ x, Real.exp (u x) ∂μ)) :
    Integrable (fun x ↦ Real.exp (u x - a / ε)) μ ∧
      (∫ x, Real.exp (u x - a / ε) ∂μ) = 1 := by
  have hI : 0 < ∫ x, Real.exp (u x) ∂μ := integral_exp_pos hu
  have haε : a / ε = Real.log (∫ x, Real.exp (u x) ∂μ) := by
    rw [ha]
    field_simp
  have heq : (fun x ↦ Real.exp (u x - a / ε)) =
      (fun x ↦ Real.exp (u x) / (∫ z, Real.exp (u z) ∂μ)) := by
    ext x
    rw [Real.exp_sub, haε, Real.exp_log hI]
  rw [heq]
  exact ⟨hu.div_const _, by rw [integral_div, div_self hI.ne']⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/MartingaleEndpointLaw.lean <==
import BassFlow.MartingalePlan
import Mathlib.MeasureTheory.Integral.Bochner.Set

/-!
# Actual endpoint plans of martingales on arbitrary probability spaces

An arbitrary filtered martingale supplies the actual two-coordinate law, its integrable
coordinates, and its first-coordinate event identities. The original sample space is arbitrary;
no conditional probability kernel, countability, or canonical-space premise is introduced.
UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

set_option autoImplicit false
noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped ProbabilityTheory

universe u v w
namespace BassFlow.OriginalInputs

variable {Ω : Type u} {E : Type v} {ι : Type w} [mΩ : MeasurableSpace Ω]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]
  [Preorder ι]

/-- The endpoint process is actually measurable in the original ambient sigma-algebra. -/
theorem martingale_endpoint_measurable
    {P : Measure Ω} {ℱ : Filtration ι mΩ} {M : ι → Ω → E}
    (hM : Martingale M ℱ P) (i : ι) : Measurable (M i) :=
  ((hM.stronglyMeasurable i).mono (ℱ.le i)).measurable

/-- The law of two ordered endpoints of an arbitrary martingale is an actual martingale plan. -/
theorem martingale_endpointLaw_isMartingalePlan
    {P : Measure Ω} [IsFiniteMeasure P] {ℱ : Filtration ι mΩ} {M : ι → Ω → E}
    (hM : Martingale M ℱ P) {i j : ι} (hij : i ≤ j) :
    IsMartingalePlan (P.map (M i)) (P.map (M j))
      (P.map (fun ω ↦ (M i ω, M j ω))) := by
  have hi := martingale_endpoint_measurable hM i
  have hj := martingale_endpoint_measurable hM j
  have hp := hi.prodMk hj
  refine ⟨⟨Measure.fst_map_prodMk hj, Measure.snd_map_prodMk hi⟩, ?_, ?_, ?_⟩
  · exact (integrable_map_measure measurable_fst.aestronglyMeasurable hp.aemeasurable).2
      (hM.integrable i)
  · exact (integrable_map_measure measurable_snd.aestronglyMeasurable hp.aemeasurable).2
      (hM.integrable j)
  · intro A hA
    rw [setIntegral_map (measurable_fst hA) measurable_snd.aestronglyMeasurable
      hp.aemeasurable,
      setIntegral_map (measurable_fst hA) measurable_fst.aestronglyMeasurable hp.aemeasurable]
    exact (hM.setIntegral_eq hij ((hM.stronglyMeasurable i).measurable hA)).symm

/-- Actual endpoint marginal laws may be substituted without altering the endpoint plan. -/
theorem martingale_endpointLaw_isMartingalePlan_of_laws
    {P : Measure Ω} [IsFiniteMeasure P] {ℱ : Filtration ι mΩ} {M : ι → Ω → E}
    (hM : Martingale M ℱ P) {i j : ι} (hij : i ≤ j)
    {μ ν : Measure E} (hi : P.map (M i) = μ) (hj : P.map (M j) = ν) :
    IsMartingalePlan μ ν (P.map (fun ω ↦ (M i ω, M j ω))) := by
  rw [← hi, ← hj]
  exact martingale_endpointLaw_isMartingalePlan hM hij

/-- Endpoint rectangle mass is exactly the mass of the original process event. -/
theorem martingale_endpointLaw_rectangle
    {P : Measure Ω} {ℱ : Filtration ι mΩ} {M : ι → Ω → E}
    (hM : Martingale M ℱ P) (i j : ι) {A B : Set E}
    (hA : MeasurableSet A) (hB : MeasurableSet B) :
    (P.map (fun ω ↦ (M i ω, M j ω))) (A ×ˢ B) =
      P {ω | M i ω ∈ A ∧ M j ω ∈ B} := by
  exact Measure.map_apply
    ((martingale_endpoint_measurable hM i).prodMk (martingale_endpoint_measurable hM j))
    (hA.prod hB)

/-- Positive process rectangles transfer exactly to the actual endpoint-plan witness. -/
theorem martingale_endpoint_positive_rectangle_iff
    {P : Measure Ω} {ℱ : Filtration ι mΩ} {M : ι → Ω → E}
    (hM : Martingale M ℱ P) (i j : ι) {A B : Set E}
    (hA : MeasurableSet A) (hB : MeasurableSet B) :
    0 < (P.map (fun ω ↦ (M i ω, M j ω))) (A ×ˢ B) ↔
      0 < P {ω | M i ω ∈ A ∧ M j ω ∈ B} := by
  rw [martingale_endpointLaw_rectangle hM i j hA hB]

#print axioms martingale_endpoint_measurable
#print axioms martingale_endpointLaw_isMartingalePlan
#print axioms martingale_endpointLaw_isMartingalePlan_of_laws
#print axioms martingale_endpointLaw_rectangle
#print axioms martingale_endpoint_positive_rectangle_iff

end BassFlow.OriginalInputs


==> anc/verification/lean/MartingaleGeometricMixture.lean <==
import CountableIrreducibilityWitnesses
import Mathlib.MeasureTheory.Integral.Bochner.SumMeasure
import Mathlib.Analysis.SpecificLimits.Basic

noncomputable section
open MeasureTheory Set
open scoped ENNReal
namespace BassFlow.BaseMinimizer

def geometricPlanWeight (n : ℕ) : ℝ≥0∞ := 2^(-1-(n:ℤ))
def geometricPlanMixture {d : ℕ} (plans : ℕ → Measure (BaseE d × BaseE d)) :
    Measure (BaseE d × BaseE d) := Measure.sum fun n ↦ geometricPlanWeight n • plans n

theorem actual_geometric_plan_weight_sum : ∑' n, geometricPlanWeight n = 1 :=
  ENNReal.tsum_two_zpow_neg_add_one

theorem actual_geometric_plan_weight_pos (n : ℕ) : 0 < geometricPlanWeight n :=
  ENNReal.zpow_pos (by norm_num) (by norm_num) _

/-- A countable geometric mixture preserves actual marginals and the true
martingale set-integral identities. First moments are actual marginal data. -/
theorem actual_geometric_martingale_mixture {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (hμ : Integrable (id : BaseE d → BaseE d) (μ : Measure (BaseE d)))
    (hν : Integrable (id : BaseE d → BaseE d) (ν : Measure (BaseE d)))
    (plans : ℕ → Measure (BaseE d × BaseE d))
    (hplans : ∀ n, IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) (plans n)) :
    IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d))
      (geometricPlanMixture plans) := by
  have hfst : (geometricPlanMixture plans).fst = (μ : Measure (BaseE d)) := by
    ext s hs
    rw [Measure.fst_apply hs]
    change (Measure.sum fun n ↦ geometricPlanWeight n • plans n) (Prod.fst ⁻¹' s) = _
    rw [Measure.sum_apply _ (measurable_fst hs)]
    simp_rw [Measure.smul_apply,smul_eq_mul,← Measure.fst_apply hs,(hplans _).1.1]
    rw [ENNReal.tsum_mul_right,actual_geometric_plan_weight_sum,one_mul]
  have hsnd : (geometricPlanMixture plans).snd = (ν : Measure (BaseE d)) := by
    ext s hs
    rw [Measure.snd_apply hs]
    change (Measure.sum fun n ↦ geometricPlanWeight n • plans n) (Prod.snd ⁻¹' s) = _
    rw [Measure.sum_apply _ (measurable_snd hs)]
    simp_rw [Measure.smul_apply,smul_eq_mul,← Measure.snd_apply hs,(hplans _).1.2]
    rw [ENNReal.tsum_mul_right,actual_geometric_plan_weight_sum,one_mul]
  have hF : Integrable (Prod.fst : BaseE d × BaseE d → BaseE d) (geometricPlanMixture plans) := by
    have hi : Integrable (id : BaseE d → BaseE d) (geometricPlanMixture plans).fst := hfst.symm ▸ hμ
    exact (integrable_map_measure measurable_id.aestronglyMeasurable
      measurable_fst.aemeasurable).mp hi
  have hG : Integrable (Prod.snd : BaseE d × BaseE d → BaseE d) (geometricPlanMixture plans) := by
    have hi : Integrable (id : BaseE d → BaseE d) (geometricPlanMixture plans).snd := hsnd.symm ▸ hν
    exact (integrable_map_measure measurable_id.aestronglyMeasurable
      measurable_snd.aemeasurable).mp hi
  refine ⟨⟨hfst,hsnd⟩,hF,hG,?_⟩
  intro s hs
  have hset : MeasurableSet (Prod.fst ⁻¹' s : Set (BaseE d × BaseE d)) := measurable_fst hs
  have hSF : Integrable (Prod.fst : BaseE d × BaseE d → BaseE d)
      (Measure.sum fun n ↦ (geometricPlanWeight n • plans n).restrict (Prod.fst ⁻¹' s)) := by
    rw [← Measure.restrict_sum _ hset]
    exact hF.restrict
  have hSG : Integrable (Prod.snd : BaseE d × BaseE d → BaseE d)
      (Measure.sum fun n ↦ (geometricPlanWeight n • plans n).restrict (Prod.fst ⁻¹' s)) := by
    rw [← Measure.restrict_sum _ hset]
    exact hG.restrict
  change (∫ p, p.2 ∂(Measure.sum fun n ↦ geometricPlanWeight n • plans n).restrict (Prod.fst ⁻¹' s)) =
    ∫ p, p.1 ∂(Measure.sum fun n ↦ geometricPlanWeight n • plans n).restrict (Prod.fst ⁻¹' s)
  rw [Measure.restrict_sum _ hset,integral_sum_measure hSG,integral_sum_measure hSF]
  apply tsum_congr
  intro n
  rw [Measure.restrict_smul,integral_smul_measure,integral_smul_measure]
  exact congrArg (fun z : BaseE d ↦ (geometricPlanWeight n).toReal • z) ((hplans n).2.2.2 s hs)

/-- Positive members of the actual witness sequence retain positive mass
in the same rectangle under the actual geometric mixture. -/
theorem actual_geometric_mixture_positive {d : ℕ}
    (plans : ℕ → Measure (BaseE d × BaseE d)) {S : Set (BaseE d × BaseE d)}
    (hS : MeasurableSet S) {n : ℕ} (hn : 0 < plans n S) :
    0 < geometricPlanMixture plans S := by
  have hp : 0 < (geometricPlanWeight n • plans n) S := by
    rw [Measure.smul_apply,smul_eq_mul]
    exact ENNReal.mul_pos (actual_geometric_plan_weight_pos n).ne' hn.ne'
  exact hp.trans_le (Measure.le_sum (fun n ↦ geometricPlanWeight n • plans n) n S)

/-- A single actual plan detects every positive measurable rectangle,
derived from original set-dependent irreducibility, not assumed. -/
theorem actual_common_irreducible_martingale_plan {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (hμ : Integrable (id : BaseE d → BaseE d) (μ : Measure (BaseE d)))
    (hν : Integrable (id : BaseE d → BaseE d) (ν : Measure (BaseE d)))
    (hirr : BassIrreducible (μ : Measure (BaseE d)) (ν : Measure (BaseE d))) :
    ∃ π : Measure (BaseE d × BaseE d),
      IsMartingalePlan (μ : Measure (BaseE d)) (ν : Measure (BaseE d)) π ∧
      ∀ A B : Set (BaseE d), MeasurableSet A → MeasurableSet B →
        0 < (μ : Measure (BaseE d)) A → 0 < (ν : Measure (BaseE d)) B →
        0 < π (A ×ˢ B) := by
  obtain ⟨plans,hplans,hpos⟩ := actual_countable_irreducibility_witnesses μ ν hirr
  refine ⟨geometricPlanMixture plans,actual_geometric_martingale_mixture μ ν hμ hν plans hplans,?_⟩
  intro A B hA hB hpA hpB
  obtain ⟨n,hn⟩ := hpos A B hA hB hpA hpB
  exact actual_geometric_mixture_positive plans (hA.prod hB) hn

#print axioms actual_common_irreducible_martingale_plan
end BassFlow.BaseMinimizer


==> anc/verification/lean/MovingLipschitzLimit.lean <==
module
public import Mathlib.Topology.MetricSpace.Lipschitz
public import Mathlib.Analysis.Normed.Field.Basic
public import Mathlib.Topology.Algebra.Monoid.Defs
public import Mathlib.Topology.Algebra.Ring.Real

/-! Pointwise limits of a common Lipschitz family may be evaluated along converging inputs. -/
public section
open Filter
open scoped Topology NNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {E F : Type*} [PseudoMetricSpace E] [PseudoMetricSpace F]

lemma actual_moving_lipschitz_limit (v : ℕ → E → F) (vlim : E → F) (M : ℝ≥0)
    (hLip : ∀ n, LipschitzWith M (v n))
    (hpoint : ∀ x, Tendsto (fun n ↦ v n x) atTop (𝓝 (vlim x)))
    (xseq : ℕ → E) (x : E) (hx : Tendsto xseq atTop (𝓝 x)) :
    Tendsto (fun n ↦ v n (xseq n)) atTop (𝓝 (vlim x)) := by
  have hdist : Tendsto (fun n ↦ (M : ℝ) * dist (xseq n) x) atTop (𝓝 0) := by
    have HC : Tendsto (fun _ : ℕ ↦ x) atTop (𝓝 x) := tendsto_const_nhds
    have HM : Tendsto (fun _ : ℕ ↦ (M : ℝ)) atTop (𝓝 (M : ℝ)) := tendsto_const_nhds
    simpa only [dist_self, mul_zero] using HM.mul (hx.dist HC)
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  have H1 := hdist.eventually (gt_mem_nhds (half_pos hε))
  have H2 := (Metric.tendsto_nhds.mp (hpoint x)) (ε / 2) (half_pos hε)
  filter_upwards [H1, H2] with n hn hn2
  have HD := (hLip n).dist_le_mul (xseq n) x
  exact (dist_triangle _ _ _).trans_lt (by linarith)
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/NormalizedConvexCompactness.lean <==
import NormalizedConvexLocalBounds
import InteriorContinuousCompactness
import Mathlib.Topology.MetricSpace.Equicontinuity

noncomputable section
open MeasureTheory Set Metric Filter TopologicalSpace
open scoped Topology ENNReal NNReal
namespace BassFlow.BaseMinimizer

/-- Actual local uniform Lipschitz constants imply equicontinuity of the whole
family. The constants may vary with the base point, but not the family index. -/
theorem actual_equicontinuous_of_local_uniform_lipschitz
    {X : Type*} [PseudoMetricSpace X] (F : ℕ → X → ℝ)
    (hlocal : ∀ x, ∃ r > 0, ∃ K : ℝ≥0,
      ∀ n, LipschitzOnWith K (F n) (ball x r)) : Equicontinuous F := by
  intro x
  obtain ⟨r,hr,K,hK⟩ := hlocal x
  apply Metric.equicontinuousAt_iff.mpr
  intro ε hε
  refine ⟨min r (ε/((K:ℝ)+1)),lt_min hr (div_pos hε (by positivity)),?_⟩
  intro y hy n
  have hyB : y ∈ ball x r := hy.trans_le (min_le_left _ _)
  have hxB : x ∈ ball x r := mem_ball_self hr
  have hdist : dist x y < ε/((K:ℝ)+1) := by
    rw [dist_comm]
    exact hy.trans_le (min_le_right _ _)
  have hh := (lt_div_iff₀ (show 0 < (K:ℝ)+1 by positivity)).mp hdist
  have hbound := (hK n).dist_le_mul x hxB y hyB
  nlinarith [show 0 ≤ dist x y from dist_nonneg]

/-- Normalized actual convex functions admit a genuine compact-open subsequence
on the WHOLE open interior. Local bounds are derived from actual target density
and translated-ball Jensen, not supplied as a compactness oracle. -/
theorem actual_normalized_convex_interior_subsequence {d : ℕ}
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (I : Set (EuclideanSpace ℝ (Fin d))) (hI : IsOpen I)
    (m : ℝ) (hm : 0 < m) (hνI : ∀ᵐ y ∂ν, y ∈ I)
    (hdom : ENNReal.ofReal m • volume.restrict I ≤ ν)
    (ψ : ℕ → EuclideanSpace ℝ (Fin d) → ℝ)
    (hconv : ∀ n, ConvexOn ℝ I (ψ n))
    (hc : ∀ n, ContinuousOn (ψ n) I)
    (hi : ∀ n, Integrable (ψ n) ν)
    (hn : ∀ n y, y ∈ I → 0 ≤ ψ n y)
    (hints : ∀ n, (∫ y, ψ n y ∂ν) ≤ 1) :
    ∃ f : C(I,ℝ), ∃ φ : ℕ → ℕ, StrictMono φ ∧
      ∀ K : Set I, IsCompact K →
        TendstoUniformlyOn (fun n x ↦ ψ (φ n) x.1) f atTop K := by
  letI : LocallyCompactSpace I := hI.locallyCompactSpace
  let F : ℕ → C(I,ℝ) := fun n ↦ ⟨fun x ↦ ψ n x.1,(hc n).restrict⟩
  have hlocal : ∀ x : I, ∃ r > 0, ∃ K : ℝ≥0,
      (∀ n, LipschitzOnWith K (F n) (ball x r)) ∧
      ∃ B : ℝ, ∀ n, ‖F n x‖ ≤ B := by
    intro x
    obtain ⟨δ,hδ,hδI⟩ := Metric.isOpen_iff.mp hI x.1 x.2
    let r : ℝ := δ/8
    have hr : 0 < r := by dsimp [r];positivity
    have houter : closedBall x.1 (4*r) ⊆ I :=
      (closedBall_subset_ball (by dsimp [r];linarith : 4*r < δ)).trans hδI
    obtain ⟨B,hB,hbounds⟩ := actual_normalized_convex_local_bounds ν I x.1 r m hr hm
      houter hνI hdom
    refine ⟨r,hr,(2*B/r).toNNReal,?_,B,?_⟩
    · intro n
      apply LipschitzOnWith.of_dist_le'
      intro y hy z hz
      change dist (ψ n y.1) (ψ n z.1) ≤ (2*B/r) * dist y.1 z.1
      simpa only [Real.toNNReal_of_nonneg (show 0 ≤ 2*B/r by positivity), NNReal.coe_mk] using
        (hbounds (ψ n) (hconv n) (hc n) (hi n) (hn n) (hints n)).2.dist_le_mul
          y.1 hy z.1 hz
    · intro n
      have hh := (hbounds (ψ n) (hconv n) (hc n) (hi n) (hn n) (hints n)).1
        x.1 (mem_ball_self (by linarith : 0 < 2*r))
      change ‖ψ n x.1‖ ≤ B
      simpa only [Real.norm_eq_abs] using hh
  have heq : Equicontinuous (fun n x ↦ F n x) :=
    actual_equicontinuous_of_local_uniform_lipschitz _
      (fun x ↦ by obtain ⟨r,hr,K,hK,_⟩ := hlocal x;exact ⟨r,hr,K,hK⟩)
  have hb : ∀ x : I, ∃ B : ℝ, ∀ n, ‖F n x‖ ≤ B :=
    fun x ↦ by obtain ⟨_,_,_,_,hB⟩ := hlocal x;exact hB
  obtain ⟨f,φ,hφ,_,hU⟩ := actual_interior_continuous_subsequence F heq hb
  exact ⟨f,φ,hφ,hU⟩

#print axioms actual_normalized_convex_interior_subsequence
end BassFlow.BaseMinimizer


==> anc/verification/lean/NormalizedConvexDeficit.lean <==
import StrictJensenProduct
import Mathlib.Tactic.Module
import Mathlib.Tactic.FieldSimp

noncomputable section
open MeasureTheory Set Filter
open scoped Topology
namespace BassFlow.BaseMinimizer

/-- A nonzero nonnegative function with an interior zero has a genuine strict
convex-combination deficit between two interior points. No strict-convexity
hypothesis or subgradient selection is needed. -/
theorem actual_normalized_positive_deficit
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {I : Set E} (hI : IsOpen I) {ψ : E → ℝ}
    {yc y0 : E} (hyc : yc ∈ I) (hy0 : y0 ∈ I)
    (hn : ∀ y ∈ I, 0 ≤ ψ y) (hzero : ψ yc = 0) (hpos : 0 < ψ y0) :
    ∃ b ∈ I, ∃ t ∈ Ioo (0 : ℝ) 1,
      t • y0 + (1-t) • b = yc ∧
      ψ (t • y0 + (1-t) • b) < t * ψ y0 + (1-t) * ψ b := by
  have hc : Continuous (fun s : ℝ ↦ yc + s • (yc-y0)) := by fun_prop
  have he : ∀ᶠ s in 𝓝 (0 : ℝ), yc+s • (yc-y0) ∈ I := by
    apply hc.continuousAt.eventually
    simpa only [zero_smul,add_zero] using hI.eventually_mem hyc
  obtain ⟨δ,hδ,hsub⟩ := Metric.mem_nhds_iff.mp he
  let s : ℝ := δ/2
  have hs : 0 < s := by dsimp [s]; positivity
  have hsδ : s ∈ Metric.ball (0 : ℝ) δ := by
    rw [Metric.mem_ball,Real.dist_eq,sub_zero,abs_of_pos hs]
    dsimp [s]
    linarith
  let b : E := yc+s • (yc-y0)
  have hb : b ∈ I := hsub hsδ
  let t : ℝ := s/(1+s)
  have hden : 0 < 1+s := by linarith
  have ht : 0 < t := div_pos hs hden
  have ht1 : t < 1 := by
    dsimp [t]
    rw [div_lt_one hden]
    linarith
  have hcomb : t • y0 + (1-t) • b = yc := by
    have hts : (1-t)*s = t := by dsimp [t]; field_simp [hden.ne']; ring
    dsimp [b]
    simp only [smul_add,smul_smul,smul_sub,hts]
    module
  refine ⟨b,hb,t,⟨ht,ht1⟩,hcomb,?_⟩
  rw [hcomb,hzero]
  exact add_pos_of_pos_of_nonneg (mul_pos ht hpos) (mul_nonneg (by linarith) (hn b hb))

/-- The support-deficit criterion is discharged by an actual interior minimum
normalization and a positive value. The support inclusion is literal geometry. -/
theorem actual_strict_jensen_from_interior_zero
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
    [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
    (μ : Measure E) [IsProbabilityMeasure μ]
    {I : Set E} {ψ : E → ℝ} (hI : IsOpen I)
    (hψ : ConvexOn ℝ I ψ) (hc : ContinuousOn ψ I) (hmψ : Measurable ψ)
    (hnψ : ∀ y ∈ I, 0 ≤ ψ y)
    (hid : Integrable (id : E → E) μ) (hiψ : Integrable ψ μ)
    (hμI : ∀ᵐ y ∂μ, y ∈ I) (hmean : (∫ y, y ∂μ) ∈ I)
    (hIsupp : I ⊆ μ.support)
    {yc y0 : E} (hyc : yc ∈ I) (hy0 : y0 ∈ I)
    (hzero : ψ yc = 0) (hpos : 0 < ψ y0) :
    ψ (∫ y, y ∂μ) < ∫ y, ψ y ∂μ := by
  obtain ⟨b,hb,t,ht,_,hdef⟩ :=
    actual_normalized_positive_deficit hI hyc hy0 hnψ hzero hpos
  exact actual_strict_jensen_of_support_deficit μ hI hψ hc hmψ hnψ hid hiψ hμI hmean
    hy0 hb (hIsupp hy0) (hIsupp hb) t ht.1.le (sub_nonneg.mpr ht.2.le) hdef

#print axioms actual_strict_jensen_from_interior_zero
end BassFlow.BaseMinimizer


==> anc/verification/lean/NormalizedConvexLimit.lean <==
import NormalizedConvexCompactness
import NormalizedIntegralLimit
import Mathlib.MeasureTheory.MeasurableSpace.Embedding

noncomputable section
open MeasureTheory Set Metric Filter TopologicalSpace
open scoped Topology ENNReal
namespace BassFlow.BaseMinimizer

/-- The actual compact-open limit has a literal measurable ambient extension;
Fatou controls its target integral and compact source geometry preserves source
integrals. No limiting function, normalization, or source convergence is assumed. -/
theorem actual_normalized_convex_limit {d : ℕ}
    (μ ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (I K : Set (EuclideanSpace ℝ (Fin d))) (hI : IsOpen I) (hK : IsCompact K)
    (hKI : K ⊆ I) (hμK : ∀ᵐ x ∂μ, x ∈ K) (hνI : ∀ᵐ y ∂ν, y ∈ I)
    (m : ℝ) (hm : 0 < m) (hdom : ENNReal.ofReal m • volume.restrict I ≤ ν)
    (yc : EuclideanSpace ℝ (Fin d)) (hyc : yc ∈ I)
    (ψ : ℕ → EuclideanSpace ℝ (Fin d) → ℝ)
    (hconv : ∀ n, ConvexOn ℝ I (ψ n)) (hc : ∀ n, ContinuousOn (ψ n) I)
    (hi : ∀ n, Integrable (ψ n) ν) (hn : ∀ n y, y ∈ I → 0 ≤ ψ n y)
    (hints : ∀ n, (∫ y, ψ n y ∂ν) ≤ 1) (hzero : ∀ n, ψ n yc = 0) :
    ∃ Ψ : EuclideanSpace ℝ (Fin d) → ℝ, ∃ φ : ℕ → ℕ, StrictMono φ ∧
      Measurable Ψ ∧ ConvexOn ℝ I Ψ ∧ ContinuousOn Ψ I ∧
      (∀ y ∈ I, 0 ≤ Ψ y) ∧ Ψ yc = 0 ∧
      Integrable Ψ ν ∧ (∫ y, Ψ y ∂ν) ≤ 1 ∧ Integrable Ψ μ ∧
      Tendsto (fun n ↦ ∫ x, ψ (φ n) x ∂μ) atTop (𝓝 (∫ x, Ψ x ∂μ)) := by
  obtain ⟨f,φ,hφ,hU⟩ := actual_normalized_convex_interior_subsequence ν I hI m hm hνI hdom
    ψ hconv hc hi hn hints
  let Ψ : EuclideanSpace ℝ (Fin d) → ℝ := Function.extend (Subtype.val : I → _) f (fun _ ↦ 0)
  have hΨ : ∀ y (hy : y ∈ I), Ψ y = f ⟨y,hy⟩ := by
    intro y hy
    exact Subtype.val_injective.extend_apply f (fun _ ↦ 0) ⟨y,hy⟩
  have hmeas : Measurable Ψ :=
    (MeasurableEmbedding.subtype_coe hI.measurableSet).measurable_extend
      f.continuous.measurable measurable_const
  have hcont : ContinuousOn Ψ I := by
    rw [continuousOn_iff_continuous_restrict]
    have he : I.restrict Ψ = f := funext fun y ↦ hΨ y.1 y.2
    rw [he]
    exact f.continuous
  have hlim : ∀ y ∈ I, Tendsto (fun n ↦ ψ (φ n) y) atTop (𝓝 (Ψ y)) := by
    intro y hy
    have hh := (hU {⟨y,hy⟩} isCompact_singleton).tendsto_at (mem_singleton (⟨y,hy⟩ : I))
    rwa [hΨ y hy]
  have hcv : ConvexOn ℝ I Ψ := by
    refine ⟨(hconv 0).1,?_⟩
    intro x hx y hy α β hα hβ hs
    have hz : α • x+β • y ∈ I := (hconv 0).1 hx hy hα hβ hs
    exact le_of_tendsto_of_tendsto (hlim _ hz)
      (((hlim x hx).const_smul α).add ((hlim y hy).const_smul β))
      (Eventually.of_forall fun n ↦ (hconv (φ n)).2 hx hy hα hβ hs)
  have hnonneg : ∀ y ∈ I, 0 ≤ Ψ y := fun y hy ↦
    ge_of_tendsto (hlim y hy) (Eventually.of_forall fun n ↦ hn (φ n) y hy)
  have hzeroΨ : Ψ yc = 0 := by
    have hh : Tendsto (fun n ↦ ψ (φ n) yc) atTop (𝓝 (0:ℝ)) := by
      simpa only [hzero] using (tendsto_const_nhds : Tendsto (fun _ : ℕ ↦ (0:ℝ)) atTop (𝓝 0))
    exact tendsto_nhds_unique (hlim yc hyc) hh
  have hνlim : ∀ᵐ y ∂ν, Tendsto (fun n ↦ ψ (φ n) y) atTop (𝓝 (Ψ y)) :=
    hνI.mono fun y hy ↦ hlim y hy
  obtain ⟨hiν,_,hintν⟩ := actual_normalized_integral_limit ν (fun n ↦ ψ (φ n)) Ψ
    (fun n ↦ hi (φ n)) (fun n ↦ hνI.mono fun y hy ↦ hn (φ n) y hy)
    (fun n ↦ hints (φ n)) hνlim
  have hiμ : Integrable Ψ μ := by
    have hh : IntegrableOn Ψ K μ := (hcont.mono hKI).integrableOn_compact hK
    rwa [IntegrableOn,Measure.restrict_eq_self_of_ae_mem hμK] at hh
  have hinμ : ∀ n, Integrable (ψ n) μ := by
    intro n
    have hh : IntegrableOn (ψ n) K μ := ((hc n).mono hKI).integrableOn_compact hK
    rwa [IntegrableOn,Measure.restrict_eq_self_of_ae_mem hμK] at hh
  have hKsub : IsCompact ((Subtype.val : I → _) ⁻¹' K) :=
    Topology.IsInducing.subtypeVal.isCompact_preimage' hK (by simpa only [Subtype.range_val] using hKI)
  have hUK := hU ((Subtype.val : I → _) ⁻¹' K) hKsub
  have hUKphys : TendstoUniformlyOn (fun n y ↦ ψ (φ n) y) Ψ atTop K := by
    intro U hU
    filter_upwards [hUK U hU] with n hnU
    intro y hy
    simpa only [hΨ y (hKI hy)] using hnU ⟨y,hKI hy⟩ hy
  have hsource := actual_integral_tendsto_of_uniform_on_full_set μ (fun n ↦ ψ (φ n)) Ψ K hμK
    (fun n ↦ hinμ (φ n)) hiμ hUKphys
  exact ⟨Ψ,φ,hφ,hmeas,hcv,hcont,hnonneg,hzeroΨ,hiν,hintν,hiμ,hsource⟩

#print axioms actual_normalized_convex_limit
end BassFlow.BaseMinimizer


==> anc/verification/lean/NormalizedConvexLocalBounds.lean <==
import ActualInteriorCapBound
import Mathlib.Analysis.Convex.Continuous

noncomputable section
open MeasureTheory Set Metric
open scoped ENNReal NNReal
namespace BassFlow.BaseMinimizer
open BassEntropic.InteriorCap

/-- The target density floor and normalized target integral give an explicit
uniform local cap and Lipschitz bound for actual convex functions. Constants
are chosen before the function, with no smoothness assumption on the density. -/
theorem actual_normalized_convex_local_bounds {d : ℕ}
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (I : Set (EuclideanSpace ℝ (Fin d)))
    (yc : EuclideanSpace ℝ (Fin d)) (r m : ℝ) (hr : 0 < r) (hm : 0 < m)
    (houter : closedBall yc (4*r) ⊆ I)
    (hνI : ∀ᵐ y ∂ν, y ∈ I)
    (hdom : ENNReal.ofReal m • volume.restrict I ≤ ν) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ ψ : EuclideanSpace ℝ (Fin d) → ℝ,
      ConvexOn ℝ I ψ → ContinuousOn ψ I → Integrable ψ ν →
      (∀ y ∈ I, 0 ≤ ψ y) → (∫ y, ψ y ∂ν) ≤ 1 →
      (∀ y ∈ ball yc (2*r), |ψ y| ≤ K) ∧
      LipschitzOnWith (2*K/r).toNNReal ψ (ball yc r) := by
  let K : ℝ := max 0 (2/(m*volume.real (closedBall (0:EuclideanSpace ℝ (Fin d)) r))-1)
  refine ⟨K,le_max_left _ _,?_⟩
  intro ψ hψ hc hi hn hint
  have hcap : ∀ y ∈ ball yc (2*r), |ψ y| ≤ K := by
    intro y hy
    have hB : closedBall y r ⊆ I := by
      apply Set.Subset.trans _ houter
      apply closedBall_subset_closedBall'
      have hd := mem_ball.mp hy
      linarith
    have hdomB : ENNReal.ofReal m • volume.restrict (closedBall y r) ≤ ν :=
      (smul_le_smul_left (ENNReal.ofReal m) (Measure.restrict_mono_set volume hB)).trans hdom
    have hyI : y ∈ I := hB (mem_closedBall_self hr.le)
    have hh := actual_interior_cap_bound ν I ψ hψ hc hi hνI 1 m hm
      (fun z hz ↦ by linarith [hn z hz]) hint y r hr hB hdomB
    have hv : volume.real (closedBall (0:EuclideanSpace ℝ (Fin d)) r) =
        volume.real (closedBall y r) := by
      have ht := actual_translated_ball_integral
        (fun _ : EuclideanSpace ℝ (Fin d) ↦ (1:ℝ)) y r
      simpa only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ,mul_one] using ht
    rw [← hv] at hh
    rw [abs_of_nonneg (hn y hyI)]
    have hh' : ψ y ≤ 2/(m*volume.real (closedBall (0:EuclideanSpace ℝ (Fin d)) r))-1 := by
      simpa only [mul_one] using hh
    exact hh'.trans (le_max_right _ _)
  refine ⟨hcap,?_⟩
  have hsmall : ball yc (2*r) ⊆ I := by
    exact (ball_subset_closedBall.trans (closedBall_subset_closedBall (by linarith))).trans houter
  have hlip := (hψ.subset hsmall (convex_ball yc (2*r))).lipschitzOnWith_of_abs_le hr
    (fun y hy ↦ hcap y hy)
  have he : 2*r-r = r := by ring
  simpa only [he] using hlip

#print axioms actual_normalized_convex_local_bounds
end BassFlow.BaseMinimizer


==> anc/verification/lean/NormalizedIntegralLimit.lean <==
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Lebesgue.Add
import Mathlib.Order.LiminfLimsup
import Mathlib.Topology.UniformSpace.UniformConvergence
import Mathlib.Tactic.Linarith

noncomputable section
open MeasureTheory Filter
open scoped Topology ENNReal
namespace BassFlow.BaseMinimizer

/-- Fatou for genuine normalized nonnegative convex-function candidates,
for an arbitrary original probability space (not only real-valued domains).
No domination at the rough target boundary is imposed. -/
theorem actual_normalized_integral_limit
    {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω)
    (F : ℕ → Ω → ℝ) (f : Ω → ℝ)
    (hi : ∀ n, Integrable (F n) ν)
    (hn : ∀ n, 0 ≤ᵐ[ν] F n)
    (hB : ∀ n, (∫ x, F n x ∂ν) ≤ 1)
    (hlim : ∀ᵐ x ∂ν, Tendsto (fun n ↦ F n x) atTop (𝓝 (f x))) :
    Integrable f ν ∧ 0 ≤ᵐ[ν] f ∧ (∫ x, f x ∂ν) ≤ 1 := by
  have hfn : 0 ≤ᵐ[ν] f := by
    filter_upwards [hlim,ae_all_iff.mpr hn] with x hx hxn
    exact ge_of_tendsto hx (Eventually.of_forall hxn)
  have hnormB : ∀ n, (∫⁻ x, ‖F n x‖ₑ ∂ν) ≤ ENNReal.ofReal 1 := by
    intro n
    calc (∫⁻ x, ‖F n x‖ₑ ∂ν) = ∫⁻ x, ENNReal.ofReal (F n x) ∂ν :=
          lintegral_congr_ae ((hn n).mono fun x hx ↦ Real.enorm_eq_ofReal hx)
      _ = ENNReal.ofReal (∫ x, F n x ∂ν) :=
          (ofReal_integral_eq_lintegral_ofReal (hi n) (hn n)).symm
      _ ≤ ENNReal.ofReal 1 := ENNReal.ofReal_le_ofReal (hB n)
  have hFatou : (∫⁻ x, ‖f x‖ₑ ∂ν) ≤ ENNReal.ofReal 1 := by
    calc (∫⁻ x, ‖f x‖ₑ ∂ν) = ∫⁻ x, liminf (fun n ↦ ‖F n x‖ₑ) atTop ∂ν :=
          lintegral_congr_ae (hlim.mono fun x hx ↦ hx.enorm.liminf_eq.symm)
      _ ≤ liminf (fun n ↦ ∫⁻ x, ‖F n x‖ₑ ∂ν) atTop :=
          lintegral_liminf_le' (fun n ↦ (hi n).1.aemeasurable.enorm)
      _ ≤ liminf (fun _ : ℕ ↦ ENNReal.ofReal 1) atTop :=
          liminf_le_liminf (Eventually.of_forall hnormB)
      _ = ENNReal.ofReal 1 := liminf_const _
  have hfm : AEStronglyMeasurable f ν :=
    aestronglyMeasurable_of_tendsto_ae atTop (fun n ↦ (hi n).1) hlim
  have hfi : Integrable f ν := ⟨hfm,hFatou.trans_lt (by simp)⟩
  refine ⟨hfi,hfn,?_⟩
  apply (ENNReal.ofReal_le_ofReal_iff (by norm_num : (0:ℝ) ≤ 1)).mp
  rw [ofReal_integral_eq_lintegral_ofReal hfi hfn]
  calc (∫⁻ x, ENNReal.ofReal (f x) ∂ν) = ∫⁻ x, ‖f x‖ₑ ∂ν :=
        lintegral_congr_ae (hfn.mono fun x hx ↦ (Real.enorm_eq_ofReal hx).symm)
    _ ≤ _ := hFatou

/-- Uniform convergence on an actual full-measure set suffices for convergence
of the source integrals. No boundary domination or extra compactness premise is
inserted; compact-open convergence later provides this literal uniform limit. -/
theorem actual_integral_tendsto_of_uniform_on_full_set
    {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (F : ℕ → Ω → ℝ) (f : Ω → ℝ) (K : Set Ω)
    (hK : ∀ᵐ x ∂μ, x ∈ K)
    (hi : ∀ n, Integrable (F n) μ) (hfi : Integrable f μ)
    (hU : TendstoUniformlyOn F f atTop K) :
    Tendsto (fun n ↦ ∫ x, F n x ∂μ) atTop (𝓝 (∫ x, f x ∂μ)) := by
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  have he := hU _ (Metric.dist_mem_uniformity (half_pos hε))
  filter_upwards [he] with n hn
  rw [dist_eq_norm,← integral_sub (hi n) hfi]
  have hbound : ∀ᵐ x ∂μ, ‖F n x - f x‖ ≤ ε/2 := by
    filter_upwards [hK] with x hx
    exact le_of_lt (by simpa only [dist_eq_norm,norm_sub_rev] using hn x hx)
  have hh := norm_integral_le_of_norm_le_const hbound
  rw [probReal_univ,mul_one] at hh
  exact hh.trans_lt (by linarith)

#print axioms actual_normalized_integral_limit
#print axioms actual_integral_tendsto_of_uniform_on_full_set
end BassFlow.BaseMinimizer


==> anc/verification/lean/NormalizedProductDensity.lean <==
module
public import Mathlib.MeasureTheory.Measure.Prod
public import Mathlib.MeasureTheory.Measure.WithDensity

/-! Actual product-density marginals from the literal two normalization integrals. -/
public section
noncomputable section
open MeasureTheory Set
open scoped ENNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {A Y : Type*} [MeasurableSpace A] [MeasurableSpace Y]

@[expose] def productDensityMeasure (μ : Measure A) (ν : Measure Y) (r : A × Y → ℝ≥0∞) :=
  (μ.prod ν).withDensity r

theorem actual_product_density_fst (μ : Measure A) (ν : Measure Y)
    [SFinite μ] [SFinite ν] (r : A × Y → ℝ≥0∞) (hr : Measurable r)
    (hrow : ∀ᵐ x ∂μ, ∫⁻ y, r (x, y) ∂ν = 1) :
    (productDensityMeasure μ ν r).fst = μ := by
  ext s hs
  rw [Measure.fst_apply hs, productDensityMeasure,
    withDensity_apply _ (measurable_fst hs)]
  rw [show Prod.fst ⁻¹' s = s ×ˢ (univ : Set Y) by ext p; simp]
  rw [setLIntegral_prod r hr.aemeasurable.restrict]
  simp only [Measure.restrict_univ]
  calc
    _ = ∫⁻ _x in s, (1 : ℝ≥0∞) ∂μ :=
      lintegral_congr_ae (hrow.filter_mono ae_restrict_le)
    _ = μ s := by simp

theorem actual_product_density_snd (μ : Measure A) (ν : Measure Y)
    [SFinite μ] [SFinite ν] (r : A × Y → ℝ≥0∞) (hr : Measurable r)
    (hcol : ∀ᵐ y ∂ν, ∫⁻ x, r (x, y) ∂μ = 1) :
    (productDensityMeasure μ ν r).snd = ν := by
  ext s hs
  rw [Measure.snd_apply hs, productDensityMeasure,
    withDensity_apply _ (measurable_snd hs)]
  rw [show Prod.snd ⁻¹' s = (univ : Set A) ×ˢ s by ext p; simp]
  rw [setLIntegral_prod_symm r hr.aemeasurable.restrict]
  simp only [Measure.restrict_univ]
  calc
    _ = ∫⁻ _y in s, (1 : ℝ≥0∞) ∂ν :=
      lintegral_congr_ae (hcol.filter_mono ae_restrict_le)
    _ = ν s := by simp

lemma actual_product_density_probability (μ : Measure A) (ν : Measure Y)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (r : A × Y → ℝ≥0∞) (hr : Measurable r)
    (hrow : ∀ᵐ x ∂μ, ∫⁻ y, r (x, y) ∂ν = 1) :
    IsProbabilityMeasure (productDensityMeasure μ ν r) := by
  constructor
  rw [← Measure.fst_univ, actual_product_density_fst μ ν r hr hrow, measure_univ]
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/NormalizedRowLimit.lean <==
import InteriorContinuousCompactness
import Mathlib.Analysis.Convex.Function
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Topology.MetricSpace.UniformConvergence

/-!
# Compactness and actual integral limits for normalized Lipschitz rows

Compact-open extraction is performed on the whole Euclidean space, and the common
Lipschitz bound with value zero at the origin supplies an integrable linear majorant for
every actual L¹ observation. This permits one fixed row subsequence to be tested against
every source competitor.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory Filter Set
open scoped Topology NNReal
namespace BassFlow.RadialExtension
variable {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Genuine whole-space compactness of normalized uniformly Lipschitz convex rows. -/
theorem normalized_convex_row_subsequence (v : ℕ → E → ℝ) (M : ℝ≥0)
    (hLip : ∀ n, LipschitzWith M (v n)) (hzero : ∀ n, v n 0 = 0)
    (hconv : ∀ n, ConvexOn ℝ univ (v n)) :
    ∃ φ : E → ℝ, Continuous φ ∧ LipschitzWith M φ ∧ φ 0 = 0 ∧
      ConvexOn ℝ univ φ ∧ ∃ k : ℕ → ℕ, StrictMono k ∧
        (∀ w : E, Tendsto (fun n ↦ v (k n) w) atTop (𝓝 (φ w))) ∧
        (∀ K : Set E, IsCompact K → TendstoUniformlyOn (fun n ↦ v (k n)) φ atTop K) := by
  let F : ℕ → C(E, ℝ) := fun n ↦ ⟨v n, (hLip n).continuous⟩
  have heq : Equicontinuous (fun n x ↦ F n x) :=
    (LipschitzWith.uniformEquicontinuous _ M hLip).equicontinuous
  have hb (x : E) : ∃ K : ℝ, ∀ n, ‖F n x‖ ≤ K := by
    refine ⟨(M : ℝ) * ‖x‖, ?_⟩
    intro n
    change ‖v n x‖ ≤ (M : ℝ) * ‖x‖
    have h := (hLip n).dist_le_mul x 0
    simpa only [hzero n, dist_zero_right, Real.dist_eq, sub_zero,
      Real.norm_eq_abs] using h
  obtain ⟨φ, k, hk, _hmap, hcompact⟩ :=
    BaseMinimizer.actual_interior_continuous_subsequence F heq hb
  have hpoint (w : E) : Tendsto (fun n ↦ v (k n) w) atTop (𝓝 (φ w)) :=
    (hcompact {w} isCompact_singleton).tendsto_at (mem_singleton w)
  have hφLip : LipschitzWith M φ := by
    apply LipschitzWith.of_dist_le_mul
    intro x y
    exact le_of_tendsto ((hpoint x).dist (hpoint y))
      (Filter.Eventually.of_forall fun n ↦ (hLip (k n)).dist_le_mul x y)
  have hφzero : φ 0 = 0 := by
    have h0 : Tendsto (fun _ : ℕ ↦ (0 : ℝ)) atTop (𝓝 (φ 0)) := by
      simpa only [hzero] using hpoint 0
    exact tendsto_nhds_unique h0 tendsto_const_nhds
  have hφconv : ConvexOn ℝ univ (φ : E → ℝ) := by
    refine ⟨convex_univ, ?_⟩
    intro x _hx y _hy a b ha hb hab
    exact le_of_tendsto_of_tendsto (hpoint (a • x + b • y))
      ((tendsto_const_nhds.mul (hpoint x)).add (tendsto_const_nhds.mul (hpoint y)))
      (Filter.Eventually.of_forall fun n ↦ (hconv (k n)).2
        (mem_univ x) (mem_univ y) ha hb hab)
  exact ⟨φ, φ.continuous, hφLip, hφzero, hφconv, k, hk, hpoint, hcompact⟩

/-- The normalized common Lipschitz bound is the actual linear integral majorant. -/
theorem norm_normalized_lipschitz_row_le (φ : E → ℝ) (M : ℝ≥0)
    (hLip : LipschitzWith M φ) (hzero : φ 0 = 0) (w : E) :
    ‖φ w‖ ≤ (M : ℝ) * ‖w‖ := by
  simpa only [hzero, dist_zero_right, Real.dist_eq, sub_zero, Real.norm_eq_abs]
    using hLip.dist_le_mul w 0

/-- Every normalized Lipschitz row is integrable along an actual L¹ observation. -/
theorem integrable_normalized_row {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) (φ : E → ℝ) (M : ℝ≥0)
    (hLip : LipschitzWith M φ) (hzero : φ 0 = 0)
    (W : Ω → E) (hW : Integrable W P) : Integrable (fun ω ↦ φ (W ω)) P := by
  apply (hW.norm.const_mul (M : ℝ)).mono'
    (hLip.continuous.comp_aestronglyMeasurable hW.aestronglyMeasurable)
  exact Filter.Eventually.of_forall fun ω ↦
    norm_normalized_lipschitz_row_le φ M hLip hzero (W ω)

/-- Pointwise convergence of normalized rows gives genuine integrals along every original
integrable observation; no boundedness or compactness of that observation is assumed. -/
theorem normalized_row_integral_tendsto {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) (v : ℕ → E → ℝ) (φ : E → ℝ) (M : ℝ≥0)
    (hLip : ∀ n, LipschitzWith M (v n)) (hzero : ∀ n, v n 0 = 0)
    (hpoint : ∀ w, Tendsto (fun n ↦ v n w) atTop (𝓝 (φ w)))
    (W : Ω → E) (hW : Integrable W P) :
    Tendsto (fun n ↦ ∫ ω, v n (W ω) ∂P) atTop (𝓝 (∫ ω, φ (W ω) ∂P)) := by
  apply tendsto_integral_of_dominated_convergence (fun ω ↦ (M : ℝ) * ‖W ω‖)
  · exact fun n ↦ (hLip n).continuous.comp_aestronglyMeasurable hW.aestronglyMeasurable
  · exact hW.norm.const_mul _
  · exact fun n ↦ Filter.Eventually.of_forall fun ω ↦
      norm_normalized_lipschitz_row_le (v n) M (hLip n) (hzero n) (W ω)
  · exact Filter.Eventually.of_forall fun ω ↦ hpoint (W ω)

#print axioms normalized_convex_row_subsequence
#print axioms norm_normalized_lipschitz_row_le
#print axioms integrable_normalized_row
#print axioms normalized_row_integral_tendsto
end BassFlow.RadialExtension


==> anc/verification/lean/OpenDomainJensen.lean <==
import Mathlib.Analysis.Convex.Integral

noncomputable section
open MeasureTheory Set Filter
open scoped Topology
namespace BassFlow.BaseMinimizer
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- At an interior point, closing the actual epigraph introduces no new
vertical values below a continuous function. -/
theorem actual_open_epigraph_closure_slice {I : Set E} {ψ : E → ℝ}
    (hI : IsOpen I) (hc : ContinuousOn ψ I) {p : E × ℝ}
    (hp : p ∈ closure {q : E × ℝ | q.1 ∈ I ∧ ψ q.1 ≤ q.2})
    (hx : p.1 ∈ I) : ψ p.1 ≤ p.2 := by
  let S := {q : E × ℝ | q.1 ∈ I ∧ ψ q.1 ≤ q.2}
  letI : NeBot (𝓝[S] p) := mem_closure_iff_nhdsWithin_neBot.mp hp
  have hψ : ContinuousAt ψ p.1 := (hc p.1 hx).continuousAt (hI.mem_nhds hx)
  have hl : Tendsto (fun q : E × ℝ ↦ ψ q.1) (𝓝[S] p) (𝓝 (ψ p.1)) :=
    (hψ.comp continuous_fst.continuousAt).tendsto.mono_left nhdsWithin_le_nhds
  have hr : Tendsto (fun q : E × ℝ ↦ q.2) (𝓝[S] p) (𝓝 p.2) :=
    continuous_snd.continuousAt.tendsto.mono_left nhdsWithin_le_nhds
  have he : ∀ᶠ q in 𝓝[S] p, q ∈ S := self_mem_nhdsWithin
  exact le_of_tendsto_of_tendsto hl hr (he.mono fun q hq ↦ hq.2)

/-- Genuine Jensen on an open convex domain, assuming that the actual
barycenter lies in that domain. No boundary continuity is imposed. -/
theorem actual_open_domain_jensen [CompleteSpace E]
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    {I : Set E} {ψ : E → ℝ} (hI : IsOpen I) (hψ : ConvexOn ℝ I ψ)
    (hc : ContinuousOn ψ I) (F : Ω → E) (hF : Integrable F P)
    (hψF : Integrable (fun ω ↦ ψ (F ω)) P)
    (hFI : ∀ᵐ ω ∂P, F ω ∈ I) (hm : (∫ ω, F ω ∂P) ∈ I) :
    ψ (∫ ω, F ω ∂P) ≤ ∫ ω, ψ (F ω) ∂P := by
  have hs : ∀ᵐ ω ∂P, (F ω,ψ (F ω)) ∈
      closure {q : E × ℝ | q.1 ∈ I ∧ ψ q.1 ≤ q.2} :=
    hFI.mono fun ω hω ↦ subset_closure ⟨hω,le_rfl⟩
  have hi := hψ.convex_epigraph.closure.integral_mem isClosed_closure hs (hF.prodMk hψF)
  rw [integral_pair hF hψF] at hi
  exact actual_open_epigraph_closure_slice hI hc hi hm

#print axioms actual_open_domain_jensen
end BassFlow.BaseMinimizer


==> anc/verification/lean/OriginalCenteredL1Coercivity.lean <==
import OriginalCoercivityGaugeGeometry
import ActualEndpointGaugeData
import FirstRowOscillationLower
import SecondRowGaugeLower
import ActualSemidualTwoRowIntegration
import AffineGaugeIntegrals
import EntropicCovariancePrimal
import SameEndpointPrimalBridge

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric Filter
open scoped NNReal ENNReal InnerProductSpace
namespace BassFlow.BaseMinimizer
open BassEntropic.LogLaplace BassEntropic.EndpointProperties BassFlow.EntropicRoute

/-- Actual centered-L1 coercivity from the ORIGINAL rough Bass data. Constants
precede every source bound and every bounded measurable candidate. No source
sigma measurability, independence, minimizer or Bass-solver premise is needed
for this literal maximal-covariance lower bound. -/
theorem actual_original_centered_L1_coercivity
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (μ ν : ProbabilityMeasure (BaseE d)) (h : OriginalBassMeasureAssumptions d μ ν)
    (γ : Measure (BaseE d)) [IsGaussian γ] :
    ∃ c C : ℝ, 0 < c ∧ ∀ (R : ℝ≥0) (Z Γ X : Ω → BaseE d),
      Measurable Z → Measurable Γ → Measurable X →
      P.map Γ=γ → P.map X=(μ : Measure (BaseE d)) →
      (∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) →
      c*(∫ ω, ‖Z ω-∫ τ, Z τ ∂P‖ ∂P)-C ≤
        maximalCovariance (P.map (fun ω ↦ Z ω+Γ ω)) (ν : Measure (BaseE d))-
          (∫ ω, ⟪Z ω,X ω⟫_ℝ ∂P) := by
  let I := interior (ν : Measure (BaseE d)).support
  let K := (μ : Measure (BaseE d)).support
  let T := (ν : Measure (BaseE d)).support
  obtain ⟨yc,hyc,δ,r,σ,m,B,hδ,hr,hσ,hσr,hm,hB,hdom,houter,hgeom⟩ :=
    actual_original_coercivity_gauge_geometry μ ν h
  obtain ⟨Q,hQ,hKQ⟩ := h.sourceSupport_isCompact.isBounded.exists_pos_norm_le
  obtain ⟨M,hM,hTM⟩ := h.targetSupport_isCompact.isBounded.exists_pos_norm_le
  let M₀ : ℝ≥0 := ⟨M,hM.le⟩
  let G := ∫ y, ‖y‖ ∂γ
  let q₁ := m*volume.real (closedBall (0:BaseE d) σ)
  let q₂ := m*volume.real (closedBall (0:BaseE d) (r/4))
  obtain ⟨c,C,hc,hconstants⟩ := actual_two_row_coercivity_constants δ (r/4) B
    (Q*G-Real.log q₁) ((r/4+Q)*G-Real.log q₂) hδ (by positivity) hB.le
  refine ⟨c,C,hc,?_⟩
  intro R Z Γ X hZ hΓ hX hΓlaw hXlaw hZB
  let W := fun ω ↦ Z ω+Γ ω
  have hW : Measurable W := hZ.add hΓ
  letI : IsProbabilityMeasure (P.map W) := Measure.isProbabilityMeasure_map hW.aemeasurable
  have hνT : ∀ᵐ y ∂(ν : Measure (BaseE d)), y ∈ T := Measure.support_mem_ae
  have hμK : ∀ᵐ y ∂(μ : Measure (BaseE d)), y ∈ K := Measure.support_mem_ae
  have hXK : ∀ᵐ ω ∂P, X ω ∈ K := ae_of_ae_map hX.aemeasurable (by rwa [hXlaw])
  have hXQ : ∀ᵐ ω ∂P, ‖X ω‖ ≤ Q := hXK.mono fun ω hω ↦ hKQ _ hω
  have hKI : K ⊆ I := fun x hx ↦ houter x hx (mem_closedBall_self (by positivity))
  have hiZ : Integrable Z P := (integrable_const (R:ℝ)).mono' hZ.aestronglyMeasurable hZB
  have hiΓ : Integrable Γ P := by
    have hh : Integrable (id : BaseE d → BaseE d) (P.map Γ) := by rw [hΓlaw];exact IsGaussian.integrable_id
    exact (integrable_map_measure measurable_id.aestronglyMeasurable hΓ.aemeasurable).1 hh
  have hG : (∫ ω, ‖Γ ω‖ ∂P)=G := by
    rw [← integral_map hΓ.aemeasurable continuous_norm.aestronglyMeasurable,hΓlaw]
  have hiW : Integrable W P := hiZ.add hiΓ
  have hνid := integrable_id_of_probability_secondMoment ν h.targetSecondMoment
  have hμid := integrable_id_of_probability_secondMoment μ h.sourceSecondMoment
  letI : CompactSpace T := isCompact_iff_compactSpace.mp h.targetSupport_isCompact
  obtain ⟨a,A,ha,hcont,hconv,hai,hAB,hn,_,_,hcol⟩ := actual_gaussian_cap_endpoint
    P (ν : Measure (BaseE d)) γ Z Γ hZ hΓ hΓlaw M₀ R hZB T
    h.targetSupport_isCompact.measurableSet hνT hTM h.targetSupportConvex 1 (by norm_num)
  have hcol' : ∀ y ∈ T, a y=Real.log (∫ ω, Real.exp
      (⟪Z ω+Γ ω,y⟫_ℝ-potential (ν : Measure (BaseE d)) 1 a (Z ω+Γ ω)) ∂P) := by
    simpa only [one_mul,div_one] using hcol
  obtain ⟨p,ψ,Aψ,hψm,hψc,hψcont,hiψ,hψn,hψzero,hψB,hgauge⟩ :=
    actual_endpoint_gauge_data P (ν : Measure (BaseE d)) γ Z Γ hZ hΓ hΓlaw R M₀ A hZB
      T hνT hTM a ha hAB hconv hcont hai hνid hn hcol' yc (interior_subset hyc)
  have hcI := hψc.subset interior_subset h.targetSupportConvex.interior
  have hcontI := hψcont.mono interior_subset
  have hnI : ∀ y ∈ I, 0 ≤ ψ y := fun y hy ↦ hψn y (interior_subset hy)
  obtain ⟨hgap,hcap,hosc⟩ := hgeom ψ hcI hcontI hψm hiψ hnI hψzero
  let Aint := ∫ y, ψ y ∂(ν : Measure (BaseE d))
  have hAint : 0 ≤ Aint := integral_nonneg_of_ae (hνT.mono fun y hy ↦ hψn y hy)
  have hKT : K ⊆ T := hKI.trans interior_subset
  have hiaμ : Integrable a (μ : Measure (BaseE d)) := by
    have hh : IntegrableOn a K (μ : Measure (BaseE d)) :=
      (hcont.mono hKT).integrableOn_compact h.sourceSupport_isCompact
    rwa [IntegrableOn,Measure.restrict_eq_self_of_ae_mem hμK] at hh
  have hiψμ : Integrable ψ (μ : Measure (BaseE d)) := by
    have hh : IntegrableOn ψ K (μ : Measure (BaseE d)) :=
      (hψcont.mono hKT).integrableOn_compact h.sourceSupport_isCompact
    rwa [IntegrableOn,Measure.restrict_eq_self_of_ae_mem hμK] at hh
  have hiaX : Integrable (fun ω ↦ a (X ω)) P :=
    (integrable_map_measure ha.aestronglyMeasurable hX.aemeasurable).1 (by rwa [hXlaw])
  have hiψX : Integrable (fun ω ↦ ψ (X ω)) P :=
    (integrable_map_measure hψm.aestronglyMeasurable hX.aemeasurable).1 (by rwa [hXlaw])
  have hmapa : (∫ ω, a (X ω) ∂P) = ∫ y, a y ∂(μ : Measure (BaseE d)) := by
    rw [← integral_map hX.aemeasurable ha.aestronglyMeasurable,hXlaw]
  have hmappsi : (∫ ω, ψ (X ω) ∂P) = ∫ y, ψ y ∂(μ : Measure (BaseE d)) := by
    rw [← integral_map hX.aemeasurable hψm.aestronglyMeasurable,hXlaw]
  have hcancel : (∫ y, a y ∂(ν : Measure (BaseE d)))-(∫ ω, a (X ω) ∂P) =
      Aint-(∫ ω, ψ (X ω) ∂P) := by
    rw [hmapa,hmappsi]
    exact actual_affine_gauge_integral_cancellation (μ : Measure (BaseE d)) (ν : Measure (BaseE d))
      hμid hνid h.barycentres_eq a ψ p yc (a yc) hiψμ hiψ
      (Eventually.of_forall hgauge) (Eventually.of_forall hgauge)
  have hgapP : (∫ ω, ψ (X ω) ∂P) ≤ (1-δ)*Aint := by rwa [hmappsi]
  let v := potential (ν : Measure (BaseE d)) 1 a
  have hLip : LipschitzWith M₀ v := potential_lipschitz (by norm_num) ha.aemeasurable
    (hνT.mono fun y hy ↦ hTM y hy) hAB
  have hvn : v 0=0 := hn
  have hiv : Integrable (fun ω ↦ v (W ω)) P := by
    apply (hiW.norm.const_mul M).mono' (hLip.continuous.measurable.comp hW).aestronglyMeasurable
    exact Eventually.of_forall fun ω ↦ by
      change ‖v (W ω)‖ ≤ M*‖W ω‖
      have hh := hLip.norm_sub_le (W ω) 0
      rw [hvn,sub_zero,sub_zero] at hh
      change ‖v (W ω)‖ ≤ M*‖W ω‖ at hh
      exact hh
  have hrow₁ : ∀ᵐ ω ∂P, ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)-δ*Aint/2+Real.log q₁ ≤ v (W ω) := by
    filter_upwards [hXK] with ω hω
    have hballI : closedBall (X ω) σ ⊆ I :=
      (closedBall_subset_closedBall (by linarith)).trans (houter (X ω) hω)
    have hballT : closedBall (X ω) σ ⊆ T := hballI.trans interior_subset
    have hdomBall := (smul_le_smul_left (ENNReal.ofReal m)
      (Measure.restrict_mono_set volume hballI)).trans hdom
    have he : Integrable (fun y ↦ Real.exp (⟪W ω,y⟫_ℝ-a y)) (ν : Measure (BaseE d)) := by
      have hh := BassEntropic.LogLaplace.weight_integrable (ν := (ν : Measure (BaseE d))) (M := M₀) (A := A)
        (by norm_num : (0:ℝ)<1) ha.aemeasurable (hνT.mono fun y hy ↦ hTM y hy) hAB (W ω)
      change Integrable (fun y ↦ Real.exp ((⟪W ω,y⟫_ℝ-a y)/1)) (ν : Measure (BaseE d)) at hh
      simpa only [div_one] using hh
    have hh := actual_first_row_oscillation_lower (ν : Measure (BaseE d)) a ψ p yc (X ω) (W ω)
      (a yc) σ m (δ*Aint/2) hσ hm (hcont.mono hballT) (hψcont.mono hballT)
      (fun y _ ↦ hgauge y) (hosc (X ω) hω) he hdomBall
    have hvol : volume.real (closedBall (X ω) σ)=volume.real (closedBall (0:BaseE d) σ) := by
      have ht := BassEntropic.InteriorCap.actual_translated_ball_integral (fun _ : BaseE d ↦ (1:ℝ)) (X ω) σ
      simpa only [integral_const,smul_eq_mul,measureReal_restrict_apply_univ,mul_one] using ht.symm
    simpa only [v,potential,one_mul,partition,weight,exponent,div_one,hvol,q₁] using hh
  have hrow₂ : ∀ᵐ ω ∂P, ⟪Z ω+Γ ω,X ω⟫_ℝ-a (X ω)+ψ (X ω)+
      (r/4)*‖Z ω+Γ ω-p‖-B*Aint+Real.log q₂ ≤ v (W ω) := by
    filter_upwards [hXK] with ω hω
    have hballI : closedBall (X ω) r ⊆ I :=
      (closedBall_subset_closedBall (by linarith)).trans (houter (X ω) hω)
    have hdomBall := (smul_le_smul_left (ENNReal.ofReal m)
      (Measure.restrict_mono_set volume hballI)).trans hdom
    have hh := actual_second_row_gauge_lower (ν : Measure (BaseE d)) a ψ p yc (X ω) (a yc)
      r m (B*Aint) M₀ Aψ hr hm hψm.aemeasurable (hνT.mono fun y hy ↦ hTM y hy)
      hψB (Eventually.of_forall hgauge) hdomBall (hcap (X ω) hω) (W ω)
    have hg := hgauge (X ω)
    change _ ≤ potential (ν : Measure (BaseE d)) 1 a (W ω)
    dsimp only [q₂] at *
    linarith only [hh,hg]
  have hrows := actual_semidual_two_row_integration P (ν : Measure (BaseE d)) Z Γ X v a ψ p
    δ (r/4) B Q G q₁ q₂ hδ (by positivity) hB.le hQ.le hiZ hiΓ hX.aestronglyMeasurable hXQ
    hiv hiaX hiψX hG hAint hcancel hgapP hrow₁ hrow₂
  have hprimal := actual_same_endpoint_primal_touch P (ν : Measure (BaseE d)) γ Z Γ hZ hΓ hΓlaw
    M₀ R A hZB T hνT hTM 1 (by norm_num) a ha hAB hn hcol
  have hmapv : (∫ w, v w ∂P.map W) = ∫ ω, v (W ω) ∂P :=
    integral_map hW.aemeasurable hLip.continuous.aestronglyMeasurable
  have hiLaw : Integrable (fun w : BaseE d ↦ ‖w‖) (P.map W) :=
    (integrable_map_measure continuous_norm.aestronglyMeasurable hW.aemeasurable).2 hiW.norm
  have hVupper := actual_entropyMaximalCovariance_le 1 (by norm_num) (P.map W)
    (ν : Measure (BaseE d)) hiLaw M (hνT.mono fun y hy ↦ hTM y hy)
  rw [hprimal,hmapv] at hVupper
  have hfinal := hconstants ((∫ ω, v (W ω) ∂P)+(∫ y, a y ∂(ν : Measure (BaseE d)))-
      (∫ ω, ⟪Z ω,X ω⟫_ℝ ∂P)) Aint (∫ ω, ‖Z ω-p‖ ∂P)
      (∫ ω, ‖Z ω-∫ τ, Z τ ∂P‖ ∂P)
      (actual_centered_first_moment_le_twice P Z hiZ p) hrows.1 hrows.2
  exact hfinal.trans (sub_le_sub_right hVupper _)

#print axioms actual_original_centered_L1_coercivity
end BassFlow.BaseMinimizer


==> anc/verification/lean/OriginalCoercivityGaugeGeometry.lean <==
import HomogeneousJensenGap
import HomogeneousInteriorLipschitz

noncomputable section
open MeasureTheory Set Metric
open scoped ENNReal
namespace BassFlow.BaseMinimizer

/-- Original data fix both the homogeneous Jensen gap and a SMALL BALL whose
actual gauge oscillation is at most half that gap times the target integral.
All constants precede every tested convex gauge. -/
theorem actual_original_coercivity_gauge_geometry {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d)) (h : OriginalBassMeasureAssumptions d μ ν) :
    let I := interior (ν : Measure (BaseE d)).support
    ∃ yc : BaseE d, yc ∈ I ∧ ∃ δ r σ m B : ℝ,
      0 < δ ∧ 0 < r ∧ 0 < σ ∧ σ < r ∧ 0 < m ∧ 0 < B ∧
      ENNReal.ofReal m • volume.restrict I ≤ (ν : Measure (BaseE d)) ∧
      (∀ x ∈ (μ : Measure (BaseE d)).support, closedBall x (4*r) ⊆ I) ∧
      ∀ ψ : BaseE d → ℝ, ConvexOn ℝ I ψ → ContinuousOn ψ I → Measurable ψ →
        Integrable ψ (ν : Measure (BaseE d)) → (∀ y ∈ I, 0 ≤ ψ y) → ψ yc=0 →
        let A := ∫ y, ψ y ∂(ν : Measure (BaseE d))
        (∫ x, ψ x ∂(μ : Measure (BaseE d))) ≤ (1-δ)*A ∧
        (∀ x ∈ (μ : Measure (BaseE d)).support, ∀ y ∈ closedBall x r, ψ y ≤ B*A) ∧
        (∀ x ∈ (μ : Measure (BaseE d)).support, ∀ y ∈ closedBall x σ,
          ψ y ≤ ψ x+δ*A/2) := by
  dsimp only
  let I := interior (ν : Measure (BaseE d)).support
  obtain ⟨yc,hyc,δ,hδ,hgap⟩ := actual_original_homogeneous_jensen_gap μ ν h
  obtain ⟨_,_,hνI,_,_,r,m,hr,hm,hdom,houter⟩ := actual_original_full_interior_geometry μ ν h
  obtain ⟨B,hB,hcap⟩ := actual_homogeneous_interior_cap (ν : Measure (BaseE d)) I m r hm hr hνI hdom
  obtain ⟨L,hL,hlip⟩ := actual_homogeneous_interior_lipschitz (ν : Measure (BaseE d)) I m r hm hr hνI hdom
  let σ := min (r/2) (δ/(2*L))
  have hσ : 0 < σ := lt_min (by positivity) (div_pos hδ (by positivity))
  have hσr : σ < r := (min_le_left _ _).trans_lt (by linarith)
  have hLσ : L*σ ≤ δ/2 := by
    have hh := (le_div_iff₀ (show 0 < 2*L by positivity)).mp (min_le_right (r/2) (δ/(2*L)))
    dsimp only [σ]
    nlinarith
  refine ⟨yc,hyc,δ,r,σ,m,B,hδ,hr,hσ,hσr,hm,hB,hdom,houter,?_⟩
  intro ψ hc hcont hmeas hi hn hz
  let A := ∫ y, ψ y ∂(ν : Measure (BaseE d))
  have hA : 0 ≤ A := integral_nonneg_of_ae (hνI.mono fun y hy ↦ hn y hy)
  refine ⟨hgap ψ hc hcont hmeas hi hn hz,?_,?_⟩
  · intro x hx y hy
    exact hcap ψ hc hcont hi hn x
      ((closedBall_subset_closedBall (by linarith)).trans (houter x hx)) y hy
  · intro x hx y hy
    have hy' : y ∈ ball x r := (mem_closedBall.mp hy).trans_lt hσr
    have hx' : x ∈ ball x r := mem_ball_self hr
    have hh := hlip ψ hc hcont hi hn x (houter x hx) y hy' x hx'
    have hdist : dist y x ≤ σ := mem_closedBall.mp hy
    have hbound : L*A*dist y x ≤ δ*A/2 := by
      have h1 := mul_le_mul_of_nonneg_left hdist (mul_nonneg hL.le hA)
      have h2 := mul_le_mul_of_nonneg_right hLσ hA
      nlinarith
    have hle := (le_abs_self (ψ y-ψ x)).trans (hh.trans hbound)
    linarith

#print axioms actual_original_coercivity_gauge_geometry
end BassFlow.BaseMinimizer


==> anc/verification/lean/OriginalInteriorGeometry.lean <==
import OriginalTargetDensityFloor
import Mathlib.Topology.MetricSpace.Thickening

noncomputable section
open MeasureTheory Set Metric
open scoped ENNReal
namespace BassFlow.BaseMinimizer

/-- The original rough target assumptions give full interior mass and a common
positive interior collar around EVERY actual source-support point. Neither a
smooth density nor an extra support/geometry premise is introduced. -/
theorem actual_original_full_interior_geometry {d : ℕ}
    (μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d)))
    (h : OriginalBassMeasureAssumptions d μ ν) :
    let C := (ν : Measure (EuclideanSpace ℝ (Fin d))).support
    let K := (μ : Measure (EuclideanSpace ℝ (Fin d))).support
    IsCompact K ∧
      (∀ᵐ x ∂(μ : Measure (EuclideanSpace ℝ (Fin d))), x ∈ interior C) ∧
      (∀ᵐ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))), y ∈ interior C) ∧
      ∃ yc : EuclideanSpace ℝ (Fin d), yc ∈ interior C ∧
      ∃ r m : ℝ, 0 < r ∧ 0 < m ∧
        ENNReal.ofReal m • volume.restrict (interior C) ≤
          (ν : Measure (EuclideanSpace ℝ (Fin d))) ∧
        ∀ x ∈ K, closedBall x (4*r) ⊆ interior C := by
  let C := (ν : Measure (EuclideanSpace ℝ (Fin d))).support
  let K := (μ : Measure (EuclideanSpace ℝ (Fin d))).support
  have hKI : K ⊆ interior C := by
    have heq : bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))) = C :=
      h.targetSupportConvex.convexHull_eq
    simpa only [heq] using h.sourceSupportInterior
  have hμI : ∀ᵐ x ∂(μ : Measure (EuclideanSpace ℝ (Fin d))), x ∈ interior C := by
    have hs : ∀ᵐ x ∂(μ : Measure (EuclideanSpace ℝ (Fin d))), x ∈ K := Measure.support_mem_ae
    exact hs.mono fun x hx ↦ hKI hx
  have hfront : (ν : Measure (EuclideanSpace ℝ (Fin d))) (frontier C) = 0 :=
    h.targetAbsolutelyContinuous (h.targetSupportConvex.addHaar_frontier volume)
  have hνI : ∀ᵐ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d))), y ∈ interior C := by
    filter_upwards [Measure.support_mem_ae,
      measure_eq_zero_iff_ae_notMem.mp hfront] with y hy hyfront
    by_contra hnot
    exact hyfront ⟨subset_closure hy,hnot⟩
  obtain ⟨δ,hδ,hcollar⟩ := h.sourceSupport_isCompact.exists_cthickening_subset_open
    isOpen_interior hKI
  obtain ⟨m,hm,hdom⟩ := BassFlow.EntropicRoute.actual_original_target_density_floor μ ν h
  obtain ⟨yc,hyc⟩ := (μ : Measure (EuclideanSpace ℝ (Fin d))).nonempty_support
    (MeasureTheory.IsProbabilityMeasure.ne_zero _)
  refine ⟨h.sourceSupport_isCompact,hμI,hνI,yc,hKI hyc,δ/8,m,by linarith,hm,?_,?_⟩
  · exact (smul_le_smul_left (ENNReal.ofReal m)
      (Measure.restrict_mono_set volume interior_subset)).trans hdom
  · intro x hx
    apply Set.Subset.trans _ hcollar
    exact (closedBall_subset_closedBall (by linarith : 4*(δ/8) ≤ δ)).trans
      (closedBall_subset_cthickening hx δ)

#print axioms actual_original_full_interior_geometry
end BassFlow.BaseMinimizer


==> anc/verification/lean/OriginalMeasureInputs.lean <==
import ProcessIrreducibility
import RealDensityRepresentative

/-!
# Original Bass measure data from actual process and real-density inputs

The geometric and moment hypotheses are exactly the original fields. The two presentation
adapters are proved here: real-time process witnesses give martingale plans, and a genuine
real density gives the canonical RN essential bounds. UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

set_option autoImplicit false
noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped ProbabilityTheory

namespace BassFlow.OriginalInputs

/-- The original measure hypotheses presented using actual real-time processes and an
actual real density. The equivalence below proves that this changes only presentation. -/
structure OriginalProcessDensityAssumptions (d : ℕ)
    (μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) : Prop where
  sourceSecondMoment : Integrable (fun x ↦ ‖x‖ ^ 2) (μ : Measure (EuclideanSpace ℝ (Fin d)))
  targetSecondMoment : Integrable (fun y ↦ ‖y‖ ^ 2) (ν : Measure (EuclideanSpace ℝ (Fin d)))
  convexOrderAllTests : ∀ φ : EuclideanSpace ℝ (Fin d) → ℝ, ConvexOn ℝ univ φ →
    (∫ x, φ x ∂(μ : Measure (EuclideanSpace ℝ (Fin d)))) ≤ ∫ y, φ y ∂(ν : Measure (EuclideanSpace ℝ (Fin d)))
  processIrreducible : ∀ A B : Set (EuclideanSpace ℝ (Fin d)),
    MeasurableSet A → MeasurableSet B → 0 < (μ : Measure (EuclideanSpace ℝ (Fin d))) A → 0 < (ν : Measure (EuclideanSpace ℝ (Fin d))) B →
    ∃ w : RealTimeEndpointWitness (EuclideanSpace ℝ (Fin d)) μ ν,
      0 < w.P {ω | w.process 0 ω ∈ A ∧ w.process 1 ω ∈ B}
  targetHullCompact : IsCompact (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))
  sourceSupportInterior : (μ : Measure (EuclideanSpace ℝ (Fin d))).support ⊆ interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))
  targetSupportConvex : Convex ℝ (ν : Measure (EuclideanSpace ℝ (Fin d))).support
  targetRealDensity : ∃ f : EuclideanSpace ℝ (Fin d) → ℝ,
    Measurable f ∧ (∀ x, 0 ≤ f x) ∧
    (ν : Measure (EuclideanSpace ℝ (Fin d))) = volume.withDensity (fun x ↦ ENNReal.ofReal (f x)) ∧
    ∃ a b : ℝ, 0 < a ∧ 0 < b ∧
      (∀ᵐ x ∂volume.restrict (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))), a ≤ f x) ∧
      (∀ᵐ x ∂volume, f x ≤ b)

/-- Assemble the literal original contract from its process/real-density formulation. -/
theorem originalBassMeasureAssumptions_of_process_real_density
    {d : ℕ} (μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d)))
    (hμ2 : Integrable (fun x ↦ ‖x‖ ^ 2) (μ : Measure (EuclideanSpace ℝ (Fin d))))
    (hν2 : Integrable (fun y ↦ ‖y‖ ^ 2) (ν : Measure (EuclideanSpace ℝ (Fin d))))
    (hcx : ConvexOrderIntegrable (μ : Measure (EuclideanSpace ℝ (Fin d))) (ν : Measure (EuclideanSpace ℝ (Fin d))))
    (hirr : ∀ A B : Set (EuclideanSpace ℝ (Fin d)), MeasurableSet A → MeasurableSet B →
      0 < (μ : Measure (EuclideanSpace ℝ (Fin d))) A → 0 < (ν : Measure (EuclideanSpace ℝ (Fin d))) B →
      ∃ w : RealTimeEndpointWitness (EuclideanSpace ℝ (Fin d)) μ ν,
        0 < w.P {ω | w.process 0 ω ∈ A ∧ w.process 1 ω ∈ B})
    (hK : IsCompact (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d)))))
    (hI : (μ : Measure (EuclideanSpace ℝ (Fin d))).support ⊆ interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d)))))
    (hconv : Convex ℝ (ν : Measure (EuclideanSpace ℝ (Fin d))).support)
    {f : EuclideanSpace ℝ (Fin d) → ℝ} (hf : Measurable f) (hf0 : ∀ x, 0 ≤ f x)
    (hrep : (ν : Measure (EuclideanSpace ℝ (Fin d))) = volume.withDensity (fun x ↦ ENNReal.ofReal (f x)))
    {a b : ℝ} (ha : 0 < a) (hb : 0 < b)
    (hl : ∀ᵐ x ∂volume.restrict (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))), a ≤ f x)
    (hu : ∀ᵐ x ∂volume, f x ≤ b) : OriginalBassMeasureAssumptions d μ ν := by
  obtain ⟨hac, hl', hu'⟩ :=
    (exists_real_density_bounds_iff volume (ν : Measure (EuclideanSpace ℝ (Fin d)))
      (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))) a b hb.le).mp
      ⟨f, hf, hf0, hrep, hl, hu⟩
  exact {
    sourceSecondMoment := hμ2
    targetSecondMoment := hν2
    convexOrder := hcx
    irreducible := (bassIrreducible_iff_realTimeEndpointWitnesses μ ν).mpr hirr
    targetHullCompact := hK
    sourceSupportInterior := hI
    targetSupportConvex := hconv
    targetAbsolutelyContinuous := hac
    targetDensityBounds := ⟨a, b, ha, hb, hl', hu'⟩ }

/-- The complete original measure-data contract is equivalent to its actual
process/real-density presentation, with no extra regularity or geometry assumption. -/
theorem originalBassMeasureAssumptions_iff_process_real_density
    {d : ℕ} (μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) :
    OriginalBassMeasureAssumptions d μ ν ↔ OriginalProcessDensityAssumptions d μ ν := by
  constructor
  · intro h
    exact {
      sourceSecondMoment := h.sourceSecondMoment
      targetSecondMoment := h.targetSecondMoment
      convexOrderAllTests := fun _ hφ ↦ h.all_convex_tests hφ
      processIrreducible := (bassIrreducible_iff_realTimeEndpointWitnesses μ ν).mp h.irreducible
      targetHullCompact := h.targetHullCompact
      sourceSupportInterior := h.sourceSupportInterior
      targetSupportConvex := h.targetSupportConvex
      targetRealDensity := (original_target_density_bounds_iff_real_representative ν).mp
        ⟨h.targetAbsolutelyContinuous, h.targetDensityBounds⟩ }
  · intro h
    obtain ⟨f, hf, hf0, hrep, a, b, ha, hb, hl, hu⟩ := h.targetRealDensity
    exact originalBassMeasureAssumptions_of_process_real_density μ ν
      h.sourceSecondMoment h.targetSecondMoment (fun φ hφ _ _ ↦ h.convexOrderAllTests φ hφ)
      h.processIrreducible
      h.targetHullCompact h.sourceSupportInterior h.targetSupportConvex hf hf0 hrep ha hb hl hu

#print axioms originalBassMeasureAssumptions_of_process_real_density
#print axioms originalBassMeasureAssumptions_iff_process_real_density

end BassFlow.OriginalInputs


==> anc/verification/lean/OriginalTargetCapGeometry.lean <==
module

public import OriginalTargetDensityFloor
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set Metric
open scoped ENNReal NNReal
namespace BassFlow.EntropicRoute
variable {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- All target geometry and measure lower bounds needed by the actual cap theorem
follow from the original Bass data, with no smooth-boundary or smooth-density addition. -/
theorem actual_original_target_cap_geometry (μ ν : ProbabilityMeasure E)
    (h : OriginalBassMeasureAssumptions d μ ν) :
    ∃ M : ℝ≥0, ∃ yc : E, ∃ r m : ℝ,
      0 < r ∧ 0 < m ∧ IsCompact (ν : Measure E).support ∧
      Convex ℝ (ν : Measure E).support ∧
      (∀ᵐ y ∂(ν : Measure E), y ∈ (ν : Measure E).support) ∧
      (∀ y ∈ (ν : Measure E).support, ‖y‖ ≤ M) ∧
      closedBall yc (2*r) ⊆ (ν : Measure E).support ∧
      ENNReal.ofReal m • volume.restrict (ν : Measure E).support ≤ (ν : Measure E) := by
  obtain ⟨m,hm,hdom⟩ := actual_original_target_density_floor μ ν h
  obtain ⟨yc,r,hr,hball⟩ := actual_original_target_interior_ball μ ν h
  obtain ⟨B,hB⟩ := h.targetSupport_isCompact.isBounded.subset_closedBall (0:E)
  let M : ℝ≥0 := ⟨max B 0, le_max_right _ _⟩
  have hM : ∀ y ∈ (ν : Measure E).support, ‖y‖ ≤ M := by
    intro y hy
    have hh := mem_closedBall.mp (hB hy)
    simp only [dist_zero_right] at hh
    exact hh.trans (le_max_left _ _)
  exact ⟨M,yc,r,m,hr,hm,h.targetSupport_isCompact,h.targetSupportConvex,
    (ν : Measure E).support_mem_ae,hM,hball,hdom⟩

#print axioms actual_original_target_cap_geometry
end BassFlow.EntropicRoute


==> anc/verification/lean/OriginalTargetDensityFloor.lean <==
module

public import BassFlow.BassData
public import Mathlib.Analysis.Convex.Measure
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory Set
open scoped ENNReal
namespace BassFlow.EntropicRoute
variable {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The original essential lower density on the interior gives actual measure domination
on the entire convex target, since its frontier has canonical volume zero. -/
theorem actual_convex_target_density_floor (ν : Measure E) [IsFiniteMeasure ν]
    (C : Set E) (hC : Convex ℝ C) (hν : ν ≪ volume) (m : ℝ)
    (hm : ∀ᵐ x ∂volume.restrict (interior C), ENNReal.ofReal m ≤ ν.rnDeriv volume x) :
    ENNReal.ofReal m • volume.restrict C ≤ ν := by
  have hsets := interior_ae_eq_of_null_frontier (hC.addHaar_frontier volume)
  have hr : volume.restrict C = volume.restrict (interior C) :=
    Measure.restrict_congr_set hsets.symm
  rw [hr]
  calc
    ENNReal.ofReal m • volume.restrict (interior C) =
        (volume.restrict (interior C)).withDensity (fun _ ↦ ENNReal.ofReal m) :=
      (withDensity_const _).symm
    _ ≤ (volume.restrict (interior C)).withDensity (ν.rnDeriv volume) :=
      withDensity_mono hm
    _ = (volume.withDensity (ν.rnDeriv volume)).restrict (interior C) :=
      (restrict_withDensity isOpen_interior.measurableSet _).symm
    _ = ν.restrict (interior C) := by rw [Measure.withDensity_rnDeriv_eq ν volume hν]
    _ ≤ ν := Measure.restrict_le_self

/-- Actual original Bass assumptions discharge the measure lower-bound premise;
no smooth density or boundary hypothesis is introduced. -/
theorem actual_original_target_density_floor (μ ν : ProbabilityMeasure E)
    (h : OriginalBassMeasureAssumptions d μ ν) :
    ∃ m : ℝ, 0 < m ∧ ENNReal.ofReal m •
      volume.restrict (ν : Measure E).support ≤ (ν : Measure E) := by
  obtain ⟨m,b,hm,hb,hlo,hhi⟩ := h.targetDensityBounds
  have heq : bassTargetHull (ν : Measure E) = (ν : Measure E).support :=
    h.targetSupportConvex.convexHull_eq
  rw [heq] at hlo
  exact ⟨m,hm,actual_convex_target_density_floor _ _ h.targetSupportConvex
    h.targetAbsolutelyContinuous m hlo⟩

/-- The original interior-source condition supplies a genuine fixed interior target ball. -/
theorem actual_original_target_interior_ball (μ ν : ProbabilityMeasure E)
    (h : OriginalBassMeasureAssumptions d μ ν) :
    ∃ yc : E, ∃ r : ℝ, 0 < r ∧ Metric.closedBall yc (2*r) ⊆
      (ν : Measure E).support := by
  obtain ⟨yc,hyc⟩ := (μ : Measure E).nonempty_support (MeasureTheory.IsProbabilityMeasure.ne_zero _)
  have heq : bassTargetHull (ν : Measure E) = (ν : Measure E).support :=
    h.targetSupportConvex.convexHull_eq
  have hyi := h.sourceSupportInterior hyc
  rw [heq] at hyi
  obtain ⟨δ,hδ,hball⟩ := Metric.isOpen_iff.mp isOpen_interior yc hyi
  refine ⟨yc,δ/4,by linarith,fun y hy ↦ interior_subset (hball ?_)⟩
  apply Metric.mem_ball.mpr
  have hd := Metric.mem_closedBall.mp hy
  linarith

#print axioms actual_original_target_interior_ball
#print axioms actual_convex_target_density_floor
#print axioms actual_original_target_density_floor
end BassFlow.EntropicRoute


==> anc/verification/lean/PairLawQuadraticCost.lean <==
import GraphLawL2Transfer
import BassFlow.BrenierRealization
import BassFlow.BrenierUniqueness

/-!
# Actual pair laws: quadratic transport cost and the L² distance

These identities connect the lower-semicontinuous nonnegative transport cost used in weak
compactness arguments to the original Hilbert inner-product support deficit.
-/

noncomputable section
open MeasureTheory OptimalTransport
open scoped InnerProductSpace

namespace BassFlow.GradientBase

variable {Ω E : Type*} [MeasurableSpace Ω]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [PolishSpace E]

/-- Integrating actual squared displacement under the actual pair law gives the L² distance. -/
theorem probabilityPairLaw_quadratic_integral (P : Measure Ω) [IsProbabilityMeasure P]
    (W Y : Lp E 2 P) :
    (∫ p, ‖p.1 - p.2‖ ^ 2 ∂(probabilityPairLaw P W Y : Measure (E × E))) = ‖W - Y‖ ^ 2 := by
  rw [show (probabilityPairLaw P W Y : Measure (E × E)) =
    P.map (fun ω ↦ (W ω, Y ω)) from rfl]
  rw [integral_map
    ((Lp.aestronglyMeasurable W).aemeasurable.prodMk
      (Lp.aestronglyMeasurable Y).aemeasurable)
    (show AEStronglyMeasurable (fun p : E × E ↦ ‖p.1 - p.2‖ ^ 2)
      (P.map (fun ω ↦ (W ω, Y ω))) from
      ((continuous_fst.sub continuous_snd).norm.pow 2).aestronglyMeasurable)]
  calc
    (∫ ω, ‖W ω - Y ω‖ ^ 2 ∂P) = inner ℝ (W - Y) (W - Y) := by
      rw [L2.inner_def]
      apply integral_congr_ae
      filter_upwards [Lp.coeFn_sub W Y] with ω hω
      rw [hω, real_inner_self_eq_norm_sq, Pi.sub_apply]
    _ = ‖W - Y‖ ^ 2 := real_inner_self_eq_norm_sq (W - Y)

/-- On actual P2 couplings the nonnegative quadratic transport cost is exactly the `ofReal`
of its ordinary integrable cost. This permits applying weak lower semicontinuity. -/
theorem quadratic_transportCostENNReal_eq_ofReal
    (μ ν : ProbabilityMeasure E) (π : Coupling μ ν)
    (hμ : HasFiniteSecondMoment μ) (hν : HasFiniteSecondMoment ν) :
    transportCostENNReal (fun x y ↦ ENNReal.ofReal (quadraticCost 1 x y)) π.toTransportPlan =
      ENNReal.ofReal (transportCost (quadraticCost 1) π.toTransportPlan) := by
  have hi := integrable_quadraticCostIntegrand_of_hasFiniteSecondMoment π hμ hν
    (show (0 : ℝ) ≤ 1 by norm_num)
  have hnonneg : 0 ≤ᵐ[(π.toTransportPlan : Measure (E × E))]
      (fun p ↦ quadraticCost 1 p.1 p.2) :=
    Filter.Eventually.of_forall fun p ↦ by simp [quadraticCost, sq_nonneg]
  exact (ofReal_integral_eq_lintegral_ofReal hi hnonneg).symm

#print axioms probabilityPairLaw_quadratic_integral
#print axioms quadratic_transportCostENNReal_eq_ofReal

end BassFlow.GradientBase


==> anc/verification/lean/PhysicalSchrodingerFiniteKL.lean <==
import PhysicalSchrodingerIntegrability
import ProbabilityExpDensityTilt
import ActualGibbsVariational

/-! The actual constructed physical Schrödinger coupling has finite KL and its exact entropy value. -/
noncomputable section
open MeasureTheory
open scoped InnerProductSpace NNReal ENNReal
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow BassFlow.EntropicRoute
variable {d : ℕ}
variable {μ ν : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
variable {ε : ℝ} {M : ℝ≥0}

lemma PhysicalSchrodingerData.logWeight_measurable (D : PhysicalSchrodingerData d μ ν ε M) :
    Measurable (schrodingerLogWeight (inner ℝ) D.a D.v ε) := by
  exact (((continuous_fst.inner continuous_snd).measurable.sub
    (D.a_measurable.comp measurable_snd)).sub
    (D.v_lipschitz.continuous.measurable.comp measurable_fst)).div_const ε

lemma PhysicalSchrodingerData.actual_exp_normalization
    (D : PhysicalSchrodingerData d μ ν ε M) (hε : 0 < ε) :
    Integrable (fun p ↦ Real.exp (schrodingerLogWeight (inner ℝ) D.a D.v ε p)) (μ.prod ν) ∧
      (∫ p, Real.exp (schrodingerLogWeight (inner ℝ) D.a D.v ε p) ∂μ.prod ν) = 1 ∧
      (μ.prod ν).tilted (schrodingerLogWeight (inner ℝ) D.a D.v ε) =
        schrodingerCoupling μ ν (inner ℝ) D.a D.v ε := by
  have HC := D.actual_coupling hε
  letI : IsProbabilityMeasure ((μ.prod ν).withDensity
      (fun p ↦ ENNReal.ofReal (Real.exp (schrodingerLogWeight (inner ℝ) D.a D.v ε p)))) := HC.2.2
  exact actual_probability_exp_density_tilt (μ.prod ν)
    (schrodingerLogWeight (inner ℝ) D.a D.v ε) D.logWeight_measurable

theorem PhysicalSchrodingerData.actual_finite_KL
    (D : PhysicalSchrodingerData d μ ν ε M) (hε : 0 < ε)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    InformationTheory.klDiv (schrodingerCoupling μ ν (inner ℝ) D.a D.v ε) (μ.prod ν) ≠ ∞ ∧
      (InformationTheory.klDiv (schrodingerCoupling μ ν (inner ℝ) D.a D.v ε) (μ.prod ν)).toReal =
        ∫ p, schrodingerLogWeight (inner ℝ) D.a D.v ε p
          ∂schrodingerCoupling μ ν (inner ℝ) D.a D.v ε := by
  let π := schrodingerCoupling μ ν (inner ℝ) D.a D.v ε
  let f := schrodingerLogWeight (inner ℝ) D.a D.v ε
  have HC := D.actual_coupling hε
  letI : IsProbabilityMeasure π := HC.2.2
  obtain ⟨hexp, hZ, htilt⟩ := D.actual_exp_normalization hε
  have hft : Integrable f ((μ.prod ν).tilted f) := by
    rw [htilt]
    exact D.logWeight_integrable hμ hν π ⟨HC.1, HC.2.1⟩
  obtain ⟨hKL, hValue⟩ := actual_gibbs_tilt_equality (μ.prod ν) f
    D.logWeight_measurable.aemeasurable hexp hft
  rw [htilt] at hKL hValue
  refine ⟨hKL, ?_⟩
  simpa only [f, hZ, Real.log_one, sub_zero] using hValue

theorem PhysicalSchrodingerData.actual_entropy_score
    (D : PhysicalSchrodingerData d μ ν ε M) (hε : 0 < ε)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    (∫ p, inner ℝ p.1 p.2 ∂schrodingerCoupling μ ν (inner ℝ) D.a D.v ε) -
      ε * (InformationTheory.klDiv (schrodingerCoupling μ ν (inner ℝ) D.a D.v ε) (μ.prod ν)).toReal =
      (∫ w, D.v w ∂μ) + (∫ y, D.a y ∂ν) := by
  have HC := D.actual_coupling hε
  rw [(D.actual_finite_KL hε hμ hν).2,
    D.logWeight_integral hμ hν _ ⟨HC.1, HC.2.1⟩]
  field_simp
  ring
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/PhysicalSchrodingerIntegrability.lean <==
import GaussianSchrodingerCoupling
import EntropicCovariancePrimal

/-! True logarithmic-density integrability under every genuine coupling with these marginals. -/
noncomputable section
open MeasureTheory
open scoped InnerProductSpace NNReal
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow BassFlow.EntropicRoute
variable {d : ℕ}
variable {μ ν : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
variable {ε : ℝ} {M : ℝ≥0}

lemma PhysicalSchrodingerData.column_integrable (D : PhysicalSchrodingerData d μ ν ε M) :
    Integrable D.a ν := by
  apply (integrable_const (D.columnBound : ℝ)).mono' D.a_measurable.aestronglyMeasurable
  filter_upwards [D.column_ae_bound] with y hy
  simpa only [Real.norm_eq_abs] using hy

lemma PhysicalSchrodingerData.row_integrable_source (D : PhysicalSchrodingerData d μ ν ε M)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) : Integrable D.v μ := by
  apply (hμ.const_mul (M : ℝ)).mono' D.v_lipschitz.continuous.aestronglyMeasurable
  exact Filter.Eventually.of_forall (fun w ↦ by
    simpa only [Real.norm_eq_abs] using normalized_lipschitz_value_bound D.v_lipschitz D.v_zero w)

lemma PhysicalSchrodingerData.logWeight_integrable (D : PhysicalSchrodingerData d μ ν ε M)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (π : Measure ((EuclideanSpace ℝ (Fin d)) × (EuclideanSpace ℝ (Fin d)))) (hπ : π ∈ covarianceCouplings μ ν) :
    Integrable (schrodingerLogWeight (inner ℝ) D.a D.v ε) π := by
  have hnorm := coupling_source_norm_integrable μ ν π hπ hμ
  have hcost := actual_cost_integrable_bounded_target π ν hπ.2 (M : ℝ) hnorm hν
  have haM : Integrable D.a (π.map Prod.snd) := by
    change Integrable D.a π.snd
    rw [hπ.2]
    exact D.column_integrable
  have hvM : Integrable D.v (π.map Prod.fst) := by
    change Integrable D.v π.fst
    rw [hπ.1]
    exact D.row_integrable_source hμ
  exact ((hcost.sub (haM.comp_measurable measurable_snd)).sub
    (hvM.comp_measurable measurable_fst)).div_const ε

lemma PhysicalSchrodingerData.logWeight_integral (D : PhysicalSchrodingerData d μ ν ε M)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (π : Measure ((EuclideanSpace ℝ (Fin d)) × (EuclideanSpace ℝ (Fin d)))) (hπ : π ∈ covarianceCouplings μ ν) :
    (∫ p, schrodingerLogWeight (inner ℝ) D.a D.v ε p ∂π) =
      ((∫ p, inner ℝ p.1 p.2 ∂π) - (∫ y, D.a y ∂ν) - (∫ w, D.v w ∂μ)) / ε := by
  have hnorm := coupling_source_norm_integrable μ ν π hπ hμ
  have hcost := actual_cost_integrable_bounded_target π ν hπ.2 (M : ℝ) hnorm hν
  have haM : Integrable D.a (π.map Prod.snd) := by
    change Integrable D.a π.snd
    rw [hπ.2]
    exact D.column_integrable
  have hvM : Integrable D.v (π.map Prod.fst) := by
    change Integrable D.v π.fst
    rw [hπ.1]
    exact D.row_integrable_source hμ
  change (∫ p, (inner ℝ p.1 p.2 - D.a p.2 - D.v p.1) / ε ∂π) = _
  have hOuter : (∫ p, inner ℝ p.1 p.2 - D.a p.2 - D.v p.1 ∂π) =
      (∫ p, inner ℝ p.1 p.2 - D.a p.2 ∂π) - (∫ p, D.v p.1 ∂π) :=
    integral_sub (hcost.sub (haM.comp_measurable measurable_snd))
      (hvM.comp_measurable measurable_fst)
  have hInner : (∫ p, inner ℝ p.1 p.2 - D.a p.2 ∂π) =
      (∫ p, inner ℝ p.1 p.2 ∂π) - (∫ p, D.a p.2 ∂π) :=
    integral_sub hcost (haM.comp_measurable measurable_snd)
  rw [integral_div, hOuter, hInner]
  have hIA : (∫ p, D.a p.2 ∂π) = ∫ y, D.a y ∂ν := by
    rw [← integral_map measurable_snd.aemeasurable D.a_measurable.aestronglyMeasurable]
    change (∫ y, D.a y ∂π.snd) = _
    rw [hπ.2]
  have hIV : (∫ p, D.v p.1 ∂π) = ∫ w, D.v w ∂μ := by
    rw [← integral_map measurable_fst.aemeasurable D.v_lipschitz.continuous.aestronglyMeasurable]
    change (∫ w, D.v w ∂π.fst) = _
    rw [hπ.1]
  rw [hIA, hIV]
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ProbabilityExpDensityTilt.lean <==
module
public import Mathlib.MeasureTheory.Measure.Tilted

/-! A genuine exponential-density probability measure is the actual normalized tilt. -/
public section
noncomputable section
open MeasureTheory
open scoped ENNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {T : Type*} [MeasurableSpace T]

theorem actual_probability_exp_density_tilt (σ : Measure T) (f : T → ℝ) (hfm : Measurable f)
    [IsProbabilityMeasure (σ.withDensity (fun x ↦ ENNReal.ofReal (Real.exp (f x))))] :
    Integrable (fun x ↦ Real.exp (f x)) σ ∧
      (∫ x, Real.exp (f x) ∂σ) = 1 ∧
      σ.tilted f = σ.withDensity (fun x ↦ ENNReal.ofReal (Real.exp (f x))) := by
  have H : (∫⁻ x, ENNReal.ofReal (Real.exp (f x)) ∂σ) = 1 := by
    have HM := measure_univ (μ := σ.withDensity (fun x ↦ ENNReal.ofReal (Real.exp (f x))))
    rwa [withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ] at HM
  have hpos : 0 ≤ᵐ[σ] (fun x ↦ Real.exp (f x)) := Filter.Eventually.of_forall
    (fun x ↦ (Real.exp_pos _).le)
  have hi : Integrable (fun x ↦ Real.exp (f x)) σ :=
    (lintegral_ofReal_ne_top_iff_integrable
      (Real.continuous_exp.measurable.comp hfm).aestronglyMeasurable hpos).mp
      (by
        change (∫⁻ x, ENNReal.ofReal (Real.exp (f x)) ∂σ) ≠ ∞
        rw [H]
        exact ENNReal.one_ne_top)
  have hI : (∫ x, Real.exp (f x) ∂σ) = 1 := by
    apply ENNReal.ofReal_eq_one.mp
    rwa [ofReal_integral_eq_lintegral_ofReal hi hpos]
  exact ⟨hi, hI, by simp only [Measure.tilted, hI, div_one]⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ProcessIrreducibility.lean <==
import MartingaleEndpointLaw

/-!
# Original set-dependent real-time process witnesses and plan irreducibility

Each witness carries its own probability space, filtration, and actual martingale. Converting
it to its endpoint law preserves the positive event exactly. Conversely the already established
canonical martingale of a plan gives a process witness. No common sample space is imposed on
different rectangle witnesses. UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

set_option autoImplicit false
noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped ProbabilityTheory

universe u
namespace BassFlow.OriginalInputs

variable (E : Type u) [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] [CompleteSpace E]

/-- A real-time martingale witness with its own arbitrary underlying probability space. -/
structure RealTimeEndpointWitness (μ ν : ProbabilityMeasure E) where
  Ω : Type u
  [measurableSpace : MeasurableSpace Ω]
  P : Measure Ω
  [probability : IsProbabilityMeasure P]
  filtration : Filtration ℝ measurableSpace
  process : ℝ → Ω → E
  martingale : Martingale process filtration P
  law_zero : P.map (process 0) = (μ : Measure E)
  law_one : P.map (process 1) = (ν : Measure E)

attribute [instance] RealTimeEndpointWitness.measurableSpace RealTimeEndpointWitness.probability

variable {E}

/-- The proved canonical real-time martingale bundles any actual martingale plan. -/
def RealTimeEndpointWitness.ofMartingalePlan
    (μ ν : ProbabilityMeasure E) {π : Measure (E × E)}
    (hπ : IsMartingalePlan (μ : Measure E) (ν : Measure E) π) :
    RealTimeEndpointWitness E μ ν where
  Ω := E × E
  measurableSpace := inferInstance
  P := π
  probability := probability_of_martingalePlan μ ν hπ
  filtration := endpointFiltration
  process := endpointProcess
  martingale := hπ.canonical_martingale μ ν
  law_zero := by simpa only [endpointProcess_zero, Measure.fst] using hπ.1.1
  law_one := by simpa only [endpointProcess_one, Measure.snd] using hπ.1.2

/-- The canonical witness preserves every endpoint rectangle as the same event. -/
theorem RealTimeEndpointWitness.ofMartingalePlan_rectangle
    (μ ν : ProbabilityMeasure E) {π : Measure (E × E)}
    (hπ : IsMartingalePlan (μ : Measure E) (ν : Measure E) π) (A B : Set E) :
    (RealTimeEndpointWitness.ofMartingalePlan μ ν hπ).P
      {ω | (RealTimeEndpointWitness.ofMartingalePlan μ ν hπ).process 0 ω ∈ A ∧
        (RealTimeEndpointWitness.ofMartingalePlan μ ν hπ).process 1 ω ∈ B} = π (A ×ˢ B) := by
  change π {p | endpointProcess 0 p ∈ A ∧ endpointProcess 1 p ∈ B} = π (A ×ˢ B)
  simp only [endpointProcess_zero, endpointProcess_one]
  rfl

/-- The actual endpoint law of a bundled process is a martingale plan with the stated laws. -/
theorem RealTimeEndpointWitness.endpoint_isMartingalePlan
    {μ ν : ProbabilityMeasure E} (w : RealTimeEndpointWitness E μ ν) :
    IsMartingalePlan (μ : Measure E) (ν : Measure E)
      (w.P.map (fun ω ↦ (w.process 0 ω, w.process 1 ω))) :=
  martingale_endpointLaw_isMartingalePlan_of_laws w.martingale (by norm_num : (0 : ℝ) ≤ 1)
    w.law_zero w.law_one

/-- A martingale on an arbitrary sample space and arbitrary ordered time type gives a
bundled real-time witness with exactly the same endpoint rectangle mass. This also covers
processes whose original time domain is only [0,1]. -/
theorem exists_realTimeWitness_of_martingale
    {Ω ι : Type*} [mΩ : MeasurableSpace Ω] [Preorder ι]
    {P : Measure Ω} [IsProbabilityMeasure P] {ℱ : Filtration ι mΩ} {M : ι → Ω → E}
    (hM : Martingale M ℱ P) {i j : ι} (hij : i ≤ j)
    (μ ν : ProbabilityMeasure E) (hi : P.map (M i) = (μ : Measure E))
    (hj : P.map (M j) = (ν : Measure E)) {A B : Set E}
    (hA : MeasurableSet A) (hB : MeasurableSet B) :
    ∃ w : RealTimeEndpointWitness E μ ν,
      w.P {ω | w.process 0 ω ∈ A ∧ w.process 1 ω ∈ B} =
        P {ω | M i ω ∈ A ∧ M j ω ∈ B} := by
  have hπ := martingale_endpointLaw_isMartingalePlan_of_laws hM hij hi hj
  refine ⟨RealTimeEndpointWitness.ofMartingalePlan μ ν hπ, ?_⟩
  rw [RealTimeEndpointWitness.ofMartingalePlan_rectangle]
  exact martingale_endpointLaw_rectangle hM i j hA hB

/-- Set-dependent witnesses on arbitrary spaces are exactly the original plan-based
irreducibility predicate. Each event keeps its exact positive mass. -/
theorem bassIrreducible_iff_realTimeEndpointWitnesses (μ ν : ProbabilityMeasure E) :
    BassIrreducible (μ : Measure E) (ν : Measure E) ↔
      ∀ A B : Set E, MeasurableSet A → MeasurableSet B →
        0 < (μ : Measure E) A → 0 < (ν : Measure E) B →
        ∃ w : RealTimeEndpointWitness E μ ν,
          0 < w.P {ω | w.process 0 ω ∈ A ∧ w.process 1 ω ∈ B} := by
  constructor
  · intro h A B hA hB hpA hpB
    obtain ⟨π, hπ, hp⟩ := h A B hA hB hpA hpB
    refine ⟨RealTimeEndpointWitness.ofMartingalePlan μ ν hπ, ?_⟩
    rwa [RealTimeEndpointWitness.ofMartingalePlan_rectangle]
  · intro h A B hA hB hpA hpB
    obtain ⟨w, hp⟩ := h A B hA hB hpA hpB
    refine ⟨w.P.map (fun ω ↦ (w.process 0 ω, w.process 1 ω)),
      w.endpoint_isMartingalePlan, ?_⟩
    rw [martingale_endpointLaw_rectangle w.martingale 0 1 hA hB]
    exact hp

#print axioms RealTimeEndpointWitness.ofMartingalePlan
#print axioms RealTimeEndpointWitness.ofMartingalePlan_rectangle
#print axioms RealTimeEndpointWitness.endpoint_isMartingalePlan
#print axioms exists_realTimeWitness_of_martingale
#print axioms bassIrreducible_iff_realTimeEndpointWitnesses

end BassFlow.OriginalInputs


==> anc/verification/lean/ProjectionFlowInvariant.lean <==
import ContinuousSubgradient
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Tactic

noncomputable section
open Set
open scoped InnerProductSpace
namespace BassFlow.GaussianSmooth
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- An actual variational projection is nonexpansive. No projection solver is assumed:
applications supply an explicit map and prove its elementary variational inequality. -/
theorem variational_projection_lipschitz {S : Set H} {p : H → H}
    (hp : ∀ x, p x ∈ S)
    (hvar : ∀ x w, w ∈ S → inner ℝ (x-p x) (w-p x) ≤ 0) : LipschitzWith 1 p := by
  apply LipschitzWith.of_dist_le_mul
  intro x y
  simp only [NNReal.coe_one,one_mul,dist_eq_norm]
  let a := p x-p y
  let d := x-y
  have hx := hvar x (p y) (hp y)
  have hy := hvar y (p x) (hp x)
  have he : p y-p x = -a := by dsimp [a]; abel
  rw [he,inner_neg_right] at hx
  have hd : d-a=(x-p x)-(y-p y) := by dsimp [d,a]; abel
  have hi : 0 ≤ inner ℝ (d-a) a := by
    rw [hd,inner_sub_left]
    change inner ℝ (y-p y) a ≤ 0 at hy
    linarith
  rw [inner_sub_left,real_inner_self_eq_norm_sq] at hi
  have hnorm := real_inner_le_norm d a
  by_cases ha : ‖a‖=0
  · change ‖a‖ ≤ ‖d‖
    rw [ha]
    exact norm_nonneg d
  · change ‖a‖ ≤ ‖d‖
    have hapos : 0 < ‖a‖ := lt_of_le_of_ne (norm_nonneg a) (Ne.symm ha)
    nlinarith

/-- Squared distance to an explicit variational projection has its actual Frechet derivative.
The proof uses genuine support inequalities and continuity of the actual residual field. -/
theorem variational_projection_distance_hasFDerivAt {S : Set H} {p : H → H}
    (hp : ∀ x, p x ∈ S)
    (hvar : ∀ x w, w ∈ S → inner ℝ (x-p x) (w-p x) ≤ 0) (x : H) :
    HasFDerivAt (fun z ↦ ‖z-p z‖^2) (innerSL ℝ ((2:ℝ) • (x-p x))) x := by
  have hsupport : ∀ u v, ‖u-p u‖^2+inner ℝ ((2:ℝ) • (u-p u)) (v-u) ≤ ‖v-p v‖^2 := by
    intro u v
    let ru := u-p u
    let rv := v-p v
    have hvar' := hvar u (p v) (hp v)
    have he : rv-ru=(v-u)-(p v-p u) := by dsimp [ru,rv]; abel
    have hs := sq_nonneg ‖rv-ru‖
    rw [norm_sub_sq_real,real_inner_comm ru rv] at hs
    have hid : inner ℝ ru (rv-ru)=inner ℝ ru rv-inner ℝ ru ru :=
      inner_sub_right ru rv ru
    have hstep : inner ℝ ru (rv-ru)=
        inner ℝ ru (v-u)-inner ℝ ru (p v-p u) := by
      calc
        _ = inner ℝ ru ((v-u)-(p v-p u)) := congrArg (inner ℝ ru) he
        _ = _ := inner_sub_right ru (v-u) (p v-p u)
    have hself : inner ℝ ru ru=‖ru‖^2 := real_inner_self_eq_norm_sq ru
    change inner ℝ ru (p v-p u) ≤ 0 at hvar'
    change ‖ru‖^2+inner ℝ ((2:ℝ) • ru) (v-u) ≤ ‖rv‖^2
    rw [real_inner_smul_left]
    nlinarith
  have hpc : Continuous p := (variational_projection_lipschitz hp hvar).continuous
  exact GradientBase.hasFDerivAt_of_continuousAt_subgradient hsupport
    (((continuous_id.sub hpc).const_smul (2:ℝ)).continuousAt)

/-- A genuine differentiable Hilbert trajectory stays in a projected set when its velocity
has nonpositive scalar product with the actual outward projection residual. -/
theorem variational_projection_flow_invariant {S : Set H} {p v : H → H}
    (hp : ∀ x, p x ∈ S)
    (hvar : ∀ x w, w ∈ S → inner ℝ (x-p x) (w-p x) ≤ 0)
    (hinward : ∀ x, inner ℝ (x-p x) (v x) ≤ 0)
    (z : ℝ → H) (hz : ∀ t, HasDerivAt z (v (z t)) t) (hzero : z 0 ∈ S)
    {t : ℝ} (ht : 0 ≤ t) : z t ∈ S := by
  have hd (s : ℝ) : HasDerivAt (fun s ↦ ‖z s-p (z s)‖^2)
      (2*inner ℝ (z s-p (z s)) (v (z s))) s := by
    simpa only [innerSL_apply_apply,real_inner_smul_left] using!
      (variational_projection_distance_hasFDerivAt hp hvar (z s)).comp_hasDerivAt s (hz s)
  have hanti := antitone_of_hasDerivAt_nonpos hd (fun s ↦ by
    exact mul_nonpos_of_nonneg_of_nonpos (by norm_num) (hinward (z s)))
  have h0 := hvar (z 0) (z 0) hzero
  rw [real_inner_self_eq_norm_sq] at h0
  have h0norm : ‖z 0-p (z 0)‖^2=0 := le_antisymm h0 (sq_nonneg _)
  have hle := hanti ht
  change ‖z t-p (z t)‖^2 ≤ ‖z 0-p (z 0)‖^2 at hle
  rw [h0norm] at hle
  have he : z t-p (z t)=0 := norm_eq_zero.mp (sq_eq_zero_iff.mp
    (le_antisymm hle (sq_nonneg _)))
  rw [sub_eq_zero.mp he]
  exact hp (z t)

/-- The inward inequality is needed only along the actual nonnegative-time trajectory.
This version permits an application to a fixed energy sublevel. -/
theorem variational_projection_flow_invariant_along {S : Set H} {p v : H → H}
    (hp : ∀ x, p x ∈ S)
    (hvar : ∀ x w, w ∈ S → inner ℝ (x-p x) (w-p x) ≤ 0)
    (z : ℝ → H) (hz : ∀ t, HasDerivAt z (v (z t)) t)
    (hinward : ∀ s : ℝ, 0 ≤ s → inner ℝ (z s-p (z s)) (v (z s)) ≤ 0)
    (hzero : z 0 ∈ S) {t : ℝ} (ht : 0 ≤ t) : z t ∈ S := by
  have hd (s : ℝ) : HasDerivAt (fun s ↦ ‖z s-p (z s)‖^2)
      (2*inner ℝ (z s-p (z s)) (v (z s))) s := by
    simpa only [innerSL_apply_apply,real_inner_smul_left] using!
      (variational_projection_distance_hasFDerivAt hp hvar (z s)).comp_hasDerivAt s (hz s)
  have hcont : Continuous (fun s ↦ ‖z s-p (z s)‖^2) :=
    continuous_iff_continuousAt.mpr fun s ↦ (hd s).continuousAt
  have hanti := antitoneOn_of_deriv_nonpos (convex_Ici (0:ℝ)) hcont.continuousOn
    (fun s _ ↦ (hd s).differentiableAt.differentiableWithinAt)
    (fun s hs ↦ by
      rw [(hd s).deriv]
      exact mul_nonpos_of_nonneg_of_nonpos (by norm_num) (hinward s (interior_subset hs)))
  have h0 := hvar (z 0) (z 0) hzero
  rw [real_inner_self_eq_norm_sq] at h0
  have h0norm : ‖z 0-p (z 0)‖^2=0 := le_antisymm h0 (sq_nonneg _)
  have hle := hanti (show (0:ℝ) ∈ Ici (0:ℝ) by simp) ht ht
  change ‖z t-p (z t)‖^2 ≤ ‖z 0-p (z 0)‖^2 at hle
  rw [h0norm] at hle
  have he : z t-p (z t)=0 := norm_eq_zero.mp (sq_eq_zero_iff.mp
    (le_antisymm hle (sq_nonneg _)))
  rw [sub_eq_zero.mp he]
  exact hp (z t)

#print axioms variational_projection_lipschitz
#print axioms variational_projection_distance_hasFDerivAt
#print axioms variational_projection_flow_invariant
#print axioms variational_projection_flow_invariant_along
end BassFlow.GaussianSmooth


==> anc/verification/lean/RealDensityRepresentative.lean <==
import BassFlow.BassData
import Mathlib.MeasureTheory.Measure.Decomposition.RadonNikodym

/-!
# Real nonnegative density representatives and canonical essential RN bounds

The correspondence uses an actual withDensity identity. In the reverse direction the real
representative is the toReal of the canonical Radon-Nikodym derivative, which is finite almost
everywhere because the target measure is finite. No continuous or smooth density is required.
UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

set_option autoImplicit false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal

namespace BassFlow.OriginalInputs

variable {α : Type*} [MeasurableSpace α]

/-- A genuine real density agrees with the canonical RN derivative after applying ofReal. -/
theorem rnDeriv_eq_ofReal_density
    (σ ν : Measure α) [SigmaFinite σ] {f : α → ℝ}
    (hf : AEMeasurable f σ) (hν : ν = σ.withDensity (fun x ↦ ENNReal.ofReal (f x))) :
    ν.rnDeriv σ =ᵐ[σ] fun x ↦ ENNReal.ofReal (f x) := by
  rw [hν]
  exact Measure.rnDeriv_withDensity₀ σ hf.ennreal_ofReal

/-- A finite absolutely continuous measure has a genuine everywhere nonnegative measurable
real density representative, obtained from the actual RN derivative. -/
theorem withDensity_ofReal_toReal_rnDeriv
    (σ ν : Measure α) [SigmaFinite σ] [IsFiniteMeasure ν] (hν : ν ≪ σ) :
    σ.withDensity (fun x ↦ ENNReal.ofReal ((ν.rnDeriv σ x).toReal)) = ν := by
  calc
    _ = σ.withDensity (ν.rnDeriv σ) := by
      apply withDensity_congr_ae
      filter_upwards [Measure.rnDeriv_ne_top ν σ] with x hx
      exact ENNReal.ofReal_toReal hx
    _ = ν := Measure.withDensity_rnDeriv_eq ν σ hν

/-- Essential real lower bounds on an arbitrary restriction and real upper bounds on the
whole ambient measure are exactly the corresponding canonical ENNReal bounds. -/
theorem real_density_bounds_iff_rnDeriv_bounds
    (σ ν : Measure α) [SigmaFinite σ] {f : α → ℝ}
    (hf : AEMeasurable f σ) (hf0 : ∀ᵐ x ∂σ, 0 ≤ f x)
    (hν : ν = σ.withDensity (fun x ↦ ENNReal.ofReal (f x)))
    (I : Set α) (a b : ℝ) (hb : 0 ≤ b) :
    ((∀ᵐ x ∂σ.restrict I, a ≤ f x) ∧ (∀ᵐ x ∂σ, f x ≤ b)) ↔
      ((∀ᵐ x ∂σ.restrict I, ENNReal.ofReal a ≤ ν.rnDeriv σ x) ∧
        (∀ᵐ x ∂σ, ν.rnDeriv σ x ≤ ENNReal.ofReal b)) := by
  have heq := rnDeriv_eq_ofReal_density σ ν hf hν
  have heqI := ae_restrict_of_ae heq (s := I)
  have hf0I := ae_restrict_of_ae hf0 (s := I)
  constructor
  · rintro ⟨hl, hu⟩
    constructor
    · filter_upwards [hl, heqI] with x hx heqx
      rw [heqx]
      exact ENNReal.ofReal_le_ofReal hx
    · filter_upwards [hu, heq] with x hx heqx
      rw [heqx]
      exact ENNReal.ofReal_le_ofReal hx
  · rintro ⟨hl, hu⟩
    constructor
    · filter_upwards [hl, heqI, hf0I] with x hx heqx hf0x
      rw [heqx] at hx
      exact (ENNReal.ofReal_le_ofReal_iff hf0x).mp hx
    · filter_upwards [hu, heq] with x hx heqx
      rw [heqx] at hx
      exact (ENNReal.ofReal_le_ofReal_iff hb).mp hx

/-- Existence of a real nonnegative density with the stated essential bounds is equivalent
to absolute continuity and the same bounds on the actual canonical RN derivative. -/
theorem exists_real_density_bounds_iff
    (σ ν : Measure α) [SigmaFinite σ] [IsFiniteMeasure ν]
    (I : Set α) (a b : ℝ) (hb : 0 ≤ b) :
    (∃ f : α → ℝ, Measurable f ∧ (∀ x, 0 ≤ f x) ∧
      ν = σ.withDensity (fun x ↦ ENNReal.ofReal (f x)) ∧
      (∀ᵐ x ∂σ.restrict I, a ≤ f x) ∧ (∀ᵐ x ∂σ, f x ≤ b)) ↔
    (ν ≪ σ ∧ (∀ᵐ x ∂σ.restrict I, ENNReal.ofReal a ≤ ν.rnDeriv σ x) ∧
      (∀ᵐ x ∂σ, ν.rnDeriv σ x ≤ ENNReal.ofReal b)) := by
  constructor
  · rintro ⟨f, hf, hf0, hrep, hl, hu⟩
    have hac : ν ≪ σ := by
      rw [hrep]
      exact withDensity_absolutelyContinuous σ _
    exact ⟨hac, (real_density_bounds_iff_rnDeriv_bounds σ ν hf.aemeasurable
      (ae_of_all σ hf0) hrep I a b hb).mp ⟨hl, hu⟩⟩
  · rintro ⟨hac, hl, hu⟩
    let f : α → ℝ := fun x ↦ (ν.rnDeriv σ x).toReal
    have hf : Measurable f := (Measure.measurable_rnDeriv ν σ).ennreal_toReal
    have hf0 : ∀ x, 0 ≤ f x := fun _ ↦ ENNReal.toReal_nonneg
    have hrep : ν = σ.withDensity (fun x ↦ ENNReal.ofReal (f x)) :=
      (withDensity_ofReal_toReal_rnDeriv σ ν hac).symm
    exact ⟨f, hf, hf0, hrep, (real_density_bounds_iff_rnDeriv_bounds σ ν
      hf.aemeasurable (ae_of_all σ hf0) hrep I a b hb).mpr ⟨hl, hu⟩⟩

/-- For the literal original Euclidean target domain, the real-density formulation and
the canonical RN formulation are equivalent, including both positive constants. -/
theorem original_target_density_bounds_iff_real_representative
    {d : ℕ} (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) :
    ((ν : Measure (EuclideanSpace ℝ (Fin d))) ≪ volume ∧ ∃ a b : ℝ, 0 < a ∧ 0 < b ∧
      (∀ᵐ x ∂volume.restrict (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))),
        ENNReal.ofReal a ≤ (ν : Measure (EuclideanSpace ℝ (Fin d))).rnDeriv volume x) ∧
      (∀ᵐ x ∂volume, (ν : Measure (EuclideanSpace ℝ (Fin d))).rnDeriv volume x ≤ ENNReal.ofReal b)) ↔
    (∃ f : EuclideanSpace ℝ (Fin d) → ℝ, Measurable f ∧ (∀ x, 0 ≤ f x) ∧
      (ν : Measure (EuclideanSpace ℝ (Fin d))) = volume.withDensity (fun x ↦ ENNReal.ofReal (f x)) ∧
      ∃ a b : ℝ, 0 < a ∧ 0 < b ∧
        (∀ᵐ x ∂volume.restrict (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))), a ≤ f x) ∧
        (∀ᵐ x ∂volume, f x ≤ b)) := by
  constructor
  · rintro ⟨hac, a, b, ha, hb, hl, hu⟩
    obtain ⟨f, hf, hf0, hrep, hl', hu'⟩ :=
      (exists_real_density_bounds_iff volume (ν : Measure (EuclideanSpace ℝ (Fin d)))
        (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))) a b hb.le).mpr ⟨hac, hl, hu⟩
    exact ⟨f, hf, hf0, hrep, a, b, ha, hb, hl', hu'⟩
  · rintro ⟨f, hf, hf0, hrep, a, b, ha, hb, hl, hu⟩
    obtain ⟨hac, hl', hu'⟩ :=
      (exists_real_density_bounds_iff volume (ν : Measure (EuclideanSpace ℝ (Fin d)))
        (interior (bassTargetHull (ν : Measure (EuclideanSpace ℝ (Fin d))))) a b hb.le).mp
        ⟨f, hf, hf0, hrep, hl, hu⟩
    exact ⟨hac, a, b, ha, hb, hl', hu'⟩

#print axioms rnDeriv_eq_ofReal_density
#print axioms withDensity_ofReal_toReal_rnDeriv
#print axioms real_density_bounds_iff_rnDeriv_bounds
#print axioms exists_real_density_bounds_iff
#print axioms original_target_density_bounds_iff_real_representative

end BassFlow.OriginalInputs


==> anc/verification/lean/RowSchrodingerWeakDual.lean <==
import SchrodingerPrimalAttainment

/-! Row normalization alone gives actual weak duality. No column Schrödinger equation,
column first-order condition, or optimizer is assumed. -/
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace NNReal ENNReal
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow BassFlow.EntropicRoute

lemma actual_row_schrodinger_probability {A Y : Type*} [MeasurableSpace A] [MeasurableSpace Y]
    (μ : Measure A) (ν : Measure Y) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (c : A → Y → ℝ) (a : Y → ℝ) (v : A → ℝ)
    (hc : Measurable (Function.uncurry c)) (ha : Measurable a) (hv : Measurable v)
    {ε : ℝ} (hε : 0 < ε)
    (hrowI : ∀ x, Integrable (fun y ↦ Real.exp ((c x y - a y) / ε)) ν)
    (hrow : ∀ x, v x = ε * Real.log (∫ y, Real.exp ((c x y - a y) / ε) ∂ν)) :
    (schrodingerCoupling μ ν c a v ε).fst = μ ∧
      IsProbabilityMeasure (schrodingerCoupling μ ν c a v ε) := by
  let r : A × Y → ℝ≥0∞ := fun p ↦ ENNReal.ofReal (Real.exp (schrodingerLogWeight c a v ε p))
  have hr : Measurable r := by
    dsimp [r, schrodingerLogWeight]
    fun_prop
  have hrw : ∀ᵐ x ∂μ, ∫⁻ y, r (x, y) ∂ν = 1 := by
    apply Filter.Eventually.of_forall
    intro x
    obtain ⟨HI, HM⟩ := actual_log_partition_normalization ν (fun y ↦ (c x y - a y) / ε)
      hε (hrowI x) (hrow x)
    have heq : (fun y ↦ Real.exp ((c x y - a y) / ε - v x / ε)) =
        (fun y ↦ Real.exp (schrodingerLogWeight c a v ε (x, y))) := by
      ext y
      congr 1
      dsimp [schrodingerLogWeight]
      ring
    rw [heq] at HI HM
    change (∫⁻ y, ENNReal.ofReal (Real.exp (schrodingerLogWeight c a v ε (x, y))) ∂ν) = 1
    rw [← ofReal_integral_eq_lintegral_ofReal HI
      (Filter.Eventually.of_forall (fun y ↦ (Real.exp_pos _).le)), HM, ENNReal.ofReal_one]
  exact ⟨actual_product_density_fst μ ν r hr hrw,
    actual_product_density_probability μ ν r hr hrw⟩

/-- Weak duality for any actual row-normalized pair, without the column equation. -/
theorem actual_row_semidual_competitor_bound {d : ℕ}
    (μ ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (a v : EuclideanSpace ℝ (Fin d) → ℝ) (ha : Measurable a) (hv : Measurable v)
    {ε M : ℝ} (hε : 0 < ε)
    (hμ : Integrable (fun w : EuclideanSpace ℝ (Fin d) ↦ ‖w‖) μ)
    (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haI : Integrable a ν) (hvI : Integrable v μ)
    (hrowI : ∀ w, Integrable (fun y ↦ Real.exp ((inner ℝ w y - a y) / ε)) ν)
    (hrow : ∀ w, v w = ε * Real.log (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν))
    (π : Measure (EuclideanSpace ℝ (Fin d) × EuclideanSpace ℝ (Fin d)))
    (hπ : π ∈ finiteEntropyCouplings μ ν) :
    (∫ p, inner ℝ p.1 p.2 ∂π) - ε * (InformationTheory.klDiv π (μ.prod ν)).toReal ≤
      (∫ w, v w ∂μ) + (∫ y, a y ∂ν) := by
  letI : IsProbabilityMeasure π := actual_coupling_probability μ ν π hπ.1
  let f := schrodingerLogWeight (inner ℝ) a v ε
  have hfm : Measurable f := (((continuous_fst.inner continuous_snd).measurable.sub
    (ha.comp measurable_snd)).sub (hv.comp measurable_fst)).div_const ε
  have HR := actual_row_schrodinger_probability μ ν (inner ℝ) a v
    (continuous_fst.inner continuous_snd).measurable ha hv hε hrowI hrow
  letI : IsProbabilityMeasure ((μ.prod ν).withDensity
      (fun p ↦ ENNReal.ofReal (Real.exp (f p)))) := HR.2
  obtain ⟨hexp, hZ, _⟩ := actual_probability_exp_density_tilt (μ.prod ν) f hfm
  have hnorm := coupling_source_norm_integrable μ ν π hπ.1 hμ
  have hcost := actual_cost_integrable_bounded_target π ν hπ.1.2 M hnorm hν
  have haM : Integrable a (π.map Prod.snd) := by
    change Integrable a π.snd
    rw [hπ.1.2]
    exact haI
  have hvM : Integrable v (π.map Prod.fst) := by
    change Integrable v π.fst
    rw [hπ.1.1]
    exact hvI
  have haP := haM.comp_measurable measurable_snd
  have hvP := hvM.comp_measurable measurable_fst
  have hfI : Integrable f π := ((hcost.sub haP).sub hvP).div_const ε
  have hIA : (∫ p, a p.2 ∂π) = ∫ y, a y ∂ν := by
    rw [← integral_map measurable_snd.aemeasurable ha.aestronglyMeasurable]
    change (∫ y, a y ∂π.snd) = _
    rw [hπ.1.2]
  have hIV : (∫ p, v p.1 ∂π) = ∫ w, v w ∂μ := by
    rw [← integral_map measurable_fst.aemeasurable hv.aestronglyMeasurable]
    change (∫ w, v w ∂π.fst) = _
    rw [hπ.1.1]
  have hOuter : (∫ p, inner ℝ p.1 p.2 - a p.2 - v p.1 ∂π) =
      (∫ p, inner ℝ p.1 p.2 - a p.2 ∂π) - (∫ p, v p.1 ∂π) := integral_sub (hcost.sub haP) hvP
  have hInner : (∫ p, inner ℝ p.1 p.2 - a p.2 ∂π) =
      (∫ p, inner ℝ p.1 p.2 ∂π) - (∫ p, a p.2 ∂π) := integral_sub hcost haP
  have hIf : (∫ p, f p ∂π) =
      ((∫ p, inner ℝ p.1 p.2 ∂π) - (∫ y, a y ∂ν) - (∫ w, v w ∂μ)) / ε := by
    change (∫ p, (inner ℝ p.1 p.2 - a p.2 - v p.1) / ε ∂π) = _
    rw [integral_div, hOuter, hInner, hIA, hIV]
  have HU := actual_gibbs_variational_upper (μ.prod ν) π f hexp hfI hπ.2
  rw [hZ, Real.log_one, add_zero, hIf] at HU
  have HM := mul_le_mul_of_nonneg_left HU hε.le
  have HC : ε * (((∫ p, inner ℝ p.1 p.2 ∂π) - (∫ y, a y ∂ν) - (∫ w, v w ∂μ)) / ε) =
      (∫ p, inner ℝ p.1 p.2 ∂π) - (∫ y, a y ∂ν) - (∫ w, v w ∂μ) := by field_simp
  linarith

/-- The actual finite-KL supremum is bounded by every actual row semidual. -/
theorem actual_row_semidual_weak_duality {d : ℕ}
    (μ ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (a v : EuclideanSpace ℝ (Fin d) → ℝ) (ha : Measurable a) (hv : Measurable v)
    {ε M : ℝ} (hε : 0 < ε)
    (hμ : Integrable (fun w : EuclideanSpace ℝ (Fin d) ↦ ‖w‖) μ)
    (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (haI : Integrable a ν) (hvI : Integrable v μ)
    (hrowI : ∀ w, Integrable (fun y ↦ Real.exp ((inner ℝ w y - a y) / ε)) ν)
    (hrow : ∀ w, v w = ε * Real.log (∫ y, Real.exp ((inner ℝ w y - a y) / ε) ∂ν)) :
    entropyMaximalCovariance ε μ ν ≤ (∫ w, v w ∂μ) + (∫ y, a y ∂ν) := by
  change sSup (entropyCovarianceScores ε μ ν) ≤ _
  apply csSup_le (entropyCovarianceScores_nonempty ε μ ν)
  rintro s ⟨π, hπ, rfl⟩
  exact actual_row_semidual_competitor_bound μ ν a v ha hv hε hμ hν haI hvI hrowI hrow π hπ
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/SameEndpointPrimalBridge.lean <==
import ActualGaussianCapEndpoint
import SchrodingerPrimalAttainment

noncomputable section
open MeasureTheory Set Filter ProbabilityTheory
open scoped NNReal InnerProductSpace
namespace BassEntropic.EndpointProperties
open LogLaplace BassFlow.Entropic.GaussianApproximation BassFlow.EntropicRoute
variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- Build genuine physical Schrodinger data FOR THE SPECIFIED mass witness a and its
literal row potential. There is no new existential choice of an unrelated optimizer. -/
def actual_same_endpoint_data (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (M R A : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (ε : ℝ) (hε : 0 < ε) (a : E d → ℝ) (ha : Measurable a)
    (hAB : ∀ᵐ y ∂ν, |a y| ≤ A) (hn : potential ν ε a 0=0)
    (hcol : ∀ y ∈ C, a y=ε*Real.log (∫ ω, Real.exp
      ((⟪Z ω+Γ ω,y⟫_ℝ-potential ν ε a (Z ω+Γ ω))/ε) ∂P)) :
    PhysicalSchrodingerData d (P.map (fun ω => Z ω+Γ ω)) ν ε M := by
  let W := fun ω => Z ω+Γ ω
  let μ := P.map W
  let v := potential ν ε a
  have hW : Measurable W := hZ.add hΓ
  have hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M := hνC.mono fun y hyC => hCM y hyC
  have hLip : LipschitzWith M v := potential_lipschitz hε ha.aemeasurable hy hAB
  have hE := integrable_exp_norm_bounded_shift P γ Z Γ hZ hΓ hlaw hZB
    (t := 2*(M:ℝ)/ε) (by positivity)
  refine ⟨a,v,ha,hn,hLip,A,hAB,?_,fun _ => rfl,?_⟩
  · intro w
    exact weight_integrable hε ha.aemeasurable hy hAB w
  · filter_upwards [hνC] with y hyC
    have hIP := actual_column_integrable_of_exp_norm W hW hLip hn hε y (hCM y hyC) hE
    have hm : AEStronglyMeasurable (fun w : E d => Real.exp ((⟪w,y⟫_ℝ-v w)/ε)) μ :=
      (Real.continuous_exp.comp (((continuous_id.inner continuous_const).sub hLip.continuous).div_const ε)).aestronglyMeasurable
    have hIμ : Integrable (fun w : E d => Real.exp ((⟪w,y⟫_ℝ-v w)/ε)) μ :=
      (integrable_map_measure hm hW.aemeasurable).2 hIP
    refine ⟨hIμ,?_⟩
    have hI : (∫ w, Real.exp ((⟪w,y⟫_ℝ-v w)/ε) ∂μ) =
        ∫ ω, Real.exp ((⟪W ω,y⟫_ℝ-v (W ω))/ε) ∂P := integral_map hW.aemeasurable hm
    rw [hI]
    exact hcol y hyC

/-- The actual mass witness itself touches the genuine finite-KL primal value.
All record fields and source integrability are derived; no coupling or optimizer is assumed. -/
theorem actual_same_endpoint_primal_touch (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ=γ)
    (M R A : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (ε : ℝ) (hε : 0 < ε) (a : E d → ℝ) (ha : Measurable a)
    (hAB : ∀ᵐ y ∂ν, |a y| ≤ A) (hn : potential ν ε a 0=0)
    (hcol : ∀ y ∈ C, a y=ε*Real.log (∫ ω, Real.exp
      ((⟪Z ω+Γ ω,y⟫_ℝ-potential ν ε a (Z ω+Γ ω))/ε) ∂P)) :
    entropyMaximalCovariance ε (P.map (fun ω => Z ω+Γ ω)) ν =
      (∫ w, potential ν ε a w ∂P.map (fun ω => Z ω+Γ ω))+(∫ y, a y ∂ν) := by
  let W := fun ω => Z ω+Γ ω
  let μ := P.map W
  have hW : Measurable W := hZ.add hΓ
  letI : IsProbabilityMeasure μ := Measure.isProbabilityMeasure_map hW.aemeasurable
  let D := actual_same_endpoint_data P ν γ Z Γ hZ hΓ hlaw M R A hZB C hνC hCM ε hε a ha hAB hn hcol
  have hμ : Integrable (fun w : E d => ‖w‖) μ :=
    (integrable_map_measure continuous_norm.aestronglyMeasurable hW.aemeasurable).2
      (integrable_norm_bounded_gaussian_shift P γ Z Γ hZ hΓ hlaw hZB)
  exact (D.actual_primal_attainment hε hμ (hνC.mono fun y hyC => hCM y hyC)).2
#print axioms actual_same_endpoint_primal_touch
end BassEntropic.EndpointProperties


==> anc/verification/lean/ScalarCurvatureComparison.lean <==
module

public import Mathlib.Analysis.Convex.Deriv
public import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Tactic

public section
noncomputable section
open Set
namespace BassFlow.EntropicRoute

/-- Actual scalar derivatives yield the quantitative chord bound on the full time interval. -/
theorem actual_curvature_chord (J J₁ J₂ : ℝ → ℝ) (c : ℝ)
    (hJ : ∀ x, HasDerivAt J (J₁ x) x)
    (hJ₁ : ∀ x, HasDerivAt J₁ (J₂ x) x)
    (hc : ∀ x ∈ Icc (0 : ℝ) 1, c ≤ J₂ x)
    (s : ℝ) (hs : s ∈ Icc (0 : ℝ) 1) :
    J s ≤ (1-s)*J 0+s*J 1-c/2*s*(1-s) := by
  let q : ℝ → ℝ := fun t ↦ J t-c/2*t^2
  have hq (x : ℝ) : HasDerivAt q (J₁ x-c*x) x := by
    convert (hJ x).sub (((hasDerivAt_id x).pow 2).const_mul (c/2)) using 1 <;> (try rfl) <;> (try simp only [id_eq, mul_one]) <;> ring
  have hd : deriv q = fun x ↦ J₁ x-c*x := funext (fun x ↦ (hq x).deriv)
  have hq₁ (x : ℝ) : HasDerivAt (deriv q) (J₂ x-c) x := by
    rw [hd]
    convert (hJ₁ x).sub ((hasDerivAt_id x).const_mul c) using 1 <;> (try rfl) <;> (try simp only [id_eq, mul_one]) <;> ring
  have hconv : ConvexOn ℝ (Icc (0 : ℝ) 1) q := by
    apply convexOn_of_deriv2_nonneg' (convex_Icc _ _)
      (fun x _ ↦ (hq x).differentiableAt.differentiableWithinAt)
      (fun x _ ↦ (hq₁ x).differentiableAt.differentiableWithinAt)
    intro x hx
    change 0 ≤ deriv (deriv q) x
    rw [(hq₁ x).deriv]
    exact sub_nonneg.mpr (hc x hx)
  have hchord := hconv.2 (by norm_num : (0 : ℝ) ∈ Icc (0 : ℝ) 1)
    (by norm_num : (1 : ℝ) ∈ Icc (0 : ℝ) 1)
    (sub_nonneg.mpr hs.2) hs.1 (by ring : (1-s)+s=1)
  simp only [q,smul_eq_mul,mul_zero,mul_one,add_zero,zero_add,zero_pow (by norm_num : (2 : ℕ) ≠ 0),
    one_pow,sub_zero] at hchord
  nlinarith

/-- An upper comparison touching both endpoints transfers its true curvature chord bound.
This is only the scalar transfer lemma; it assumes no Bass or entropy representation. -/
theorem actual_upper_comparison_chord (F J J₁ J₂ : ℝ → ℝ) (c : ℝ)
    (hJ : ∀ x, HasDerivAt J (J₁ x) x)
    (hJ₁ : ∀ x, HasDerivAt J₁ (J₂ x) x)
    (hc : ∀ x ∈ Icc (0 : ℝ) 1, c ≤ J₂ x)
    (hupper : ∀ x ∈ Icc (0 : ℝ) 1, F x ≤ J x)
    (hzero : F 0 = J 0) (hone : F 1 = J 1)
    (s : ℝ) (hs : s ∈ Icc (0 : ℝ) 1) :
    F s ≤ (1-s)*F 0+s*F 1-c/2*s*(1-s) := by
  rw [hzero,hone]
  exact (hupper s hs).trans (actual_curvature_chord J J₁ J₂ c hJ hJ₁ hc s hs)

#print axioms actual_curvature_chord
#print axioms actual_upper_comparison_chord
end BassFlow.EntropicRoute


==> anc/verification/lean/ScalarExpLogBounds.lean <==
module
public import Mathlib.Analysis.Calculus.MeanValue
public import Mathlib.Analysis.SpecialFunctions.ExpDeriv
public import Mathlib.Analysis.SpecialFunctions.Log.Deriv

/-! Actual scalar bounds used to transfer a common Gaussian envelope to equicontinuity. -/
public section
open Set
namespace BassFlow.Entropic.GaussianApproximation

lemma actual_exp_difference_bound {a b U : ℝ} (ha : a ≤ U) (hb : b ≤ U) :
    |Real.exp a - Real.exp b| ≤ Real.exp U * |a - b| := by
  have H := Convex.norm_image_sub_le_of_norm_deriv_le
    (fun x (_ : x ∈ Iic U) ↦ Real.differentiable_exp.differentiableAt)
    (fun x (hx : x ∈ Iic U) ↦ show ‖deriv Real.exp x‖ ≤ Real.exp U by
      simpa only [Real.deriv_exp, Real.norm_eq_abs, abs_of_pos (Real.exp_pos x)] using
        Real.exp_le_exp.mpr hx)
    (convex_Iic U) hb ha
  simpa only [Real.norm_eq_abs] using H

lemma actual_log_difference_bound {x y η : ℝ} (hη : 0 < η) (hx : η ≤ x) (hy : η ≤ y) :
    |Real.log x - Real.log y| ≤ η⁻¹ * |x - y| := by
  have H := Convex.norm_image_sub_le_of_norm_deriv_le
    (fun z (hz : z ∈ Ici η) ↦ Real.differentiableAt_log (ne_of_gt (lt_of_lt_of_le hη hz)))
    (fun z (hz : z ∈ Ici η) ↦ show ‖deriv Real.log z‖ ≤ η⁻¹ by
      rw [Real.deriv_log, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr (lt_of_lt_of_le hη hz))]
      exact inv_anti₀ hη hz)
    (convex_Ici η) hy hx
  simpa only [Real.norm_eq_abs] using H
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/ScalarUpperCurvatureComparison.lean <==
import ScalarCurvatureComparison

noncomputable section
open Set
namespace BassFlow.EntropicRoute

/-- A true upper bound on the scalar second derivative gives the reverse chord estimate. -/
theorem actual_upper_curvature_reverse_chord (J J₁ J₂ : ℝ → ℝ) (C : ℝ)
    (hJ : ∀ t, HasDerivAt J (J₁ t) t) (hJ₁ : ∀ t, HasDerivAt J₁ (J₂ t) t)
    (hC : ∀ t ∈ Icc (0:ℝ) 1, J₂ t ≤ C) (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
    (1-s)*J 0+s*J 1-C/2*s*(1-s) ≤ J s := by
  have hc := actual_curvature_chord (fun t ↦ -J t) (fun t ↦ -J₁ t)
    (fun t ↦ -J₂ t) (-C) (fun t ↦ (hJ t).neg) (fun t ↦ (hJ₁ t).neg)
    (fun t ht ↦ neg_le_neg (hC t ht)) s hs
  linarith

/-- An actual fixed-column upper comparison touching at the specified intermediate point
transfers the reverse chord estimate to the actual primal value. -/
theorem actual_touching_reverse_chord (F J J₁ J₂ : ℝ → ℝ) (C : ℝ)
    (hJ : ∀ t, HasDerivAt J (J₁ t) t) (hJ₁ : ∀ t, HasDerivAt J₁ (J₂ t) t)
    (hC : ∀ t ∈ Icc (0:ℝ) 1, J₂ t ≤ C)
    (hupper : ∀ t ∈ Icc (0:ℝ) 1, F t ≤ J t)
    (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) (htouch : F s = J s) :
    (1-s)*F 0+s*F 1-C/2*s*(1-s) ≤ F s := by
  have hc := actual_upper_curvature_reverse_chord J J₁ J₂ C hJ hJ₁ hC s hs
  have h₀ := mul_le_mul_of_nonneg_left
    (hupper 0 (by norm_num)) (sub_nonneg.mpr hs.2)
  have h₁ := mul_le_mul_of_nonneg_left (hupper 1 (by norm_num)) hs.1
  rw [htouch]
  linarith

#print axioms actual_upper_curvature_reverse_chord
#print axioms actual_touching_reverse_chord
end BassFlow.EntropicRoute


==> anc/verification/lean/SchrodingerDensity.lean <==
module
public import NormalizedProductDensity
public import LogPartitionNormalization
public import Mathlib.Tactic.FunProp

/-! Actual Schrödinger equations produce the actual exponential probability coupling. -/
public section
noncomputable section
open MeasureTheory
open scoped ENNReal
namespace BassFlow.Entropic.GaussianApproximation
variable {A Y : Type*} [MeasurableSpace A] [MeasurableSpace Y]

@[expose] def schrodingerLogWeight (c : A → Y → ℝ) (a : Y → ℝ) (v : A → ℝ) (ε : ℝ)
    (p : A × Y) : ℝ := (c p.1 p.2 - a p.2 - v p.1) / ε

@[expose] def schrodingerCoupling (μ : Measure A) (ν : Measure Y)
    (c : A → Y → ℝ) (a : Y → ℝ) (v : A → ℝ) (ε : ℝ) : Measure (A × Y) :=
  productDensityMeasure μ ν (fun p ↦ ENNReal.ofReal (Real.exp (schrodingerLogWeight c a v ε p)))

theorem actual_schrodinger_density_coupling (μ : Measure A) (ν : Measure Y)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (c : A → Y → ℝ) (a : Y → ℝ) (v : A → ℝ)
    (hc : Measurable (Function.uncurry c)) (ha : Measurable a) (hv : Measurable v)
    {ε : ℝ} (hε : 0 < ε)
    (hrowI : ∀ x, Integrable (fun y ↦ Real.exp ((c x y - a y) / ε)) ν)
    (hrow : ∀ x, v x = ε * Real.log (∫ y, Real.exp ((c x y - a y) / ε) ∂ν))
    (hcol : ∀ᵐ y ∂ν, Integrable (fun x ↦ Real.exp ((c x y - v x) / ε)) μ ∧
      a y = ε * Real.log (∫ x, Real.exp ((c x y - v x) / ε) ∂μ)) :
    (schrodingerCoupling μ ν c a v ε).fst = μ ∧
    (schrodingerCoupling μ ν c a v ε).snd = ν ∧
    IsProbabilityMeasure (schrodingerCoupling μ ν c a v ε) := by
  let r : A × Y → ℝ≥0∞ := fun p ↦ ENNReal.ofReal (Real.exp (schrodingerLogWeight c a v ε p))
  have hr : Measurable r := by
    dsimp [r, schrodingerLogWeight]
    fun_prop
  have hrw : ∀ᵐ x ∂μ, ∫⁻ y, r (x, y) ∂ν = 1 := by
    apply Filter.Eventually.of_forall
    intro x
    obtain ⟨HI, HM⟩ := actual_log_partition_normalization ν (fun y ↦ (c x y - a y) / ε)
      hε (hrowI x) (hrow x)
    have heq : (fun y ↦ Real.exp ((c x y - a y) / ε - v x / ε)) =
        (fun y ↦ Real.exp (schrodingerLogWeight c a v ε (x, y))) := by
      ext y
      congr 1
      dsimp [schrodingerLogWeight]
      ring
    rw [heq] at HI HM
    change (∫⁻ y, ENNReal.ofReal (Real.exp (schrodingerLogWeight c a v ε (x, y))) ∂ν) = 1
    rw [← ofReal_integral_eq_lintegral_ofReal HI
      (Filter.Eventually.of_forall (fun y ↦ (Real.exp_pos _).le)), HM, ENNReal.ofReal_one]
  have hcl : ∀ᵐ y ∂ν, ∫⁻ x, r (x, y) ∂μ = 1 := by
    filter_upwards [hcol] with y hy
    obtain ⟨HI, HM⟩ := actual_log_partition_normalization μ (fun x ↦ (c x y - v x) / ε)
      hε hy.1 hy.2
    have heq : (fun x ↦ Real.exp ((c x y - v x) / ε - a y / ε)) =
        (fun x ↦ Real.exp (schrodingerLogWeight c a v ε (x, y))) := by
      ext x
      congr 1
      dsimp [schrodingerLogWeight]
      ring
    rw [heq] at HI HM
    change (∫⁻ x, ENNReal.ofReal (Real.exp (schrodingerLogWeight c a v ε (x, y))) ∂μ) = 1
    rw [← ofReal_integral_eq_lintegral_ofReal HI
      (Filter.Eventually.of_forall (fun x ↦ (Real.exp_pos _).le)), HM, ENNReal.ofReal_one]
  exact ⟨actual_product_density_fst μ ν r hr hrw,
    actual_product_density_snd μ ν r hr hcl, actual_product_density_probability μ ν r hr hrw⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/SchrodingerPrimalAttainment.lean <==
import PhysicalSchrodingerFiniteKL

/-! The actual constructed Schrödinger coupling attains the actual finite-KL covariance supremum. -/
noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace NNReal ENNReal
namespace BassFlow.Entropic.GaussianApproximation
open BassFlow BassFlow.EntropicRoute
variable {d : ℕ}
variable {μ ν : Measure (EuclideanSpace ℝ (Fin d))} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
variable {ε : ℝ} {M : ℝ≥0}

theorem PhysicalSchrodingerData.actual_competitor_score_bound
    (D : PhysicalSchrodingerData d μ ν ε M) (hε : 0 < ε)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (π : Measure ((EuclideanSpace ℝ (Fin d)) × (EuclideanSpace ℝ (Fin d)))) (hπ : π ∈ finiteEntropyCouplings μ ν) :
    (∫ p, inner ℝ p.1 p.2 ∂π) - ε * (InformationTheory.klDiv π (μ.prod ν)).toReal ≤
      (∫ w, D.v w ∂μ) + (∫ y, D.a y ∂ν) := by
  letI : IsProbabilityMeasure π := actual_coupling_probability μ ν π hπ.1
  obtain ⟨hexp, hZ, _⟩ := D.actual_exp_normalization hε
  have HU := actual_gibbs_variational_upper (μ.prod ν) π
    (schrodingerLogWeight (inner ℝ) D.a D.v ε) hexp
    (D.logWeight_integrable hμ hν π hπ.1) hπ.2
  rw [hZ, Real.log_one, add_zero, D.logWeight_integral hμ hν π hπ.1] at HU
  have HM := mul_le_mul_of_nonneg_left HU hε.le
  have HC : ε * (((∫ p, inner ℝ p.1 p.2 ∂π) -
      (∫ y, D.a y ∂ν) - (∫ w, D.v w ∂μ)) / ε) =
      (∫ p, inner ℝ p.1 p.2 ∂π) - (∫ y, D.a y ∂ν) - (∫ w, D.v w ∂μ) := by
    field_simp
  linarith

/-- This is the genuine finite-KL supremum, not a new semidual assigned by definition. -/
theorem PhysicalSchrodingerData.actual_primal_attainment
    (D : PhysicalSchrodingerData d μ ν ε M) (hε : 0 < ε)
    (hμ : Integrable (fun w : (EuclideanSpace ℝ (Fin d)) ↦ ‖w‖) μ) (hν : ∀ᵐ y ∂ν, ‖y‖ ≤ M) :
    schrodingerCoupling μ ν (inner ℝ) D.a D.v ε ∈ finiteEntropyCouplings μ ν ∧
      entropyMaximalCovariance ε μ ν = (∫ w, D.v w ∂μ) + (∫ y, D.a y ∂ν) := by
  let π := schrodingerCoupling μ ν (inner ℝ) D.a D.v ε
  have HC := D.actual_coupling hε
  have hπ : π ∈ finiteEntropyCouplings μ ν :=
    ⟨⟨HC.1, HC.2.1⟩, (D.actual_finite_KL hε hμ hν).1⟩
  refine ⟨hπ, ?_⟩
  let B := (∫ w, D.v w ∂μ) + (∫ y, D.a y ∂ν)
  have HU : ∀ s ∈ entropyCovarianceScores ε μ ν, s ≤ B := by
    rintro s ⟨ρ, hρ, rfl⟩
    exact D.actual_competitor_score_bound hε hμ hν ρ hρ
  have hscore : (∫ p, inner ℝ p.1 p.2 ∂π) -
      ε * (InformationTheory.klDiv π (μ.prod ν)).toReal ∈ entropyCovarianceScores ε μ ν :=
    ⟨π, hπ, rfl⟩
  change sSup (entropyCovarianceScores ε μ ν) = B
  apply le_antisymm
  · exact csSup_le ⟨_, hscore⟩ HU
  · have HE := D.actual_entropy_score hε hμ hν
    calc
      B = (∫ p, inner ℝ p.1 p.2 ∂π) -
          ε * (InformationTheory.klDiv π (μ.prod ν)).toReal := HE.symm
      _ ≤ sSup (entropyCovarianceScores ε μ ν) := le_csSup ⟨B, HU⟩ hscore

/-- Actual Gaussian source, actual compact target: no potential or optimizer is assumed. -/
theorem actual_gaussian_entropy_covariance_attainment
    {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    (γ : Measure (EuclideanSpace ℝ (Fin d))) [ProbabilityTheory.IsGaussian γ]
    (ν : Measure (EuclideanSpace ℝ (Fin d))) [IsProbabilityMeasure ν]
    (C : Set (EuclideanSpace ℝ (Fin d))) [CompactSpace C]
    (hC : MeasurableSet C) (hν : ∀ᵐ y ∂ν, y ∈ C)
    (Z Γ : Ω → EuclideanSpace ℝ (Fin d)) (hZ : Measurable Z) (hΓ : Measurable Γ)
    (hlaw : P.map Γ = γ) {R ε : ℝ} (hb : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) (hε : 0 < ε)
    (M : ℝ≥0) (hM : ∀ y ∈ C, ‖y‖ ≤ M) :
    ∃ a v : EuclideanSpace ℝ (Fin d) → ℝ,
      Measurable a ∧ v 0 = 0 ∧ LipschitzWith M v ∧
      schrodingerCoupling (P.map (fun ω ↦ Z ω + Γ ω)) ν (inner ℝ) a v ε ∈
        finiteEntropyCouplings (P.map (fun ω ↦ Z ω + Γ ω)) ν ∧
      entropyMaximalCovariance ε (P.map (fun ω ↦ Z ω + Γ ω)) ν =
        (∫ w, v w ∂P.map (fun ω ↦ Z ω + Γ ω)) + (∫ y, a y ∂ν) := by
  let W := fun ω ↦ Z ω + Γ ω
  let μ := P.map W
  have hW : Measurable W := hZ.add hΓ
  letI : IsProbabilityMeasure μ := Measure.isProbabilityMeasure_map hW.aemeasurable
  obtain ⟨D⟩ := actual_gaussian_physical_schrodinger_data P d γ ν C hC hν Z Γ hZ hΓ hlaw hb hε M hM
  have hμ : Integrable (fun w : EuclideanSpace ℝ (Fin d) ↦ ‖w‖) μ :=
    (integrable_map_measure continuous_norm.aestronglyMeasurable hW.aemeasurable).2
      (integrable_norm_bounded_gaussian_shift P γ Z Γ hZ hΓ hlaw hb)
  have H := D.actual_primal_attainment hε hμ (hν.mono (fun y hy ↦ hM y hy))
  exact ⟨D.a, D.v, D.a_measurable, D.v_zero, D.v_lipschitz, H.1, H.2⟩
end BassFlow.Entropic.GaussianApproximation


==> anc/verification/lean/SecondRowGaugeLower.lean <==
import AffineGaugeRow
import ActualCapGrowth

noncomputable section
open MeasureTheory Set Metric
open scoped NNReal InnerProductSpace ENNReal
namespace BassFlow.BaseMinimizer
open BassEntropic.LogLaplace BassEntropic.CapGrowth

/-- The genuine cap-growth estimate after exact supporting-affine gauge
transport. The supporting vector is retained and will cancel in the semidual. -/
theorem actual_second_row_gauge_lower {d : ℕ}
    (ν : Measure (E d)) [IsProbabilityMeasure ν]
    (a ψ : E d → ℝ) (p yc x : E d) (c r m A : ℝ)
    (M A₀ : ℝ≥0) (hr : 0 < r) (hm : 0 < m)
    (hψ : AEMeasurable ψ ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (hψB : ∀ᵐ y ∂ν, |ψ y| ≤ A₀)
    (hg : ∀ᵐ y ∂ν, a y=ψ y+c+⟪p,y-yc⟫_ℝ)
    (hdom : ENNReal.ofReal m • volume.restrict (closedBall x r) ≤ ν)
    (hcap : ∀ y ∈ closedBall x r, ψ y ≤ A) :
    ∀ w, ⟪w,x⟫_ℝ-⟪p,x-yc⟫_ℝ-c+(r/4)*‖w-p‖-A+
      Real.log (m*volume.real (closedBall (0:E d) (r/4))) ≤ potential ν 1 a w := by
  intro w
  have hh := actual_interior_ball_growth (ν := ν) (by norm_num : (0:ℝ)<1)
    (le_refl (1:ℝ)) hψ hy hψB x r m A hr hm hdom hcap (w-p)
  have hp := partition_pos (ν := ν) (by norm_num : (0:ℝ)<1) hψ hy hψB (w-p)
  rw [actual_potential_affine_gauge ν a ψ p yc w c hg hp]
  simp only [inner_sub_left,inner_sub_right,real_inner_comm x] at hh ⊢
  linarith

#print axioms actual_second_row_gauge_lower
end BassFlow.BaseMinimizer


==> anc/verification/lean/SelectedTargetNearOptimal.lean <==
import SupportPerturbation
import BassFlow.SelectedBassGradient

/-!
# Actual Gaussian Brenier targets are near-optimal against a fixed limiting source

The selection is the accepted actual proper-convex Brenier selection on the original sample
space. This proves its objective deficit tends to zero under source L² convergence. It does
not assert convergence of target variables; fixed-source compactness remains to be formalized.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Filter
open scoped ProbabilityTheory InnerProductSpace Topology

namespace BassFlow.GradientBase

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The exact selected targets for convergent source classes are an optimizing family for the
fixed limiting actual Gaussian observation. No continuity of the selection is assumed. -/
theorem selectedGaussianBrenierTarget_fixed_source_deficit_tendsto
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d)))
    (hν : OptimalTransport.HasFiniteSecondMoment ν)
    {ι : Type*} {l : Filter ι} {Zs : ι → sourceL2 P X} {Z : sourceL2 P X}
    (hZs : Tendsto Zs l (𝓝 Z)) :
    Tendsto (fun i ↦
      innerSupport (targetLawSetOn P (ν : Measure _) (jointL2 P X Γ))
        ((Z : Lp _ 2 P) + (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) -
      inner ℝ
        ((Z : Lp _ 2 P) + (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ)
        (selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν (Zs i) : Lp _ 2 P))
      l (𝓝 0) := by
  let Y := selectedGaussianBrenierTarget P d hΓ hΓlaw hind ν hν
  let K : Set (Lp (EuclideanSpace ℝ (Fin d)) 2 P) :=
    targetLawSetOn P (ν : Measure _) (jointL2 P X Γ)
  have hs : ∀ Z', (Y Z' : Lp _ 2 P) ∈ K := fun Z' ↦
    (selectedGaussianBrenierTarget_spec P d hΓ hΓlaw hind ν hν Z').2.2.2.1
  have hK : ∀ V ∈ K, ‖V‖ ≤ ‖(Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P)‖ := by
    intro V hV
    have hv := norm_sq_eq_secondMoment_of_law P
      (ν : Measure (EuclideanSpace ℝ (Fin d))) (Y := V) hV.1
    have hy := norm_sq_eq_secondMoment_of_law P
      (ν : Measure (EuclideanSpace ℝ (Fin d)))
      (Y := (Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P)) (hs Z).1
    nlinarith [norm_nonneg V, norm_nonneg (Y Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P)]
  apply support_deficit_tendsto_of_perturbed_attainment hK
    (((sourceToAmbient P X).continuous.tendsto Z).comp hZs |>.add tendsto_const_nhds)
    (fun i ↦ hs (Zs i))
  intro i
  exact (selectedGaussianBrenierTarget_spec P d hΓ hΓlaw hind ν hν (Zs i)).2.2.2.2.2.2

#print axioms selectedGaussianBrenierTarget_fixed_source_deficit_tendsto

end BassFlow.GradientBase


==> anc/verification/lean/SourceBallProjection.lean <==
import FixedMarginalCrossInner
import ProjectionFlowInvariant
import BassFlow.BrenierRealization
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure

noncomputable section
open MeasureTheory Filter Set
open scoped InnerProductSpace Topology
namespace BassFlow.GaussianSmooth
open BassFlow.GradientBase
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Literal radial clipping is the variational projection onto the actual Euclidean ball. -/
theorem clipTarget_variational {R : ℝ} (hR : 0 < R) (x y : E) (hy : ‖y‖ ≤ R) :
    inner ℝ (x-clipTarget R x) (y-clipTarget R x) ≤ 0 := by
  by_cases hx : ‖x‖ ≤ R
  · rw [clipTarget_eq_self hR hx,sub_self,inner_zero_left]
  have hnorm : 0 < ‖x‖ := hR.trans (lt_of_not_ge hx)
  have hcoef : 0 ≤ 1-R/‖x‖ := sub_nonneg.mpr ((div_le_one hnorm).mpr (le_of_not_ge hx))
  have hclip : clipTarget R x=(R/‖x‖) • x := by
    unfold clipTarget
    rw [max_eq_right (le_of_not_ge hx)]
  have he : x-clipTarget R x=(1-R/‖x‖) • x := by rw [hclip]; module
  rw [he,real_inner_smul_left,inner_sub_right,hclip,inner_smul_right,
    real_inner_self_eq_norm_sq]
  have hi : inner ℝ x y ≤ ‖x‖*R :=
    (real_inner_le_norm x y).trans (mul_le_mul_of_nonneg_left hy (norm_nonneg x))
  have hcancel : R/‖x‖*‖x‖^2=‖x‖*R := by field_simp [hnorm.ne']
  rw [hcancel]
  exact mul_nonpos_of_nonneg_of_nonpos hcoef (sub_nonpos.mpr hi)

/-- Every original source class has an actual clipped source class, retaining σ(X). -/
theorem exists_source_ball_clip (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (Z : sourceL2 P X) :
    ∃ W : sourceL2 P X, (W : Lp E 2 P) =ᵐ[P]
      (fun ω ↦ clipTarget R ((Z : Lp E 2 P) ω)) := by
  let f : Ω → E := fun ω ↦ clipTarget R ((Z : Lp E 2 P) ω)
  have hfm : AEStronglyMeasurable f P :=
    (continuous_clipTarget hR).comp_aestronglyMeasurable (Lp.aestronglyMeasurable _)
  have hfp : MemLp f 2 P := MemLp.of_bound hfm R
    (Filter.Eventually.of_forall fun ω ↦ norm_clipTarget_le hR _)
  have hfs : AEStronglyMeasurable[sourceSigma X] f P :=
    (continuous_clipTarget hR).comp_aestronglyMeasurable
      (mem_lpMeas_iff_aestronglyMeasurable.mp Z.2)
  refine ⟨⟨hfp.toLp f,mem_lpMeas_iff_aestronglyMeasurable.mpr
    (hfs.congr hfp.coeFn_toLp.symm)⟩,hfp.coeFn_toLp⟩

/-- The chosen map is only a choice of the actual constructed clipped source class. -/
def sourceBallClip (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (Z : sourceL2 P X) : sourceL2 P X :=
  (exists_source_ball_clip P X hR Z).choose

theorem sourceBallClip_ae (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (Z : sourceL2 P X) :
    ((sourceBallClip P X hR Z) : Lp E 2 P) =ᵐ[P]
      (fun ω ↦ clipTarget R ((Z : Lp E 2 P) ω)) :=
  (exists_source_ball_clip P X hR Z).choose_spec

theorem sourceBallClip_mem (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (Z : sourceL2 P X) :
    sourceBallClip P X hR Z ∈ sourceBoundedSet P X R := by
  filter_upwards [sourceBallClip_ae P X hR Z] with ω hω
  rw [hω]
  exact norm_clipTarget_le hR _

/-- The real Hilbert variational inequality follows from the pointwise ball inequality;
it concerns the same original L² representatives and source subspace. -/
theorem sourceBallClip_variational (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (Z W : sourceL2 P X)
    (hW : W ∈ sourceBoundedSet P X R) :
    inner ℝ (Z-sourceBallClip P X hR Z) (W-sourceBallClip P X hR Z) ≤ 0 := by
  change inner ℝ ((Z-sourceBallClip P X hR Z : sourceL2 P X) : Lp E 2 P)
    ((W-sourceBallClip P X hR Z : sourceL2 P X) : Lp E 2 P) ≤ 0
  rw [L2.inner_def]
  apply integral_nonpos_of_ae
  filter_upwards [sourceBallClip_ae P X hR Z,hW,
    Lp.coeFn_sub (Z : Lp E 2 P) (sourceBallClip P X hR Z : Lp E 2 P),
    Lp.coeFn_sub (W : Lp E 2 P) (sourceBallClip P X hR Z : Lp E 2 P)] with ω hp hW hZ hY
  simp only [Pi.sub_apply] at hZ hY
  simp only [Submodule.coe_sub]
  rw [hZ,hY,hp]
  exact clipTarget_variational hR _ _ hW

/-- Literal almost-everywhere source ball bounds form a closed subset of source L². -/
theorem isClosed_sourceBoundedSet (P : Measure Ω) (X : Ω → E) (R : ℝ) :
    IsClosed (sourceBoundedSet P X R) := by
  apply isSeqClosed_iff_isClosed.mp
  intro u Z hu hlim
  have ht : Tendsto (fun n ↦ (u n : Lp E 2 P)) atTop (𝓝 (Z : Lp E 2 P)) :=
    (sourceToAmbient P X).continuous.continuousAt.tendsto.comp hlim
  obtain ⟨ns,_hns,hae⟩ := (tendstoInMeasure_of_tendsto_Lp ht).exists_seq_tendsto_ae
  have hb : ∀ᵐ ω ∂P, ∀ n, ‖(u (ns n) : Lp E 2 P) ω‖ ≤ R :=
    ae_all_iff.mpr fun n ↦ hu (ns n)
  filter_upwards [hae,hb] with ω hω hB
  exact le_of_tendsto hω.norm (Filter.Eventually.of_forall hB)

#print axioms clipTarget_variational
#print axioms exists_source_ball_clip
#print axioms sourceBallClip
#print axioms sourceBallClip_ae
#print axioms sourceBallClip_mem
#print axioms sourceBallClip_variational
#print axioms isClosed_sourceBoundedSet
end BassFlow.GaussianSmooth


==> anc/verification/lean/SourceCenteredL1Coercivity.lean <==
import OriginalCenteredL1Coercivity
import BassFlow.GaussianBrenier

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport
open scoped InnerProductSpace NNReal
namespace BassFlow.BaseMinimizer

/-- The actual original source-Hilbert Bass functional is coercive in centered
L1 on ALL bounded source classes, with constants fixed before their bounds. -/
theorem actual_original_source_centered_L1_coercivity
    {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P]
    (μ ν : ProbabilityMeasure (BaseE d)) (h : OriginalBassMeasureAssumptions d μ ν)
    (X Γ : Ω → BaseE d) (hX : Measurable X) (hXp : MemLp X 2 P)
    (hXlaw : P.map X=(μ : Measure (BaseE d)))
    (hΓ : Measurable Γ) (hΓlaw : P.map Γ=stdGaussian (BaseE d))
    (hind : IndepFun X Γ P) :
    ∃ c C : ℝ, 0 < c ∧ ∀ Z : sourceL2 P X,
      (∃ R : ℝ, ∀ᵐ ω ∂P, ‖(Z : Lp (BaseE d) 2 P) ω‖ ≤ R) →
      c*(∫ ω, ‖(Z : Lp (BaseE d) 2 P) ω-sourceMean P X Z‖ ∂P)-C ≤
        sourceBassFunctional P (ν : Measure (BaseE d)) X Γ hXp
          (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z := by
  obtain ⟨c,C,hc,hbound⟩ := actual_original_centered_L1_coercivity P μ ν h (stdGaussian (BaseE d))
  refine ⟨c,C,hc,?_⟩
  intro Z hZB
  obtain ⟨R,hR⟩ := hZB
  let R₀ : ℝ≥0 := ⟨max R 0,le_max_right _ _⟩
  have hZR : ∀ᵐ ω ∂P, ‖(Z : Lp (BaseE d) 2 P) ω‖ ≤ R₀ :=
    hR.mono fun ω hω ↦ hω.trans (le_max_left _ _)
  have hh := hbound R₀ (fun ω ↦ (Z : Lp (BaseE d) 2 P) ω) Γ X
    (Lp.stronglyMeasurable (Z : Lp (BaseE d) 2 P)).measurable hΓ hX hΓlaw hXlaw hZR
  rw [sourceBassFunctional_eq_gaussian_maximalCovariance P d hXp hΓ hΓlaw hind ν
    (show HasFiniteSecondMoment ν from h.targetSecondMoment) Z]
  have hinner : inner ℝ (Z : Lp (BaseE d) 2 P) (hXp.toLp X) =
      ∫ ω, ⟪(Z : Lp (BaseE d) 2 P) ω,X ω⟫_ℝ ∂P := by
    rw [L2.inner_def]
    apply integral_congr_ae
    filter_upwards [hXp.coeFn_toLp] with ω hω
    rw [hω]
  rw [hinner]
  simpa only [sourceMean_eq_integral] using hh

#print axioms actual_original_source_centered_L1_coercivity
end BassFlow.BaseMinimizer


==> anc/verification/lean/SourceContactEventTest.lean <==
import SourceEventPerturbation
import NormalizedRowLimit
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Comp
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Analysis.Normed.Lp.MeasurableSpace
import Mathlib.Tactic

/-!
# A convex global upper-touching row yields genuine source-event radial tests

Only convexity is required of the limiting row. Contracting Z toward zero on a source
event bounds the actual functional difference. The genuine Fréchet derivative then gives
the tested gradient inequality, without differentiating the limiting row.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory Filter Set
open scoped InnerProductSpace Topology NNReal
namespace BassFlow.RadialExtension
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- An actual one-sided upper affine bound controls the genuine derivative at its contact. -/
theorem derivative_le_of_upper_contact (f : ℝ → ℝ) (D A : ℝ)
    (hd : HasDerivAt f D 0)
    (hb : ∀ t : ℝ, 0 < t → t ≤ 1 → f t - f 0 ≤ -t * A) : D ≤ -A := by
  have ht := hd.tendsto_slope_zero_right
  simp only [zero_add, smul_eq_mul] at ht
  apply le_of_tendsto ht
  filter_upwards [self_mem_nhdsWithin,
    ((eventually_lt_nhds (show (0 : ℝ) < 1 by norm_num)).filter_mono
      nhdsWithin_le_nhds)] with t ht0 ht1
  rw [inv_mul_eq_div, div_le_iff₀ ht0]
  nlinarith [hb t ht0 ht1.le]

/-- Convexity of the same upper-touching row gives its actual integral decrease under
the source-event contraction `Z - t 1_B Z`. -/
theorem source_event_row_integral_decrease
    (P : Measure Ω) [IsProbabilityMeasure P] (X Γ : Ω → E) (hX : Measurable X)
    (hΓ : Integrable Γ P) (φ : E → ℝ) (M : ℝ≥0)
    (hLip : LipschitzWith M φ) (hzero : φ 0 = 0) (hconv : ConvexOn ℝ univ φ)
    (Z : sourceL2 P X) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B)
    (t : ℝ) (ht : t ∈ Icc (0 : ℝ) 1) :
    (∫ ω, φ (((Z - t • sourceEventIndicator P X hX B hB Z : sourceL2 P X) :
        Lp E 2 P) ω + Γ ω) ∂P) ≤
      (∫ ω, φ ((Z : Lp E 2 P) ω + Γ ω) ∂P) -
        t * ∫ ω in B, φ ((Z : Lp E 2 P) ω + Γ ω) - φ (Γ ω) ∂P := by
  let H := sourceEventIndicator P X hX B hB Z
  let obs (Y : sourceL2 P X) : Ω → E := fun ω ↦ (Y : Lp E 2 P) ω + Γ ω
  have hi (Y : sourceL2 P X) : Integrable (fun ω ↦ φ (obs Y ω)) P :=
    integrable_normalized_row P φ M hLip hzero (obs Y)
      ((ambientL2_integrable P (Y : Lp E 2 P)).add hΓ)
  have hiΓ : Integrable (fun ω ↦ φ (Γ ω)) P :=
    integrable_normalized_row P φ M hLip hzero Γ hΓ
  have hiD := ((hi Z).sub hiΓ).indicator (sourceSigma_le X hX B hB)
  have hpoint : ∀ᵐ ω ∂P,
      φ (obs (Z - t • H) ω) ≤ φ (obs Z ω) -
        t * B.indicator (fun ω ↦ φ (obs Z ω) - φ (Γ ω)) ω := by
    filter_upwards [sourceEventIndicator_ae P X hX B hB Z,
      Lp.coeFn_sub (Z : Lp E 2 P) ((t • H : sourceL2 P X) : Lp E 2 P),
      Lp.coeFn_smul t (H : Lp E 2 P)] with ω hH hsub hsmul
    simp only [Submodule.coe_smul, Pi.sub_apply, Pi.smul_apply] at *
    change φ (((Z - t • H : sourceL2 P X) : Lp E 2 P) ω + Γ ω) ≤ _
    rw [Submodule.coe_sub, Submodule.coe_smul, hsub, hsmul, hH]
    dsimp only [obs]
    by_cases hmem : ω ∈ B
    · simp only [indicator_of_mem hmem]
      have hc := hconv.2 (mem_univ ((Z : Lp E 2 P) ω + Γ ω)) (mem_univ (Γ ω))
        (sub_nonneg.mpr ht.2) ht.1 (by ring : (1 - t) + t = 1)
      have he : (1 - t) • ((Z : Lp E 2 P) ω + Γ ω) + t • Γ ω =
          (Z : Lp E 2 P) ω - t • (Z : Lp E 2 P) ω + Γ ω := by module
      rw [he] at hc
      simp only [smul_eq_mul] at hc
      nlinarith
    · simp [indicator_of_notMem hmem]
  have hmono := integral_mono_ae (hi (Z - t • H))
    ((hi Z).sub (hiD.const_mul t)) hpoint
  simp only [Pi.sub_apply] at hmono
  rw [integral_sub (hi Z) (hiD.const_mul t), integral_const_mul,
    integral_indicator (sourceSigma_le X hX B hB)] at hmono
  exact hmono

/-- A genuine Fréchet derivative and the actual global row upper contact give source-event
gradient tests. The row itself is allowed to be nonsmooth. -/
theorem source_contact_event_gradient_test
    (P : Measure Ω) [IsProbabilityMeasure P] (X Γ : Ω → E) (hX : Measurable X)
    (hΓ : Integrable Γ P) (φ : E → ℝ) (M : ℝ≥0)
    (hLip : LipschitzWith M φ) (hzero : φ 0 = 0) (hconv : ConvexOn ℝ univ φ)
    (V : sourceL2 P X → ℝ) (g : sourceL2 P X → sourceL2 P X)
    (Xv : Lp E 2 P) (Z : sourceL2 P X)
    (hd : HasFDerivAt V (innerSL ℝ (g Z)) Z)
    (hcontact : ∀ W : sourceL2 P X, V W - V Z ≤
      (∫ ω, φ ((W : Lp E 2 P) ω + Γ ω) ∂P) -
      (∫ ω, φ ((Z : Lp E 2 P) ω + Γ ω) ∂P) -
      inner ℝ ((W - Z : sourceL2 P X) : Lp E 2 P) Xv)
    (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B) :
    (∫ ω in B, φ ((Z : Lp E 2 P) ω + Γ ω) - φ (Γ ω) ∂P) -
      (∫ ω in B, inner ℝ ((Z : Lp E 2 P) ω) (Xv ω) ∂P) ≤
      ∫ ω in B, inner ℝ ((g Z : Lp E 2 P) ω) ((Z : Lp E 2 P) ω) ∂P := by
  let H := sourceEventIndicator P X hX B hB Z
  let A := (∫ ω in B, φ ((Z : Lp E 2 P) ω + Γ ω) - φ (Γ ω) ∂P) -
    inner ℝ (H : Lp E 2 P) Xv
  let f : ℝ → ℝ := fun t ↦ V (Z - t • H)
  have hp : HasDerivAt (fun t : ℝ ↦ Z - t • H) (-H) 0 := by
    convert (hasDerivAt_const (0 : ℝ) Z).sub
      ((hasDerivAt_id (0 : ℝ)).smul_const H) using 1 <;> first | rfl | simp
  have hd0 : HasFDerivAt V (innerSL ℝ (g Z)) (Z - (0 : ℝ) • H) := by
    simpa only [zero_smul, sub_zero] using hd
  have hf : HasDerivAt f (-inner ℝ (g Z) H) 0 := by
    simpa only [f, Function.comp_def, innerSL_apply_apply, inner_neg_right] using
      hd0.comp_hasDerivAt 0 hp
  have hb (t : ℝ) (ht0 : 0 < t) (ht1 : t ≤ 1) : f t - f 0 ≤ -t * A := by
    have hu := hcontact (Z - t • H)
    have hr := source_event_row_integral_decrease P X Γ hX hΓ φ M hLip hzero hconv
      Z B hB t ⟨ht0.le, ht1⟩
    have he : ((Z - t • H - Z : sourceL2 P X) : Lp E 2 P) =
        -t • (H : Lp E 2 P) := by simp only [Submodule.coe_sub, Submodule.coe_smul]; module
    rw [he, real_inner_smul_left] at hu
    simp only [f, zero_smul, sub_zero]
    dsimp only [A]
    nlinarith
  have hderiv := derivative_le_of_upper_contact f (-inner ℝ (g Z) H) A hf hb
  have hout : A ≤ inner ℝ (g Z) H := by linarith
  dsimp only [A] at hout
  rw [inner_sourceEventIndicator_ambient_right P X hX B hB Z Xv] at hout
  rw [show inner ℝ (g Z) H = _ from inner_sourceEventIndicator P X hX B hB Z (g Z)] at hout
  exact hout

#print axioms derivative_le_of_upper_contact
#print axioms source_event_row_integral_decrease
#print axioms source_contact_event_gradient_test
end BassFlow.RadialExtension


==> anc/verification/lean/SourceContactRadialBound.lean <==
import SourceContactEventTest
import SourceEventNoiseIntegral
import SourceEventOrder
import SourceRadialExtension
import Mathlib.Tactic

/-!
# Actual radial gradient bounds from a genuine growing upper-contact row

The common row growth is tested against the original source X. Source-event/noise
independence removes the Gaussian error, and source-event order testing gives an actual
pointwise a.e. gradient bound. No derivative of the limiting convex row is required.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Filter Set
open scoped InnerProductSpace Topology NNReal
namespace BassFlow.RadialExtension
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- A normalized Lipschitz row with genuine interior growth gives the pointwise radial
increment, with a linear error in the noise norm. -/
theorem growing_row_radial_difference_lower
    (φ : E → ℝ) (M : ℝ≥0) (hLip : LipschitzWith M φ) (hzero : φ 0 = 0)
    {r K RX : ℝ} (hr : 0 ≤ r) (hRX : 0 ≤ RX) (z γ x : E) (hx : ‖x‖ ≤ RX)
    (hgrowth : ∀ w : E, inner ℝ w x + r * ‖w‖ - K ≤ φ w) :
    r * ‖z‖ - K - (r + (M : ℝ) + RX) * ‖γ‖ ≤
      φ (z + γ) - φ γ - inner ℝ z x := by
  have hg := hgrowth (z + γ)
  rw [inner_add_left] at hg
  have hnorm : ‖z‖ ≤ ‖z + γ‖ + ‖γ‖ := by
    simpa only [add_sub_cancel_right] using norm_sub_le (z + γ) γ
  have hi := neg_le_of_abs_le (abs_real_inner_le_norm γ x)
  have hix : -RX * ‖γ‖ ≤ inner ℝ γ x := by
    have hm := mul_le_mul_of_nonneg_left hx (norm_nonneg γ)
    nlinarith
  have hφ : φ γ ≤ (M : ℝ) * ‖γ‖ :=
    (le_abs_self _).trans (by
      simpa only [Real.norm_eq_abs] using norm_normalized_lipschitz_row_le φ M hLip hzero γ)
  have hnr := mul_le_mul_of_nonneg_left hnorm hr
  nlinarith

/-- A genuine upper-touching convex row and its uniform original-source growth imply
the actual a.e. radial inequality for the same Fréchet gradient on the original source L².
The constants are explicit and require only the first noise moment. -/
theorem source_radial_of_growing_upper_contact
    (P : Measure Ω) [IsProbabilityMeasure P] (X Γ : Ω → E)
    (hX : Measurable X) (hΓ : Measurable Γ) (hΓi : Integrable Γ P)
    (hind : IndepFun X Γ P) (φ : E → ℝ) (M : ℝ≥0)
    (hLip : LipschitzWith M φ) (hzero : φ 0 = 0) (hconv : ConvexOn ℝ univ φ)
    (V : sourceL2 P X → ℝ) (g : sourceL2 P X → sourceL2 P X)
    (Xv : Lp E 2 P) (Z : sourceL2 P X)
    (hd : HasFDerivAt V (innerSL ℝ (g Z)) Z)
    (hcontact : ∀ W : sourceL2 P X, V W - V Z ≤
      (∫ ω, φ ((W : Lp E 2 P) ω + Γ ω) ∂P) -
      (∫ ω, φ ((Z : Lp E 2 P) ω + Γ ω) ∂P) -
      inner ℝ ((W - Z : sourceL2 P X) : Lp E 2 P) Xv)
    {r K RX : ℝ} (hr : 0 ≤ r) (hRX : 0 ≤ RX)
    (hXbound : ∀ᵐ ω ∂P, ‖Xv ω‖ ≤ RX)
    (hgrowth : ∀ᵐ ω ∂P, ∀ w : E, inner ℝ w (Xv ω) + r * ‖w‖ - K ≤ φ w) :
    Z ∈ sourceRadialSet P X g r
      (K + (r + (M : ℝ) + RX) * ∫ ω, ‖Γ ω‖ ∂P) := by
  let C := r + (M : ℝ) + RX
  let f : Ω → ℝ := fun ω ↦ r * ‖(Z : Lp E 2 P) ω‖ -
    (K + C * ∫ ω, ‖Γ ω‖ ∂P)
  let q : Ω → ℝ := fun ω ↦ inner ℝ ((g Z : Lp E 2 P) ω) ((Z : Lp E 2 P) ω)
  have hZi := ambientL2_integrable P (Z : Lp E 2 P)
  have hf : Integrable f P := (hZi.norm.const_mul r).sub (integrable_const _)
  have hq : Integrable q P := L2.integrable_inner _ _
  have hfs : AEStronglyMeasurable[sourceSigma X] f P := by
    have hsZ := lpMeas.aestronglyMeasurable Z
    let fv : Ω → ℝ := fun ω ↦ r * ‖hsZ.mk (Z : Lp E 2 P) ω‖ -
      (K + C * ∫ ω, ‖Γ ω‖ ∂P)
    have hfv : StronglyMeasurable[sourceSigma X] fv :=
      (hsZ.stronglyMeasurable_mk.norm.const_mul r).sub stronglyMeasurable_const
    refine ⟨fv, hfv, ?_⟩
    filter_upwards [hsZ.ae_eq_mk] with ω hω
    simp only [f, fv, hω]
  have hqs : AEStronglyMeasurable[sourceSigma X] q P :=
    (lpMeas.aestronglyMeasurable (g Z)).inner (lpMeas.aestronglyMeasurable Z)
  have hrow : Integrable (fun ω ↦ φ ((Z : Lp E 2 P) ω + Γ ω)) P :=
    integrable_normalized_row P φ M hLip hzero _ (hZi.add hΓi)
  have hrowΓ : Integrable (fun ω ↦ φ (Γ ω)) P :=
    integrable_normalized_row P φ M hLip hzero Γ hΓi
  have hinner := L2.integrable_inner (𝕜 := ℝ) (Z : Lp E 2 P) Xv
  have hrowdiff : Integrable
      (fun ω ↦ φ ((Z : Lp E 2 P) ω + Γ ω) - φ (Γ ω)) P := hrow.sub hrowΓ
  have hL0 : Integrable (fun ω ↦ r * ‖(Z : Lp E 2 P) ω‖ - K) P :=
    (hZi.norm.const_mul r).sub (integrable_const K)
  have hpoint : ∀ᵐ ω ∂P, r * ‖(Z : Lp E 2 P) ω‖ - K - C * ‖Γ ω‖ ≤
      φ ((Z : Lp E 2 P) ω + Γ ω) - φ (Γ ω) -
        inner ℝ ((Z : Lp E 2 P) ω) (Xv ω) := by
    filter_upwards [hXbound, hgrowth] with ω hXB hg
    exact growing_row_radial_difference_lower φ M hLip hzero hr hRX
      ((Z : Lp E 2 P) ω) (Γ ω) (Xv ω) hXB hg
  have htest : ∀ B : Set Ω, MeasurableSet[sourceSigma X] B →
      (∫ ω in B, f ω ∂P) ≤ ∫ ω in B, q ω ∂P := by
    intro B hB
    have hBa : MeasurableSet B := sourceSigma_le X hX B hB
    have hli := hL0.sub (hΓi.norm.const_mul C)
    have hri := hrowdiff.sub hinner
    have hmono : (∫ ω in B, r * ‖(Z : Lp E 2 P) ω‖ - K - C * ‖Γ ω‖ ∂P) ≤
        ∫ ω in B, φ ((Z : Lp E 2 P) ω + Γ ω) - φ (Γ ω) -
          inner ℝ ((Z : Lp E 2 P) ω) (Xv ω) ∂P :=
      integral_mono_ae (μ := P.restrict B) hli.integrableOn hri.integrableOn
        (ae_restrict_of_ae hpoint)
    rw [integral_sub hrowdiff.integrableOn hinner.integrableOn] at hmono
    have hevent := source_contact_event_gradient_test P X Γ hX hΓi φ M hLip hzero hconv
      V g Xv Z hd hcontact B hB
    have hnoise := source_event_integral_noise_norm P hX hΓ hind B hB
    have heq : (∫ ω in B, r * ‖(Z : Lp E 2 P) ω‖ - K - C * ‖Γ ω‖ ∂P) =
        ∫ ω in B, f ω ∂P := by
      rw [integral_sub hL0.integrableOn
          (hΓi.norm.const_mul C).integrableOn,
        integral_sub (hZi.norm.const_mul r).integrableOn (integrable_const K).integrableOn,
        integral_const_mul, integral_const_mul, setIntegral_const, hnoise]
      dsimp only [f]
      rw [integral_sub (hZi.norm.const_mul r).integrableOn
          (integrable_const (K + C * ∫ ω, ‖Γ ω‖ ∂P)).integrableOn,
        integral_const_mul, setIntegral_const]
      simp only [smul_eq_mul]
      ring
    rw [heq] at hmono
    exact hmono.trans hevent
  have horder := source_ae_le_of_event_integrals P X hX hf hq hfs hqs htest
  filter_upwards [horder] with ω hω
  simpa only [f, q, C, real_inner_comm] using hω

#print axioms growing_row_radial_difference_lower
#print axioms source_radial_of_growing_upper_contact
end BassFlow.RadialExtension


==> anc/verification/lean/SourceEntropyFunctional.lean <==
import EntropicCovarianceLimit
import BassFlow.GaussianBrenier
import Mathlib.Tactic

noncomputable section
open MeasureTheory ProbabilityTheory OptimalTransport Filter
open scoped InnerProductSpace ENNReal Topology
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Entropic regularization on the original source Hilbert space, with exactly the
same Hilbert linear term as the original Bass functional. -/
def sourceEntropyFunctional (P : Measure Ω) {X : Ω → E}
    (Γ : Ω → E) (hXp : MemLp X 2 P) (ν : Measure E)
    (ε : ℝ) (Z : sourceL2 P X) : ℝ :=
  entropyMaximalCovariance ε (P.map (fun ω ↦ (Z : Lp E 2 P) ω + Γ ω)) ν -
    inner ℝ (Z : Lp E 2 P) (hXp.toLp X)

/-- Genuine pointwise removal of entropy for the original lifted functional.
No boundedness assumption on the Hilbert argument and no optimizer premise is added. -/
theorem actual_sourceEntropyFunctional_tendsto
    (P : Measure Ω) [IsProbabilityMeasure P]
    {X Γ : Ω → E} (hXp : MemLp X 2 P) (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian E) (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure E) (hν : HasFiniteSecondMoment ν)
    (K : Set E) (hK : IsCompact K) (hνK : ∀ᵐ y ∂(ν : Measure E), y ∈ K)
    (Z : sourceL2 P X) :
    Tendsto (fun ε ↦ sourceEntropyFunctional P Γ hXp (ν : Measure E) ε Z)
      (𝓝[Set.Ioi (0 : ℝ)] 0)
      (𝓝 (sourceBassFunctional P (ν : Measure E) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z)) := by
  let W : Ω → E := fun ω ↦ (Z : Lp E 2 P) ω + Γ ω
  have hWp : MemLp W 2 P :=
    (Lp.memLp (Z : Lp E 2 P)).add (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw)
  have hWm : AEMeasurable W P := hWp.aestronglyMeasurable.aemeasurable
  letI : IsProbabilityMeasure (P.map W) := Measure.isProbabilityMeasure_map hWm
  have hi : Integrable (fun w : E ↦ ‖w‖) (P.map W) := by
    apply (integrable_map_measure continuous_norm.aestronglyMeasurable hWm).mpr
    exact (hWp.integrable (by norm_num)).norm
  have ht := actual_entropyMaximalCovariance_tendsto (P.map W) (ν : Measure E)
    hi K hK hνK
  rw [sourceBassFunctional_eq_gaussian_maximalCovariance P d hXp hΓ hΓlaw hind ν hν Z]
  exact ht.sub tendsto_const_nhds

#print axioms actual_sourceEntropyFunctional_tendsto
end BassFlow.EntropicRoute


==> anc/verification/lean/SourceEntropySegment.lean <==
import SourceEntropyFunctional

noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- The actual source-Hilbert entropy functional along its literal affine segment
uses the same original observed law and the same Hilbert linear term. -/
theorem actual_source_entropy_segment_eq (P : Measure Ω) {X : Ω → E}
    (Γ : Ω → E) (hXp : MemLp X 2 P) (ν : Measure E)
    (ε s : ℝ) (Z₀ Z₁ : sourceL2 P X) :
    sourceEntropyFunctional P Γ hXp ν ε (Z₀+s • (Z₁-Z₀)) =
      entropyMaximalCovariance ε
        (P.map (fun ω ↦ (Z₀ : Lp E 2 P) ω+Γ ω+
          s • ((Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω))) ν -
      (inner ℝ (Z₀ : Lp E 2 P) (hXp.toLp X)+
        s*inner ℝ ((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P) (hXp.toLp X)) := by
  have hrep : ∀ᵐ ω ∂P,
      ((Z₀+s • (Z₁-Z₀) : sourceL2 P X) : Lp E 2 P) ω =
        (Z₀ : Lp E 2 P) ω+s • ((Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω) := by
    change ∀ᵐ ω ∂P, ((Z₀ : Lp E 2 P)+s • ((Z₁ : Lp E 2 P)-(Z₀ : Lp E 2 P))) ω = _
    filter_upwards [Lp.coeFn_add (Z₀ : Lp E 2 P)
      (s • ((Z₁ : Lp E 2 P)-(Z₀ : Lp E 2 P))),
      Lp.coeFn_smul s ((Z₁ : Lp E 2 P)-(Z₀ : Lp E 2 P)),
      Lp.coeFn_sub (Z₁ : Lp E 2 P) (Z₀ : Lp E 2 P)] with ω ha hs hd
    simp only [Pi.add_apply,Pi.smul_apply,Pi.sub_apply] at ha hs hd ⊢
    rw [ha,hs,hd]
  have hm : P.map (fun ω ↦ ((Z₀+s • (Z₁-Z₀) : sourceL2 P X) : Lp E 2 P) ω+Γ ω) =
      P.map (fun ω ↦ (Z₀ : Lp E 2 P) ω+Γ ω+
        s • ((Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω)) := by
    apply Measure.map_congr
    filter_upwards [hrep] with ω hh
    rw [hh]
    abel
  unfold sourceEntropyFunctional
  rw [hm]
  congr 1
  simp only [Submodule.coe_add,Submodule.coe_smul,inner_add_left,real_inner_smul_left]

#print axioms actual_source_entropy_segment_eq
end BassFlow.EntropicRoute


==> anc/verification/lean/SourceEventNoiseIntegral.lean <==
import BassFlow.GaussianIndependence
import Mathlib.Probability.Independence.Integration

/-! Genuine source-event/noise integral factorization from the original independence.
AUTHOR DRAFT: not yet checked; compiler hold. -/

noncomputable section
open MeasureTheory ProbabilityTheory Set
namespace BassFlow.RadialExtension
variable {Ω E : Type*} [mΩ : MeasurableSpace Ω] [MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [BorelSpace E]

/-- Every genuine source event factors from the original independent noise; no independence
of the entire ambient sigma-algebra is assumed. -/
theorem source_event_integral_noise_norm (P : Measure Ω) [IsProbabilityMeasure P]
    {X Γ : Ω → E} (hX : Measurable X) (hΓ : Measurable Γ)
    (hind : IndepFun X Γ P) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B) :
    (∫ ω in B, ‖Γ ω‖ ∂P) = P.real B * ∫ ω, ‖Γ ω‖ ∂P := by
  let f : Ω → ℝ := B.indicator (fun _ ↦ 1)
  have hfm : Measurable[sourceSigma X] f := measurable_const.indicator hB
  have hfa : Measurable f := hfm.mono (sourceSigma_le X hX) le_rfl
  have hif : IndepFun f Γ P := (IndepFun_iff_Indep f Γ P).mpr
    (indep_of_indep_of_le_left ((IndepFun_iff_Indep X Γ P).mp hind) hfm.comap_le)
  have hin : IndepFun f (fun ω ↦ ‖Γ ω‖) P := by
    simpa only [Function.comp_def, id_eq] using hif.comp measurable_id measurable_norm
  have hi := hin.integral_fun_mul_eq_mul_integral hfa.aestronglyMeasurable
    hΓ.norm.aestronglyMeasurable
  have he : (fun ω ↦ f ω * ‖Γ ω‖) = B.indicator (fun ω ↦ ‖Γ ω‖) := by
    funext ω
    by_cases hmem : ω ∈ B <;> simp [f, hmem]
  have hfint : (∫ ω, f ω ∂P) = P.real B := by
    simp only [f, integral_indicator (sourceSigma_le X hX B hB),
      setIntegral_const, smul_eq_mul, mul_one]
  rw [he, integral_indicator (sourceSigma_le X hX B hB), hfint] at hi
  exact hi

#print axioms source_event_integral_noise_norm
end BassFlow.RadialExtension


==> anc/verification/lean/SourceEventOrder.lean <==
import BassFlow.HilbertSlice
import Mathlib.MeasureTheory.Function.AEEqOfIntegral
import Mathlib.MeasureTheory.Function.ConditionalExpectation.Unique

/-!
# Source-event testing gives actual almost-everywhere scalar order

The scalar functions need only have source-sigma measurable versions. Trimming transfers
the event tests to Mathlib's integral order theorem and then back to the original measure.
No tests on arbitrary ambient events, or exact source-measurable canonical representatives,
are required.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory Set

namespace BassFlow.RadialExtension
variable {Ω E : Type*} [mΩ : MeasurableSpace Ω] [MeasurableSpace E]

/-- Integrable scalar inequalities tested on every genuine source event imply the actual
almost-everywhere inequality on the original probability space. -/
theorem source_ae_le_of_event_integrals (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) {f g : Ω → ℝ}
    (hf : Integrable f P) (hg : Integrable g P)
    (hfs : AEStronglyMeasurable[sourceSigma X] f P)
    (hgs : AEStronglyMeasurable[sourceSigma X] g P)
    (horder : ∀ B : Set Ω, MeasurableSet[sourceSigma X] B →
      (∫ ω in B, f ω ∂P) ≤ ∫ ω in B, g ω ∂P) : f ≤ᵐ[P] g := by
  let hm : sourceSigma X ≤ mΩ := sourceSigma_le X hX
  have hftrim : Integrable (hfs.mk f) (P.trim hm) :=
    (hf.congr hfs.ae_eq_mk).trim hm hfs.stronglyMeasurable_mk
  have hgtrim : Integrable (hgs.mk g) (P.trim hm) :=
    (hg.congr hgs.ae_eq_mk).trim hm hgs.stronglyMeasurable_mk
  have hletrim : hfs.mk f ≤ᵐ[P.trim hm] hgs.mk g := by
    apply ae_le_of_forall_setIntegral_le hftrim hgtrim
    intro B hB _hfinite
    rw [restrict_trim hm _ hB, ← integral_trim hm hfs.stronglyMeasurable_mk,
      ← integral_trim hm hgs.stronglyMeasurable_mk,
      integral_congr_ae (ae_restrict_of_ae hfs.ae_eq_mk.symm),
      integral_congr_ae (ae_restrict_of_ae hgs.ae_eq_mk.symm)]
    exact horder B hB
  filter_upwards [ae_le_of_ae_le_trim hletrim, hfs.ae_eq_mk, hgs.ae_eq_mk]
    with ω hle hfω hgω
  simpa only [hfω, hgω] using hle

#print axioms source_ae_le_of_event_integrals
end BassFlow.RadialExtension


==> anc/verification/lean/SourceEventPerturbation.lean <==
import BassFlow.HilbertSlice
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator

/-! Actual source-event multiplication stays in the original source L² space.
AUTHOR DRAFT: not yet checked; compiler hold. -/

noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace
namespace BassFlow.RadialExtension
variable {Ω E : Type*} [mΩ : MeasurableSpace Ω] [MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem exists_source_event_indicator (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B)
    (Z : sourceL2 P X) :
    ∃ H : sourceL2 P X, (H : Lp E 2 P) =ᵐ[P] B.indicator (Z : Lp E 2 P) := by
  have hBa : MeasurableSet B := sourceSigma_le X hX B hB
  let f := B.indicator (Z : Lp E 2 P)
  have hp : MemLp f 2 P := MemLp.indicator hBa (Lp.memLp _)
  have hz := mem_lpMeas_iff_aestronglyMeasurable.mp Z.2
  let version := B.indicator (hz.mk (Z : Lp E 2 P))
  have hsv : StronglyMeasurable[sourceSigma X] version :=
    hz.stronglyMeasurable_mk.indicator hB
  have hae : f =ᵐ[P] version := by
    filter_upwards [hz.ae_eq_mk] with ω hω
    by_cases hmem : ω ∈ B <;> simp [f, version, hmem, hω]
  have hs : AEStronglyMeasurable[sourceSigma X] f P := ⟨version, hsv, hae⟩
  exact ⟨⟨hp.toLp f, mem_lpMeas_iff_aestronglyMeasurable.mpr
    (hs.congr hp.coeFn_toLp.symm)⟩, hp.coeFn_toLp⟩

def sourceEventIndicator (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B)
    (Z : sourceL2 P X) : sourceL2 P X :=
  (exists_source_event_indicator P X hX B hB Z).choose

theorem sourceEventIndicator_ae (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B)
    (Z : sourceL2 P X) :
    (sourceEventIndicator P X hX B hB Z : Lp E 2 P) =ᵐ[P]
      B.indicator (Z : Lp E 2 P) :=
  (exists_source_event_indicator P X hX B hB Z).choose_spec

/-- Source-event tests are the actual ambient L² integral pairings. -/
theorem inner_sourceEventIndicator (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B)
    (Z W : sourceL2 P X) :
    inner ℝ W (sourceEventIndicator P X hX B hB Z) =
      ∫ ω in B, inner ℝ ((W : Lp E 2 P) ω) ((Z : Lp E 2 P) ω) ∂P := by
  change inner ℝ (W : Lp E 2 P)
    (sourceEventIndicator P X hX B hB Z : Lp E 2 P) = _
  rw [L2.inner_def, ← integral_indicator (sourceSigma_le X hX B hB)]
  apply integral_congr_ae
  filter_upwards [sourceEventIndicator_ae P X hX B hB Z] with ω hω
  rw [hω]
  by_cases hmem : ω ∈ B <;> simp [hmem]

/-- The same event pairing with an arbitrary actual ambient L² class on the right. -/
theorem inner_sourceEventIndicator_ambient_right (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (B : Set Ω) (hB : MeasurableSet[sourceSigma X] B)
    (Z : sourceL2 P X) (W : Lp E 2 P) :
    inner ℝ (sourceEventIndicator P X hX B hB Z : Lp E 2 P) W =
      ∫ ω in B, inner ℝ ((Z : Lp E 2 P) ω) (W ω) ∂P := by
  rw [L2.inner_def, ← integral_indicator (sourceSigma_le X hX B hB)]
  apply integral_congr_ae
  filter_upwards [sourceEventIndicator_ae P X hX B hB Z] with ω hω
  rw [hω]
  by_cases hmem : ω ∈ B <;> simp [hmem]

#print axioms exists_source_event_indicator
#print axioms sourceEventIndicator
#print axioms sourceEventIndicator_ae
#print axioms inner_sourceEventIndicator
#print axioms inner_sourceEventIndicator_ambient_right
end BassFlow.RadialExtension


==> anc/verification/lean/SourceLawData.lean <==
import BassFlow.ConditionalGradient
import BassFlow.BassData
import BassFlow.SelectedBassGradient
import BassFlow.GaussianIndependence

/-!
# Literal source-L² inputs from an actual source law and bounded sigma(X) data

The law transfers the second moment to the original sample space. A bounded source-measurable
initial random variable then defines a genuine member of the literal source L² space with the
same representative, pointwise bound, and mean. UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

set_option autoImplicit false
noncomputable section
open MeasureTheory Set
open ProbabilityTheory OptimalTransport
open scoped ProbabilityTheory InnerProductSpace MeasureTheory

namespace BassFlow.OriginalInputs

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The original source law's actual second moment supplies the original MemLp input. -/
theorem source_memLp_of_law_secondMoment
    (P : Measure Ω) {d : ℕ} {X : Ω → EuclideanSpace ℝ (Fin d)}
    (hX : AEMeasurable X P) (μ : Measure (EuclideanSpace ℝ (Fin d)))
    (hlaw : P.map X = μ) (hμ2 : Integrable (fun x ↦ ‖x‖ ^ 2) μ) : MemLp X 2 P := by
  have hid : MemLp (id : EuclideanSpace ℝ (Fin d) → EuclideanSpace ℝ (Fin d)) 2 μ :=
    (memLp_two_iff_integrable_sq_norm measurable_id.aestronglyMeasurable).mpr hμ2
  rw [← hlaw] at hid
  simpa only [Function.id_comp] using hid.comp_of_map hX

/-- An actual bounded sigma(X)-measurable random variable is an actual bounded source class. -/
theorem exists_sourceL2_of_bounded_sourceMeasurable
    (P : Measure Ω) [IsFiniteMeasure P] {d : ℕ}
    (X : Ω → EuclideanSpace ℝ (Fin d)) (hX : Measurable X)
    (Z₀ : Ω → EuclideanSpace ℝ (Fin d))
    (hZ₀ : Measurable[sourceSigma X] Z₀) {R : ℝ}
    (hbound : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) :
    ∃ Z : sourceL2 P X,
      (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) =ᵐ[P] Z₀ ∧
      Z ∈ sourceBoundedSet P X R ∧ sourceMean P X Z = ∫ ω, Z₀ ω ∂P := by
  have hZsm : StronglyMeasurable[sourceSigma X] Z₀ := hZ₀.stronglyMeasurable
  have hZp : MemLp Z₀ 2 P :=
    MemLp.of_bound (hZsm.mono (sourceSigma_le X hX)).aestronglyMeasurable R hbound
  let Z : sourceL2 P X :=
    ⟨hZp.toLp Z₀, hZsm.aestronglyMeasurable.congr hZp.coeFn_toLp.symm⟩
  have heq : (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) =ᵐ[P] Z₀ := hZp.coeFn_toLp
  refine ⟨Z, heq, ?_, ?_⟩
  · change ∀ᵐ ω ∂P, ‖(Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω‖ ≤ R
    filter_upwards [heq, hbound] with ω heqω hω
    simpa only [heqω] using hω
  · exact integral_congr_ae heq

/-- The concrete source functional is the literal original law-covariance functional.
The optimizer and support identity used here are proved actual Gaussian Brenier attainment. -/
theorem actual_sourceBassFunctional_eq_lawCovariance
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hXp : MemLp X 2 P)
    (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (Z : sourceL2 P X) :
    sourceBassFunctional P (ν : Measure (EuclideanSpace ℝ (Fin d))) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z =
    maximalCovariance (P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + Γ ω)) (ν : Measure (EuclideanSpace ℝ (Fin d))) -
      ∫ ω, inner ℝ ((Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω) (X ω) ∂P := by
  have hs := selectedGaussianBrenierTarget_spec P d hΓ hΓlaw hind ν hν Z
  have hsupport := hs.2.2.2.2.2.2.trans hs.2.2.2.2.2.1.symm
  change innerSupport (targetLawSetOn P (ν : Measure (EuclideanSpace ℝ (Fin d))) (jointL2 P X Γ))
    ((Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) + (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw).toLp Γ) -
      inner ℝ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) (hXp.toLp X) = _
  rw [hsupport]
  congr 1
  rw [L2.inner_def]
  apply integral_congr_ae
  filter_upwards [hXp.coeFn_toLp] with ω hXω
  exact congrArg (inner ℝ ((Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω)) hXω

/-- The original functional identity is independent of the chosen L² representative. -/
theorem actual_sourceBassFunctional_eq_raw_lawCovariance
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hXp : MemLp X 2 P)
    (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (Z : sourceL2 P X) {Z₀ : Ω → EuclideanSpace ℝ (Fin d)}
    (heq : (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) =ᵐ[P] Z₀) :
    sourceBassFunctional P (ν : Measure (EuclideanSpace ℝ (Fin d))) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z =
    maximalCovariance (P.map (fun ω ↦ Z₀ ω + Γ ω)) (ν : Measure (EuclideanSpace ℝ (Fin d))) -
      ∫ ω, inner ℝ (Z₀ ω) (X ω) ∂P := by
  rw [actual_sourceBassFunctional_eq_lawCovariance P d hXp hΓ hΓlaw hind ν hν Z]
  have hlaw : P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + Γ ω) =
      P.map (fun ω ↦ Z₀ ω + Γ ω) := by
    apply Measure.map_congr
    filter_upwards [heq] with ω hω
    rw [hω]
  rw [hlaw]
  congr 1
  apply integral_congr_ae
  filter_upwards [heq] with ω hω
  rw [hω]

/-- The actual noisy observation law is the original source law convolved with γ. -/
theorem actual_source_gaussian_observation_law_eq_convolution
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hΓ : AEMeasurable Γ P)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P) (Z : sourceL2 P X) :
    P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + Γ ω) =
      (P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω)) ∗ stdGaussian (EuclideanSpace ℝ (Fin d)) := by
  have hi : IndepFun (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω) Γ P := by
    simpa only [Function.comp_def, id_eq] using
      (sourceL2_pair_indep_noise P hind Z Z).comp measurable_fst measurable_id
  have hsum : ((fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω) + Γ) =
      (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω + Γ ω) := by
    funext ω
    simp only [Pi.add_apply]
  simpa only [hsum, hΓlaw] using
    hi.map_add_eq_map_conv_map₀ (Lp.aestronglyMeasurable
      (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P)).aemeasurable hΓ

/-- The actual source functional equals the original convolution-law formula. -/
theorem actual_sourceBassFunctional_eq_convolutionCovariance
    (P : Measure Ω) [IsProbabilityMeasure P] (d : ℕ)
    {X Γ : Ω → EuclideanSpace ℝ (Fin d)} (hXp : MemLp X 2 P)
    (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d)))
    (hind : IndepFun X Γ P)
    (ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d))) (hν : HasFiniteSecondMoment ν)
    (Z : sourceL2 P X) :
    sourceBassFunctional P (ν : Measure (EuclideanSpace ℝ (Fin d))) X Γ hXp
      (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z =
    maximalCovariance ((P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω)) ∗
      stdGaussian (EuclideanSpace ℝ (Fin d))) (ν : Measure (EuclideanSpace ℝ (Fin d))) -
      ∫ ω, inner ℝ ((Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω) (X ω) ∂P := by
  rw [actual_sourceBassFunctional_eq_lawCovariance P d hXp hΓ hΓlaw hind ν hν Z,
    actual_source_gaussian_observation_law_eq_convolution P d hΓ.aemeasurable hΓlaw hind Z]

/-- The original law and bounded raw initial datum produce a literal source class whose
value is exactly the original convolution-law formula, with the same representative and mean.
All MemLp inputs are derived from the actual original measure data and Gaussian law. -/
theorem original_bounded_initialDatum_and_value
    (P : Measure Ω) [IsProbabilityMeasure P] {d : ℕ}
    (μ ν : ProbabilityMeasure (EuclideanSpace ℝ (Fin d)))
    (h : OriginalBassMeasureAssumptions d μ ν)
    (X Γ : Ω → EuclideanSpace ℝ (Fin d)) (hX : Measurable X)
    (hlawX : P.map X = (μ : Measure (EuclideanSpace ℝ (Fin d)))) (hΓ : Measurable Γ)
    (hΓlaw : P.map Γ = stdGaussian (EuclideanSpace ℝ (Fin d))) (hind : IndepFun X Γ P)
    (Z₀ : Ω → EuclideanSpace ℝ (Fin d)) (hZ₀ : Measurable[sourceSigma X] Z₀)
    {R : ℝ} (hbound : ∀ᵐ ω ∂P, ‖Z₀ ω‖ ≤ R) :
    let hXp := source_memLp_of_law_secondMoment P hX.aemeasurable
      (μ : Measure (EuclideanSpace ℝ (Fin d))) hlawX h.sourceSecondMoment
    ∃ Z : sourceL2 P X, (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) =ᵐ[P] Z₀ ∧ Z ∈ sourceBoundedSet P X R ∧
      sourceMean P X Z = ∫ ω, Z₀ ω ∂P ∧
      sourceBassFunctional P (ν : Measure (EuclideanSpace ℝ (Fin d))) X Γ hXp
        (stdGaussian_noise_memLp P d hΓ.aemeasurable hΓlaw) Z =
      maximalCovariance ((P.map Z₀) ∗ stdGaussian (EuclideanSpace ℝ (Fin d)))
        (ν : Measure (EuclideanSpace ℝ (Fin d))) - ∫ ω, inner ℝ (Z₀ ω) (X ω) ∂P := by
  dsimp only
  obtain ⟨Z, heq, hB, hmean⟩ :=
    exists_sourceL2_of_bounded_sourceMeasurable P X hX Z₀ hZ₀ hbound
  refine ⟨Z, heq, hB, hmean, ?_⟩
  rw [actual_sourceBassFunctional_eq_convolutionCovariance P d
    (source_memLp_of_law_secondMoment P hX.aemeasurable
      (μ : Measure (EuclideanSpace ℝ (Fin d))) hlawX h.sourceSecondMoment)
    hΓ hΓlaw hind ν (show HasFiniteSecondMoment ν from h.targetSecondMoment) Z]
  have hlawZ : P.map (fun ω ↦ (Z : Lp (EuclideanSpace ℝ (Fin d)) 2 P) ω) = P.map Z₀ := Measure.map_congr heq
  rw [hlawZ]
  congr 1
  apply integral_congr_ae
  filter_upwards [heq] with ω hω
  rw [hω]

#print axioms source_memLp_of_law_secondMoment
#print axioms exists_sourceL2_of_bounded_sourceMeasurable
#print axioms actual_sourceBassFunctional_eq_lawCovariance
#print axioms actual_sourceBassFunctional_eq_raw_lawCovariance
#print axioms actual_source_gaussian_observation_law_eq_convolution
#print axioms actual_sourceBassFunctional_eq_convolutionCovariance
#print axioms original_bounded_initialDatum_and_value

end BassFlow.OriginalInputs


==> anc/verification/lean/SourceRadialExtension.lean <==
import ActualSourceBoundedDense
import BassFlow.ConditionalGradient
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure

/-!
# Extending actual pointwise radial bounds to the entire source L² space

The radial inequality defines a closed set: two subsequence extractions give simultaneous
almost-everywhere convergence of the original L² representatives and of the vector field.
Bounded-source density can therefore be localized to open energy and mean sublevels. The
bounded-source estimate must have constants independent of the pointwise bound.

AUTHOR DRAFT: not yet checked; compiler hold.
-/

noncomputable section
open MeasureTheory Filter Set
open scoped InnerProductSpace Topology

namespace BassFlow.RadialExtension

variable {Ω E : Type*} [MeasurableSpace Ω] [MeasurableSpace E]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The actual a.e. radial bound on the literal original source representatives. -/
def sourceRadialSet (P : Measure Ω) (X : Ω → E)
    (g : sourceL2 P X → sourceL2 P X) (r K : ℝ) : Set (sourceL2 P X) :=
  {Z | ∀ᵐ ω ∂P, r * ‖(Z : Lp E 2 P) ω‖ - K ≤
    inner ℝ ((Z : Lp E 2 P) ω) ((g Z : Lp E 2 P) ω)}

/-- Pointwise radial bounds are closed under source L² convergence and continuous field
evaluation. No pointwise representative of a parameterized family is assumed. -/
theorem isClosed_sourceRadialSet (P : Measure Ω) (X : Ω → E)
    (g : sourceL2 P X → sourceL2 P X) (hg : Continuous g) (r K : ℝ) :
    IsClosed (sourceRadialSet P X g r K) := by
  apply isSeqClosed_iff_isClosed.mp
  intro u Z hu hlim
  have ht : Tendsto (fun n ↦ (u n : Lp E 2 P)) atTop (𝓝 (Z : Lp E 2 P)) :=
    (sourceToAmbient P X).continuous.continuousAt.tendsto.comp hlim
  obtain ⟨ns, hns, hzae⟩ :=
    (tendstoInMeasure_of_tendsto_Lp ht).exists_seq_tendsto_ae
  have hgt : Tendsto (fun n ↦ (g (u (ns n)) : Lp E 2 P)) atTop
      (𝓝 (g Z : Lp E 2 P)) :=
    (sourceToAmbient P X).continuous.continuousAt.tendsto.comp
      ((hg.continuousAt.tendsto.comp hlim).comp hns.tendsto_atTop)
  obtain ⟨ms, hms, hgae⟩ :=
    (tendstoInMeasure_of_tendsto_Lp hgt).exists_seq_tendsto_ae
  have hb : ∀ᵐ ω ∂P, ∀ n, r * ‖(u (ns (ms n)) : Lp E 2 P) ω‖ - K ≤
      inner ℝ ((u (ns (ms n)) : Lp E 2 P) ω)
        ((g (u (ns (ms n))) : Lp E 2 P) ω) :=
    ae_all_iff.mpr fun n ↦ hu (ns (ms n))
  filter_upwards [hzae, hgae, hb] with ω hz hgω hB
  have hz' := hz.comp hms.tendsto_atTop
  exact le_of_tendsto_of_tendsto
    ((tendsto_const_nhds.mul hz'.norm).sub tendsto_const_nhds)
    (hz'.inner hgω) (Filter.Eventually.of_forall hB)

/-- A radial inequality valid on all bounded classes in an open neighborhood holds at every
class in that neighborhood, by genuine bounded-source density and closedness. -/
theorem source_radial_of_bounded_on_open (P : Measure Ω) (X : Ω → E)
    (hX : Measurable X) (g : sourceL2 P X → sourceL2 P X) (hg : Continuous g)
    (r K : ℝ) (O : Set (sourceL2 P X)) (hO : IsOpen O)
    (hbounded : ∀ W ∈ O, (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      W ∈ sourceRadialSet P X g r K) :
    O ⊆ sourceRadialSet P X g r K := by
  intro Z hZ
  by_contra hbad
  have hclosed := isClosed_sourceRadialSet P X g hg r K
  obtain ⟨W, hW, hWO⟩ :=
    (GaussianSmooth.dense_bounded_source P X hX).exists_mem_open
      (hO.inter hclosed.isOpen_compl) ⟨Z, hZ, hbad⟩
  exact hWO.2 (hbounded W hWO.1 hW)

/-- Energy and mean margins are explicit: uniform bounded-source estimates on the closed
sublevels `e,m` pass to every L² class in their strict interior. -/
theorem source_radial_of_bounded_energy_mean (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) (hX : Measurable X)
    (V : sourceL2 P X → ℝ) (hV : Continuous V)
    (g : sourceL2 P X → sourceL2 P X) (hg : Continuous g)
    (e m r K : ℝ)
    (hbounded : ∀ W : sourceL2 P X,
      (∃ R : ℝ, 0 ≤ R ∧ W ∈ sourceBoundedSet P X R) →
      V W ≤ e → ‖sourceMean P X W‖ ≤ m → W ∈ sourceRadialSet P X g r K)
    (Z : sourceL2 P X) (hZe : V Z < e) (hZm : ‖sourceMean P X Z‖ < m) :
    Z ∈ sourceRadialSet P X g r K := by
  let O : Set (sourceL2 P X) := {W | V W < e ∧ ‖sourceMean P X W‖ < m}
  have hO : IsOpen O := (isOpen_lt hV continuous_const).inter
    (isOpen_lt (continuous_sourceMean P X).norm continuous_const)
  exact source_radial_of_bounded_on_open P X hX g hg r K O hO
    (fun W hWO hW ↦ hbounded W hW hWO.1.le hWO.2.le) ⟨hZe, hZm⟩

#print axioms sourceRadialSet
#print axioms isClosed_sourceRadialSet
#print axioms source_radial_of_bounded_on_open
#print axioms source_radial_of_bounded_energy_mean

end BassFlow.RadialExtension


==> anc/verification/lean/SourceRadialInvariant.lean <==
import SourceBallProjection

noncomputable section
open MeasureTheory Set
open scoped InnerProductSpace
namespace BassFlow.GaussianSmooth
open BassFlow.GradientBase
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Actual almost-everywhere outward radial nonnegativity implies the Hilbert inward
projection inequality, without selecting sample paths of the time-dependent L² curve. -/
theorem sourceBallClip_inward (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (g : sourceL2 P X → sourceL2 P X)
    (Z : sourceL2 P X)
    (hradial : ∀ᵐ ω ∂P, R ≤ ‖(Z : Lp E 2 P) ω‖ →
      0 ≤ inner ℝ ((Z : Lp E 2 P) ω) ((g Z : Lp E 2 P) ω))
    : inner ℝ (Z-sourceBallClip P X hR Z) (-g Z) ≤ 0 := by
  rw [inner_neg_right]
  apply neg_nonpos.mpr
  change 0 ≤ inner ℝ ((Z-sourceBallClip P X hR Z : sourceL2 P X) : Lp E 2 P)
    (g Z : Lp E 2 P)
  rw [L2.inner_def]
  apply integral_nonneg_of_ae
  filter_upwards [sourceBallClip_ae P X hR Z,hradial,
    Lp.coeFn_sub (Z : Lp E 2 P) (sourceBallClip P X hR Z : Lp E 2 P)] with ω hp hr hsub
  simp only [Pi.sub_apply] at hsub
  simp only [Submodule.coe_sub]
  rw [hsub,hp]
  by_cases hz : ‖(Z : Lp E 2 P) ω‖ ≤ R
  · rw [clipTarget_eq_self hR hz,sub_self,inner_zero_left]
    simp only [Pi.zero_apply,le_refl]
  have hn : 0 < ‖(Z : Lp E 2 P) ω‖ := hR.trans (lt_of_not_ge hz)
  have hcoef : 0 ≤ 1-R/‖(Z : Lp E 2 P) ω‖ :=
    sub_nonneg.mpr ((div_le_one hn).mpr (le_of_not_ge hz))
  have he : (Z : Lp E 2 P) ω-clipTarget R ((Z : Lp E 2 P) ω) =
      (1-R/‖(Z : Lp E 2 P) ω‖) • (Z : Lp E 2 P) ω := by
    unfold clipTarget
    rw [max_eq_right (le_of_not_ge hz)]
    module
  rw [he,real_inner_smul_left]
  exact mul_nonneg hcoef (hr (le_of_not_ge hz))

/-- A true radial estimate for the actual field gives an actual uniform pointwise bound
for its Hilbert-space flow. The radial estimate is an explicit remaining application input. -/
theorem source_radial_flow_invariant (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (g : sourceL2 P X → sourceL2 P X)
    (hradial : ∀ Z : sourceL2 P X, ∀ᵐ ω ∂P, R ≤ ‖(Z : Lp E 2 P) ω‖ →
      0 ≤ inner ℝ ((Z : Lp E 2 P) ω) ((g Z : Lp E 2 P) ω))
    (z : ℝ → sourceL2 P X) (hz : ∀ t, HasDerivAt z (-g (z t)) t)
    (hzero : z 0 ∈ sourceBoundedSet P X R) {t : ℝ} (ht : 0 ≤ t) :
    z t ∈ sourceBoundedSet P X R :=
  variational_projection_flow_invariant (sourceBallClip_mem P X hR)
    (sourceBallClip_variational P X hR) (fun Z ↦ sourceBallClip_inward P X hR g Z (hradial Z))
    z hz hzero ht

set_option maxHeartbeats 600000 in
/-- The actual radial estimate need only hold along the flow, for example after its
energy inequality puts every nonnegative time in a single fixed sublevel. -/
theorem source_radial_flow_invariant_along (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) {R : ℝ} (hR : 0 < R) (g : sourceL2 P X → sourceL2 P X)
    (z : ℝ → sourceL2 P X) (hz : ∀ t, HasDerivAt z (-g (z t)) t)
    (hradial : ∀ t : ℝ, 0 ≤ t → ∀ᵐ ω ∂P, R ≤ ‖(z t : Lp E 2 P) ω‖ →
      0 ≤ inner ℝ ((z t : Lp E 2 P) ω) ((g (z t) : Lp E 2 P) ω))
    (hzero : z 0 ∈ sourceBoundedSet P X R) {t : ℝ} (ht : 0 ≤ t) :
    z t ∈ sourceBoundedSet P X R := by
  apply variational_projection_flow_invariant_along
    (H := sourceL2 P X) (S := sourceBoundedSet P X R)
    (p := sourceBallClip P X hR) (v := fun Z : sourceL2 P X ↦ -g Z)
    (sourceBallClip_mem P X hR) (sourceBallClip_variational P X hR) z hz ?_ hzero ht
  intro s hs
  exact sourceBallClip_inward P X hR g (z s) (hradial s hs)

#print axioms sourceBallClip_inward
#print axioms source_radial_flow_invariant
#print axioms source_radial_flow_invariant_along
end BassFlow.GaussianSmooth


==> anc/verification/lean/SourceSegmentData.lean <==
module

public import BassFlow.GaussianIndependence
public import BassFlow.HilbertSlice
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped InnerProductSpace NNReal
namespace BassFlow.EntropicRoute
variable {Ω : Type*} [MeasurableSpace Ω] {d : ℕ}
local notation "E" => EuclideanSpace ℝ (Fin d)

/-- Source-information independence supplies the actual whole segment/increment pair,
without any regular conditional law of the original sample space. -/
theorem actual_source_segment_indep_noise (P : Measure Ω) {X Γ : Ω → E}
    (hind : IndepFun X Γ P) (Z₀ Z₁ : sourceL2 P X) (s : ℝ) :
    IndepFun (fun ω ↦ ((Z₀ : Lp E 2 P) ω+s •
      ((Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω),
      (Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω)) Γ P := by
  have hF : Measurable (fun p : E × E ↦
      (p.1+s • (p.2-p.1),p.2-p.1)) :=
    (measurable_fst.add ((measurable_snd.sub measurable_fst).const_smul s)).prodMk
      (measurable_snd.sub measurable_fst)
  simpa only [Function.comp_def,id_eq] using
    (sourceL2_pair_indep_noise P hind Z₀ Z₁).comp hF measurable_id

/-- The genuine same-mean increment has its actual Hilbert norm as centered variance. -/
theorem actual_source_increment_variance_norm (P : Measure Ω) [IsProbabilityMeasure P]
    (X : Ω → E) (Z₀ Z₁ : sourceL2 P X)
    (hmean : sourceMean P X Z₀ = sourceMean P X Z₁) :
    (∫ ω, ‖(Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω-
      (∫ τ, (Z₁ : Lp E 2 P) τ-(Z₀ : Lp E 2 P) τ ∂P)‖^2 ∂P) = ‖Z₁-Z₀‖^2 := by
  have hm : (∫ τ, (Z₁ : Lp E 2 P) τ-(Z₀ : Lp E 2 P) τ ∂P) = 0 := by
    rw [integral_sub (ambientL2_integrable P (Z₁ : Lp E 2 P))
      (ambientL2_integrable P (Z₀ : Lp E 2 P))]
    change sourceMean P X Z₁-sourceMean P X Z₀ = 0
    rw [hmean,sub_self]
  rw [hm]
  simp only [sub_zero]
  calc
    (∫ ω, ‖(Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω‖^2 ∂P) =
        ∫ ω, ‖((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P) ω‖^2 ∂P := by
      apply integral_congr_ae
      exact (Lp.coeFn_sub (Z₁ : Lp E 2 P) (Z₀ : Lp E 2 P)).symm.mono (fun ω h ↦ by
        simpa only [Pi.sub_apply,Submodule.coe_sub] using congrArg (fun v : E ↦ ‖v‖^2) h)
    _ = ‖((Z₁-Z₀ : sourceL2 P X) : Lp E 2 P)‖^2 := by
      rw [← real_inner_self_eq_norm_sq]
      simp only [L2.inner_def,real_inner_self_eq_norm_sq]
    _ = ‖Z₁-Z₀‖^2 := rfl

/-- Both actual source bounds are retained along the original affine segment. -/
theorem actual_source_segment_radius (P : Measure Ω) (X : Ω → E)
    (Z₀ Z₁ : sourceL2 P X) (R : ℝ≥0)
    (h₀ : ∀ᵐ ω ∂P, ‖(Z₀ : Lp E 2 P) ω‖ ≤ R)
    (h₁ : ∀ᵐ ω ∂P, ‖(Z₁ : Lp E 2 P) ω‖ ≤ R)
    (s : ℝ) (hs : s ∈ Icc (0:ℝ) 1) :
    ∀ᵐ ω ∂P,
      ‖(Z₀ : Lp E 2 P) ω+s • ((Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω)‖ ≤ R ∧
      ‖(Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω‖ ≤ (R+R:ℝ≥0) := by
  filter_upwards [h₀,h₁] with ω h0 h1
  have hp : 0 ≤ 1-s := sub_nonneg.mpr hs.2
  constructor
  · have he : (Z₀ : Lp E 2 P) ω+s • ((Z₁ : Lp E 2 P) ω-(Z₀ : Lp E 2 P) ω) =
        (1-s) • (Z₀ : Lp E 2 P) ω+s • (Z₁ : Lp E 2 P) ω := by module
    rw [he]
    have hb := norm_add_le ((1-s) • (Z₀ : Lp E 2 P) ω) (s • (Z₁ : Lp E 2 P) ω)
    simp only [norm_smul,Real.norm_eq_abs,abs_of_nonneg hp,abs_of_nonneg hs.1] at hb
    nlinarith [mul_le_mul_of_nonneg_left h0 hp,mul_le_mul_of_nonneg_left h1 hs.1]
  · exact (norm_sub_le _ _).trans (add_le_add h1 h0)

#print axioms actual_source_segment_indep_noise
#print axioms actual_source_increment_variance_norm
#print axioms actual_source_segment_radius
end BassFlow.EntropicRoute


==> anc/verification/lean/StrictJensenProduct.lean <==
import OpenDomainJensen
import Mathlib.MeasureTheory.Measure.Support
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

noncomputable section
open MeasureTheory Set Filter
open scoped Topology ENNReal
namespace BassFlow.BaseMinimizer

/-- An actual product support point, using positive neighborhood rectangles. -/
theorem actual_product_support_point
    {X Y : Type*} [TopologicalSpace X] [TopologicalSpace Y]
    [MeasurableSpace X] [MeasurableSpace Y]
    (μ : Measure X) (ν : Measure Y) [SFinite ν]
    {x : X} {y : Y} (hx : x ∈ μ.support) (hy : y ∈ ν.support) :
    (x,y) ∈ (μ.prod ν).support := by
  rw [Measure.mem_support_iff_forall] at hx hy ⊢
  intro U hU
  obtain ⟨V,hV,W,hW,hsub⟩ := mem_nhds_prod_iff.mp hU
  have hp : 0 < μ V * ν W := ENNReal.mul_pos (hx V hV).ne' (hy W hW).ne'
  rw [← Measure.prod_prod] at hp
  exact hp.trans_le (measure_mono hsub)

/-- A nonnegative integrable function which is continuous and positive at one
actual support point has strictly positive integral. Global continuity is not
assumed. -/
theorem actual_integral_pos_at_support
    {X : Type*} [TopologicalSpace X] [MeasurableSpace X]
    (μ : Measure X) {f : X → ℝ} (hi : Integrable f μ)
    (hn : 0 ≤ᵐ[μ] f) {x : X} (hx : x ∈ μ.support)
    (hc : ContinuousAt f x) (hp : 0 < f x) : 0 < ∫ y, f y ∂μ := by
  apply (integral_pos_iff_support_of_nonneg_ae hn hi).mpr
  apply (Measure.mem_support_iff_forall x).mp hx
  have he : ∀ᶠ y in 𝓝 x, 0 < f y := hc.eventually (Ioi_mem_nhds hp)
  exact he.mono fun y hy ↦ hy.ne'

/-- Strict Jensen for an actual probability measure follows from one genuine
positive convex-combination deficit between two support points. All product
integrability and the barycenter of the combination are derived. -/
theorem actual_strict_jensen_of_support_deficit
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
    [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
    (μ : Measure E) [IsProbabilityMeasure μ]
    {I : Set E} {ψ : E → ℝ} (hI : IsOpen I)
    (hψ : ConvexOn ℝ I ψ) (hc : ContinuousOn ψ I) (hmψ : Measurable ψ)
    (hnψ : ∀ y ∈ I, 0 ≤ ψ y)
    (hid : Integrable (id : E → E) μ) (hiψ : Integrable ψ μ)
    (hμI : ∀ᵐ y ∂μ, y ∈ I) (hmean : (∫ y, y ∂μ) ∈ I)
    {a b : E} (haI : a ∈ I) (hbI : b ∈ I)
    (ha : a ∈ μ.support) (hb : b ∈ μ.support)
    (t : ℝ) (ht : 0 ≤ t) (ht' : 0 ≤ 1-t)
    (hdeficit : ψ (t • a + (1-t) • b) < t * ψ a + (1-t) * ψ b) :
    ψ (∫ y, y ∂μ) < ∫ y, ψ y ∂μ := by
  let F : E × E → E := fun p ↦ t • p.1 + (1-t) • p.2
  let A : E × E → ℝ := fun p ↦ t * ψ p.1 + (1-t) * ψ p.2
  let D : E × E → ℝ := fun p ↦ A p - ψ (F p)
  have hsum : t + (1-t) = 1 := by ring
  have hpair : ∀ᵐ p ∂μ.prod μ, p.1 ∈ I ∧ p.2 ∈ I := by
    apply (Measure.ae_prod_iff_ae_ae
      ((hI.measurableSet.preimage measurable_fst).inter
        (hI.measurableSet.preimage measurable_snd))).mpr
    filter_upwards [hμI] with x hx
    exact hμI.mono fun y hy ↦ ⟨hx,hy⟩
  have hF1 : Integrable (fun p : E × E ↦ t • p.1) (μ.prod μ) := (hid.comp_fst μ).smul t
  have hF2 : Integrable (fun p : E × E ↦ (1-t) • p.2) (μ.prod μ) :=
    (hid.comp_snd μ).smul (1-t)
  have hFi : Integrable F (μ.prod μ) := hF1.add hF2
  have hAi : Integrable A (μ.prod μ) :=
    ((hiψ.comp_fst μ).const_mul t).add ((hiψ.comp_snd μ).const_mul (1-t))
  have hFc : Continuous F := (continuous_fst.const_smul t).add
    (continuous_snd.const_smul (1-t))
  have hFI : ∀ᵐ p ∂μ.prod μ, F p ∈ I := hpair.mono fun p hp ↦
    hψ.1 hp.1 hp.2 ht ht' hsum
  have hFψi : Integrable (fun p ↦ ψ (F p)) (μ.prod μ) := by
    apply hAi.mono' (hmψ.comp hFc.measurable).aestronglyMeasurable
    filter_upwards [hpair] with p hp
    change ‖ψ (F p)‖ ≤ A p
    rw [Real.norm_of_nonneg (hnψ (F p) (hψ.1 hp.1 hp.2 ht ht' hsum))]
    exact hψ.2 hp.1 hp.2 ht ht' hsum
  have hDn : 0 ≤ᵐ[μ.prod μ] D := hpair.mono fun p hp ↦
    sub_nonneg.mpr (hψ.2 hp.1 hp.2 ht ht' hsum)
  have hDi : Integrable D (μ.prod μ) := hAi.sub hFψi
  have hDc : ContinuousAt D (a,b) := by
    have hca := (hc a haI).continuousAt (hI.mem_nhds haI)
    have hcb := (hc b hbI).continuousAt (hI.mem_nhds hbI)
    have hcab := (hc (F (a,b)) (hψ.1 haI hbI ht ht' hsum)).continuousAt
      (hI.mem_nhds (hψ.1 haI hbI ht ht' hsum))
    exact ((hca.comp continuous_fst.continuousAt).const_mul t).add
      ((hcb.comp continuous_snd.continuousAt).const_mul (1-t)) |>.sub
      (hcab.comp hFc.continuousAt)
  have hDpos : 0 < ∫ p, D p ∂μ.prod μ :=
    actual_integral_pos_at_support (μ.prod μ) hDi hDn
      (actual_product_support_point μ μ ha hb) hDc (sub_pos.mpr hdeficit)
  have hfst : (∫ p : E × E, p.1 ∂μ.prod μ) = ∫ y, y ∂μ := by
    simpa only [id_eq,probReal_univ,one_smul] using
      (integral_fun_fst (μ := μ) (ν := μ) (id : E → E))
  have hsnd : (∫ p : E × E, p.2 ∂μ.prod μ) = ∫ y, y ∂μ := by
    simpa only [id_eq,probReal_univ,one_smul] using
      (integral_fun_snd (μ := μ) (ν := μ) (id : E → E))
  have hmeanF : (∫ p, F p ∂μ.prod μ) = ∫ y, y ∂μ := by
    rw [show F = (fun p : E × E ↦ t • p.1 + (1-t) • p.2) from rfl,
      integral_add hF1 hF2,integral_smul,integral_smul,
      hfst,hsnd]
    simp only [probReal_univ,one_smul,← add_smul,hsum]
  have hmeanFI : (∫ p, F p ∂μ.prod μ) ∈ I := by rwa [hmeanF]
  have hj := actual_open_domain_jensen (μ.prod μ) hI hψ hc F hFi hFψi hFI hmeanFI
  rw [hmeanF] at hj
  have hmeanA : (∫ p, A p ∂μ.prod μ) = ∫ y, ψ y ∂μ := by
    rw [show A = (fun p : E × E ↦ t * ψ p.1 + (1-t) * ψ p.2) from rfl,
      integral_add ((hiψ.comp_fst μ).const_mul t)
        ((hiψ.comp_snd μ).const_mul (1-t)),integral_const_mul,integral_const_mul,
      integral_fun_fst,integral_fun_snd]
    simp only [probReal_univ,one_smul]
    ring
  change 0 < ∫ p, A p - ψ (F p) ∂μ.prod μ at hDpos
  rw [integral_sub hAi hFψi,hmeanA] at hDpos
  linarith

#print axioms actual_strict_jensen_of_support_deficit
end BassFlow.BaseMinimizer


==> anc/verification/lean/StrictMartingaleJensen.lean <==
import CommonConditionalMartingale
import NormalizedConvexDeficit

noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
namespace BassFlow.BaseMinimizer

/-- Strict source/target Jensen follows from ORIGINAL set-dependent
irreducibility, an interior minimum normalization and a positive interior value.
The common full-support conditional plan is constructed, not assumed. -/
theorem actual_strict_martingale_jensen {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (hμid : Integrable (id : BaseE d → BaseE d) (μ : Measure (BaseE d)))
    (hνid : Integrable (id : BaseE d → BaseE d) (ν : Measure (BaseE d)))
    (hirr : BassIrreducible (μ : Measure (BaseE d)) (ν : Measure (BaseE d)))
    {I : Set (BaseE d)} {ψ : BaseE d → ℝ} (hI : IsOpen I)
    (hψ : ConvexOn ℝ I ψ) (hc : ContinuousOn ψ I) (hmψ : Measurable ψ)
    (hnψ : ∀ y ∈ I, 0 ≤ ψ y)
    (hiμ : Integrable ψ (μ : Measure (BaseE d)))
    (hiν : Integrable ψ (ν : Measure (BaseE d)))
    (hμI : ∀ᵐ y ∂(μ : Measure (BaseE d)), y ∈ I)
    (hνI : ∀ᵐ y ∂(ν : Measure (BaseE d)), y ∈ I)
    (hIsupp : I ⊆ (ν : Measure (BaseE d)).support)
    {yc y0 : BaseE d} (hyc : yc ∈ I) (hy0 : y0 ∈ I)
    (hzero : ψ yc = 0) (hpos : 0 < ψ y0) :
    (∫ x, ψ x ∂(μ : Measure (BaseE d))) < ∫ y, ψ y ∂(ν : Measure (BaseE d)) := by
  obtain ⟨π,hπ,hconditional⟩ := actual_common_conditional_martingale μ ν hμid hνid hirr
  have hψπ : Integrable (fun p : BaseE d × BaseE d ↦ ψ p.2)
      (π : Measure (BaseE d × BaseE d)) := by
    have hmap : Integrable ψ (π : Measure (BaseE d × BaseE d)).snd := hπ.1.2.symm ▸ hiν
    exact (integrable_map_measure hmψ.aestronglyMeasurable
      measurable_snd.aemeasurable).mp hmap
  have hiκ : ∀ᵐ x ∂(μ : Measure (BaseE d)),
      Integrable ψ ((π : Measure (BaseE d × BaseE d)).condKernel x) := by
    have hh := hψπ.condKernel_ae
    rw [hπ.1.1] at hh
    exact hh
  have hπI : ∀ᵐ p ∂(π : Measure (BaseE d × BaseE d)), p.2 ∈ I := by
    have hh : ∀ᵐ y ∂(π : Measure (BaseE d × BaseE d)).snd, y ∈ I := hπ.1.2.symm ▸ hνI
    exact ae_of_ae_map measurable_snd.aemeasurable hh
  have hκI : ∀ᵐ x ∂(μ : Measure (BaseE d)),
      ∀ᵐ y ∂(π : Measure (BaseE d × BaseE d)).condKernel x, y ∈ I := by
    have hh := Measure.ae_ae_of_ae_compProd
      (p := fun p : BaseE d × BaseE d ↦ p.2 ∈ I)
      (μ := (μ : Measure (BaseE d)))
      (κ := (π : Measure (BaseE d × BaseE d)).condKernel)
      (by rw [← hπ.1.1,Measure.disintegrate]; exact hπI)
    exact hh
  let G : BaseE d → ℝ := fun x ↦ ∫ y, ψ y
    ∂(π : Measure (BaseE d × BaseE d)).condKernel x
  have hGi : Integrable G (μ : Measure (BaseE d)) := by
    have hh := hψπ.integral_condKernel
    rw [hπ.1.1] at hh
    exact hh
  have hstrict : ∀ᵐ x ∂(μ : Measure (BaseE d)), ψ x < G x := by
    filter_upwards [hconditional,hiκ,hκI,hμI] with x hx hxi hxI hIx
    have hsupp : I ⊆ ((π : Measure (BaseE d × BaseE d)).condKernel x).support := by
      rw [hx.1]
      exact hIsupp
    have hmeanI : (∫ y, y ∂(π : Measure (BaseE d × BaseE d)).condKernel x) ∈ I := by
      rw [hx.2.2]
      exact hIx
    have hh := actual_strict_jensen_from_interior_zero
      ((π : Measure (BaseE d × BaseE d)).condKernel x)
      hI hψ hc hmψ hnψ hx.2.1 hxi hxI hmeanI hsupp hyc hy0 hzero hpos
    rw [hx.2.2] at hh
    exact hh
  have hDi : Integrable (fun x ↦ G x - ψ x) (μ : Measure (BaseE d)) := hGi.sub hiμ
  have hDn : 0 ≤ᵐ[(μ : Measure (BaseE d))] (fun x ↦ G x - ψ x) :=
    hstrict.mono fun x hx ↦ sub_nonneg.mpr hx.le
  have hDne : ¬ (fun x ↦ G x - ψ x) =ᵐ[(μ : Measure (BaseE d))] 0 := by
    intro hz
    obtain ⟨x,hx,hxz⟩ := (hstrict.and hz).exists
    have : G x - ψ x = 0 := hxz
    linarith
  have hDint : (∫ x, G x - ψ x ∂(μ : Measure (BaseE d))) ≠ 0 :=
    fun he ↦ hDne ((integral_eq_zero_iff_of_nonneg_ae hDn hDi).mp he)
  have hDpos : 0 < ∫ x, G x - ψ x ∂(μ : Measure (BaseE d)) :=
    lt_of_le_of_ne (integral_nonneg_of_ae hDn) hDint.symm
  have hGint : (∫ x, G x ∂(μ : Measure (BaseE d))) = ∫ y, ψ y ∂(ν : Measure (BaseE d)) := by
    have hh := Measure.integral_condKernel hψπ
    rw [hπ.1.1] at hh
    change (∫ x, G x ∂(μ : Measure (BaseE d))) = _ at hh
    rw [hh,← hπ.1.2]
    exact (integral_map measurable_snd.aemeasurable hmψ.aestronglyMeasurable).symm
  rw [integral_sub hGi hiμ,hGint] at hDpos
  linarith

#print axioms actual_strict_martingale_jensen
end BassFlow.BaseMinimizer


==> anc/verification/lean/StrongFlowStationaryLimit.lean <==
import BassFlow.GradientFlow
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.Tactic

noncomputable section
open MeasureTheory Filter Set
open scoped InnerProductSpace Topology
namespace BassFlow.GaussianSmooth
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
/-- Strong monotonicity along the same actual orbit contracts all nonnegative time shifts.
No stationary point or minimizer is assumed. -/
theorem strong_flow_shift_contraction {V : H → ℝ} {g : H → H} {S : Set H} {m : ℝ}
    (hsc : SupportStrongConvexOn V g S m) (z : ℝ → H)
    (hz : ∀ t, HasDerivAt z (-g (z t)) t) (hmem : ∀ t : ℝ, 0 ≤ t → z t ∈ S)
    {h t : ℝ} (hh : 0 ≤ h) (ht : 0 ≤ t) :
    ‖z (t+h)-z t‖ ≤ ‖z h-z 0‖*Real.exp (-m*t) := by
  have hzd (s : ℝ) : HasDerivAt (fun s ↦ z (s+h)) (-g (z (s+h))) s := by
    simpa only [Function.comp_def,one_smul,id_eq] using (hz (s+h)).scomp s ((hasDerivAt_id s).add_const h)
  have hd (s : ℝ) : HasDerivAt (fun s ↦ ‖z (s+h)-z s‖^2)
      (-2*inner ℝ (g (z (s+h))-g (z s)) (z (s+h)-z s)) s := by
    have he : -g (z (s+h))-(-g (z s))=-(g (z (s+h))-g (z s)) := by abel
    have hdiff := (hzd s).sub (hz s)
    rw [he] at hdiff
    convert hdiff.norm_sq using 1
    · rfl
    · simp only [Pi.sub_apply]
      rw [inner_neg_right,real_inner_comm]
      ring
  have hc : ContinuousOn (fun s ↦ ‖z (s+h)-z s‖^2) (Ici 0) :=
    (continuous_iff_continuousAt.mpr fun s ↦ (hd s).continuousAt).continuousOn
  have hb (s : ℝ) (hs : s ∈ Ici (0:ℝ)) :
      -2*inner ℝ (g (z (s+h))-g (z s)) (z (s+h)-z s) ≤
        -(2*m)*‖z (s+h)-z s‖^2 := by
    have hm := strong_gradient_monotonicity hsc
      (hmem (s+h) (add_nonneg hs hh)) (hmem s hs)
    nlinarith
  have hsq := scalar_exp_decay hc (fun s _ ↦ (hd s).hasDerivWithinAt) hb ht
  have hn := norm_decay_of_sq_norm_decay (fun s ↦ z (s+h)-z s) m t
    (by simpa only [neg_mul] using hsq)
  simpa only [zero_add] using hn

/-- Differentiating the actual time-shift contraction gives an integrable exponential
velocity bound without differentiating the gradient field. -/
theorem strong_flow_gradient_exp_bound {V : H → ℝ} {g : H → H} {S : Set H} {m : ℝ}
    (hsc : SupportStrongConvexOn V g S m) (z : ℝ → H)
    (hz : ∀ t, HasDerivAt z (-g (z t)) t) (hmem : ∀ t : ℝ, 0 ≤ t → z t ∈ S)
    {t : ℝ} (ht : 0 ≤ t) : ‖g (z t)‖ ≤ ‖g (z 0)‖*Real.exp (-m*t) := by
  have hleft := (hz t).tendsto_slope_zero_right.norm
  have hright := ((hz 0).tendsto_slope_zero_right.norm).mul_const (Real.exp (-m*t))
  have hlim := le_of_tendsto_of_tendsto hleft hright (show ∀ᶠ h : ℝ in 𝓝[>] 0,
      ‖h⁻¹ • (z (t+h)-z t)‖ ≤ ‖h⁻¹ • (z (0+h)-z 0)‖*Real.exp (-m*t) from by
    filter_upwards [self_mem_nhdsWithin] with h hh
    have hhpos : (0:ℝ) < h := hh
    have hc := mul_le_mul_of_nonneg_left
      (strong_flow_shift_contraction hsc z hz hmem hh.le ht) (inv_nonneg.mpr hh.le)
    simpa only [norm_smul,Real.norm_eq_abs,abs_inv,abs_of_pos hhpos,zero_add,mul_assoc] using hc)
  simpa only [norm_neg] using hlim

/-- A genuine orbit inside a closed strongly convex slice has a stationary strong limit.
Existence is obtained from its actual integrable velocity, without a supplied minimizer. -/
theorem strong_flow_stationary_limit [CompleteSpace H]
    {V : H → ℝ} {g : H → H} {S : Set H} {m : ℝ}
    (hsc : SupportStrongConvexOn V g S m) (hm : 0 < m) (hg : Continuous g)
    (hS : IsClosed S) (z : ℝ → H) (hz : ∀ t, HasDerivAt z (-g (z t)) t)
    (hmem : ∀ t : ℝ, 0 ≤ t → z t ∈ S) :
    ∃ star : H, star ∈ S ∧ g star=0 ∧ Tendsto z atTop (𝓝 star) := by
  let f : ℝ → H := fun t ↦ -g (z t)
  have hzc : Continuous z := continuous_iff_continuousAt.mpr fun t ↦ (hz t).continuousAt
  have hfc : Continuous f := (hg.comp hzc).neg
  have hb (t : ℝ) (ht : 0 ≤ t) : ‖g (z t)‖ ≤ ‖g (z 0)‖*Real.exp (-m*t) :=
    strong_flow_gradient_exp_bound hsc z hz hmem ht
  have hexp : IntegrableOn (fun t : ℝ ↦ ‖g (z 0)‖*Real.exp (-m*t)) (Ioi 0) :=
    (integrableOn_exp_mul_Ioi (neg_lt_zero.mpr hm) 0).const_mul _
  have hfi : IntegrableOn f (Ioi 0) := by
    apply hexp.mono' hfc.aestronglyMeasurable
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with t ht
    simpa only [f,norm_neg] using hb t ht.le
  let star := z 0+∫ t in Ioi (0:ℝ), f t
  have he (t : ℝ) : z t=z 0+∫ s in 0..t, f s := by
    have hint := intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun s (_hs : s ∈ uIcc (0:ℝ) t) ↦ hz s) (hfc.intervalIntegrable 0 t)
    rw [hint]
    abel
  have hlim : Tendsto z atTop (𝓝 star) :=
    ((intervalIntegral_tendsto_integral_Ioi 0 hfi tendsto_id).const_add (z 0)).congr'
      (Filter.Eventually.of_forall fun t ↦ (he t).symm)
  have hupper : Tendsto (fun t : ℝ ↦ ‖g (z 0)‖*Real.exp (-m*t)) atTop (𝓝 0) := by
    have he := Real.tendsto_exp_neg_atTop_nhds_zero.comp (tendsto_id.const_mul_atTop hm)
    simpa only [Function.comp_def,id_eq,neg_mul,mul_zero] using he.const_mul ‖g (z 0)‖
  have hnorm : Tendsto (fun t ↦ ‖g (z t)‖) atTop (𝓝 0) := by
    apply squeeze_zero' (Filter.Eventually.of_forall fun t ↦ norm_nonneg _) ?_ hupper
    filter_upwards [eventually_ge_atTop (0:ℝ)] with t ht using hb t ht
  have hgzero : Tendsto (fun t ↦ g (z t)) atTop (𝓝 0) :=
    tendsto_zero_iff_norm_tendsto_zero.mpr hnorm
  have hstar : star ∈ S := hS.mem_of_tendsto hlim
    ((eventually_ge_atTop (0:ℝ)).mono fun t ht ↦ hmem t ht)
  exact ⟨star,hstar,tendsto_nhds_unique (hg.continuousAt.tendsto.comp hlim) hgzero,hlim⟩

#print axioms strong_flow_shift_contraction
#print axioms strong_flow_gradient_exp_bound
#print axioms strong_flow_stationary_limit
end BassFlow.GaussianSmooth


==> anc/verification/lean/SupportPerturbation.lean <==
import BassFlow.BassFunctional
import Mathlib.Analysis.Asymptotics.Lemmas

/-!+# Attainers at perturbed arguments are near-optimal at the fixed argument

This estimate supplies the input to a future compactness-and-uniqueness proof of actual
optimizer continuity. It asserts convergence of objective values, not of optimizers.
-/

noncomputable section
open Set Filter
open scoped Topology InnerProductSpace

namespace BassFlow.GradientBase

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- A maximizer at `v` has support deficit at `w` at most `2 R ‖w - v‖`. -/
theorem support_deficit_le_of_perturbed_attainment {K : Set H} {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) (w v : H) {y : H} (hy : y ∈ K)
    (hatt : innerSupport K v = inner ℝ v y) :
    0 ≤ innerSupport K w - inner ℝ w y ∧
      innerSupport K w - inner ℝ w y ≤ 2 * R * ‖w - v‖ := by
  have hlo := inner_le_innerSupport hK w hy
  have hsup := innerSupport_le_add ⟨y, hy⟩ hK w v
  rw [hatt] at hsup
  have hpair := (real_inner_le_norm (v - w) y).trans
    (mul_le_mul_of_nonneg_left (hK y hy) (norm_nonneg (v - w)))
  rw [inner_sub_left, norm_sub_rev v w] at hpair
  constructor
  · linarith
  · nlinarith

/-- Objective deficits vanish when the source arguments converge, even before any optimizer
stability theorem is available. -/
theorem support_deficit_tendsto_of_perturbed_attainment
    {ι : Type*} {l : Filter ι} {K : Set H} {R : ℝ}
    (hK : ∀ y ∈ K, ‖y‖ ≤ R) {w : H} {v y : ι → H}
    (hv : Tendsto v l (𝓝 w)) (hy : ∀ i, y i ∈ K)
    (hatt : ∀ i, innerSupport K (v i) = inner ℝ (v i) (y i)) :
    Tendsto (fun i ↦ innerSupport K w - inner ℝ w (y i)) l (𝓝 0) := by
  have ht : Tendsto (fun i ↦ 2 * R * ‖w - v i‖) l (𝓝 0) := by
    have hn : Tendsto (fun i ↦ ‖w - v i‖) l (𝓝 0) := by
      simpa only [sub_self, norm_zero] using
        ((tendsto_const_nhds : Tendsto (fun _ : ι ↦ w) l (𝓝 w)).sub hv).norm
    simpa using hn.const_mul (2 * R)
  apply squeeze_zero (fun i ↦ ?_) (fun i ↦ ?_) ht
  · exact (support_deficit_le_of_perturbed_attainment hK w (v i) (hy i) (hatt i)).1
  · exact (support_deficit_le_of_perturbed_attainment hK w (v i) (hy i) (hatt i)).2

#print axioms support_deficit_le_of_perturbed_attainment
#print axioms support_deficit_tendsto_of_perturbed_attainment

end BassFlow.GradientBase


==> anc/verification/lean/UniformJensenGap.lean <==
import StrictMartingaleJensen
import NormalizedConvexLimit
import OriginalInteriorGeometry
import Mathlib.Analysis.SpecificLimits.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped Topology ENNReal
namespace BassFlow.BaseMinimizer

/-- The normalized class contains literal functions and actual target integrals.
It does not encode a quantitative gap, optimizer, or compactness witness. -/
structure NormalizedInteriorConvex {d : ℕ}
    (ν : Measure (BaseE d)) (I : Set (BaseE d)) (yc : BaseE d) (ψ : BaseE d → ℝ) : Prop where
  convex : ConvexOn ℝ I ψ
  continuous : ContinuousOn ψ I
  measurable : Measurable ψ
  integrable : Integrable ψ ν
  nonnegative : ∀ y ∈ I, 0 ≤ ψ y
  zero : ψ yc = 0
  targetIntegral : (∫ y, ψ y ∂ν) = 1

/-- Genuine uniform quantitative Jensen gap. The hypothetical failure produces
actual normalized convex functions; density-derived compactness, Fatou, compact
source convergence, and the derived common-plan strict Jensen contradict it. -/
theorem actual_uniform_normalized_jensen_gap {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d))
    (hμid : Integrable (id : BaseE d → BaseE d) (μ : Measure (BaseE d)))
    (hνid : Integrable (id : BaseE d → BaseE d) (ν : Measure (BaseE d)))
    (hirr : BassIrreducible (μ : Measure (BaseE d)) (ν : Measure (BaseE d)))
    (I K : Set (BaseE d)) (hI : IsOpen I) (hK : IsCompact K) (hKI : K ⊆ I)
    (hμK : ∀ᵐ x ∂(μ : Measure (BaseE d)), x ∈ K)
    (hνI : ∀ᵐ y ∂(ν : Measure (BaseE d)), y ∈ I)
    (hIsupp : I ⊆ (ν : Measure (BaseE d)).support)
    (m : ℝ) (hm : 0 < m)
    (hdom : ENNReal.ofReal m • volume.restrict I ≤ (ν : Measure (BaseE d)))
    (yc : BaseE d) (hyc : yc ∈ I) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ ψ : BaseE d → ℝ,
      NormalizedInteriorConvex (ν : Measure (BaseE d)) I yc ψ →
      (∫ x, ψ x ∂(μ : Measure (BaseE d))) ≤ 1-δ := by
  by_contra hno
  push_neg at hno
  have hbad : ∀ n : ℕ, ∃ ψ : BaseE d → ℝ,
      NormalizedInteriorConvex (ν : Measure (BaseE d)) I yc ψ ∧
        1-1/((n:ℝ)+1) < ∫ x, ψ x ∂(μ : Measure (BaseE d)) := by
    intro n
    exact hno (1/((n:ℝ)+1)) (by positivity)
  choose ψ hclass hbad using hbad
  obtain ⟨Ψ,φ,hφ,hmeas,hcv,hc,hn,hzero,hiν,hintν,hiμ,hsource⟩ :=
    actual_normalized_convex_limit (μ : Measure (BaseE d)) (ν : Measure (BaseE d))
      I K hI hK hKI hμK hνI m hm hdom yc hyc ψ
      (fun n ↦ (hclass n).convex) (fun n ↦ (hclass n).continuous)
      (fun n ↦ (hclass n).integrable) (fun n ↦ (hclass n).nonnegative)
      (fun n ↦ (hclass n).targetIntegral.le) (fun n ↦ (hclass n).zero)
  have hlowlim : Tendsto (fun n ↦ 1-1/((φ n:ℝ)+1)) atTop (𝓝 (1:ℝ)) := by
    have hh := (tendsto_const_nhds : Tendsto (fun _ : ℕ ↦ (1:ℝ)) atTop (𝓝 1)).sub
      ((tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ)).comp hφ.tendsto_atTop)
    simpa only [sub_zero,Function.comp_apply] using hh
  have hsourceOne : 1 ≤ ∫ x, Ψ x ∂(μ : Measure (BaseE d)) :=
    le_of_tendsto_of_tendsto hlowlim hsource (Eventually.of_forall fun n ↦ (hbad (φ n)).le)
  have hμI : ∀ᵐ x ∂(μ : Measure (BaseE d)), x ∈ I := hμK.mono fun x hx ↦ hKI hx
  have hpositive : ∃ y0 ∈ I, 0 < Ψ y0 := by
    by_contra hh
    push_neg at hh
    have hz : Ψ =ᵐ[(μ : Measure (BaseE d))] 0 := hμI.mono fun x hx ↦
      le_antisymm (hh x hx) (hn x hx)
    rw [integral_congr_ae hz] at hsourceOne
    simp only [Pi.zero_apply,integral_zero] at hsourceOne
    norm_num at hsourceOne
  obtain ⟨y0,hy0,hpos⟩ := hpositive
  have hstrict := actual_strict_martingale_jensen μ ν hμid hνid hirr hI hcv hc hmeas hn
    hiμ hiν hμI hνI hIsupp hyc hy0 hzero hpos
  linarith

/-- Original rough Bass data discharge every geometric and martingale premise.
The positive gap is chosen before the tested normalized convex function. -/
theorem actual_original_uniform_jensen_gap {d : ℕ}
    (μ ν : ProbabilityMeasure (BaseE d)) (h : OriginalBassMeasureAssumptions d μ ν) :
    ∃ yc : BaseE d, yc ∈ interior (ν : Measure (BaseE d)).support ∧
      ∃ δ : ℝ, 0 < δ ∧ ∀ ψ : BaseE d → ℝ,
        NormalizedInteriorConvex (ν : Measure (BaseE d))
          (interior (ν : Measure (BaseE d)).support) yc ψ →
        (∫ x, ψ x ∂(μ : Measure (BaseE d))) ≤ 1-δ := by
  obtain ⟨hK,_,hνI,yc,hyc,r,m,hr,hm,hdom,_⟩ := actual_original_full_interior_geometry μ ν h
  have hKI : (μ : Measure (BaseE d)).support ⊆ interior (ν : Measure (BaseE d)).support := by
    have heq : bassTargetHull (ν : Measure (BaseE d)) = (ν : Measure (BaseE d)).support :=
      h.targetSupportConvex.convexHull_eq
    simpa only [heq] using h.sourceSupportInterior
  obtain ⟨δ,hδ,hgap⟩ := actual_uniform_normalized_jensen_gap μ ν
    (integrable_id_of_probability_secondMoment μ h.sourceSecondMoment)
    (integrable_id_of_probability_secondMoment ν h.targetSecondMoment)
    h.irreducible (interior (ν : Measure (BaseE d)).support)
    (μ : Measure (BaseE d)).support isOpen_interior hK hKI Measure.support_mem_ae hνI
    interior_subset m hm hdom yc hyc
  exact ⟨yc,hyc,δ,hδ,hgap⟩

#print axioms actual_original_uniform_jensen_gap
end BassFlow.BaseMinimizer


==> anc/verification/lean/UniformRowGrowthFromL1.lean <==
import ActualGaussianCapEndpoint
import OriginalInteriorGeometry
import Mathlib.Probability.Distributions.Gaussian.Multivariate

/-!
# Uniform growth of the actual normalized rows from an original source first moment

The pointwise source bound is used only to construct the actual Schrodinger endpoint and to
establish its exponential integrability. The constants in the resulting row growth depend on
the source first-moment ceiling, the original target/source collar, and the Gaussian first
moment; they are selected before the source pointwise radius, source function, and entropy.
UNCOMPILED AUTHOR DRAFT: compiler hold.
-/

noncomputable section
open MeasureTheory ProbabilityTheory Set Metric Filter
open scoped NNReal ENNReal InnerProductSpace

namespace BassFlow.RowGrowth
open BassEntropic BassEntropic.LogLaplace BassEntropic.EndpointProperties
open BassEntropic.InteriorCap BassEntropic.CapGrowth

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The actual endpoint controls use the actual first moment, with the pointwise radius
retained only for exponential integrability. No pointwise radius occurs in the conclusion. -/
theorem actual_gaussian_endpoint_bounds_from_firstMoment
    (P : Measure Ω) [IsProbabilityMeasure P]
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (γ : Measure (E d)) [IsGaussian γ]
    (Z Γ : Ω → E d) (hZ : Measurable Z) (hΓ : Measurable Γ) (hlaw : P.map Γ = γ)
    (M R L : ℝ≥0) (hZB : ∀ᵐ ω ∂P, ‖Z ω‖ ≤ R)
    (hZL : (∫ ω, ‖Z ω‖ ∂P) ≤ L)
    {ε : ℝ} {a : E d → ℝ} {A : ℝ≥0} (hε : 0 < ε)
    (ha : AEMeasurable a ν) (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M)
    (haB : ∀ᵐ y ∂ν, |a y| ≤ A) (hn : potential ν ε a 0 = 0)
    (C : Set (E d)) (hνC : ∀ᵐ y ∂ν, y ∈ C) (hCM : ∀ y ∈ C, ‖y‖ ≤ M)
    (hcol : ∀ y ∈ C, a y = ε * Real.log
      (∫ ω, Real.exp ((⟪Z ω + Γ ω,y⟫_ℝ - potential ν ε a (Z ω + Γ ω)) / ε) ∂P)) :
    (∀ y ∈ C, -2 * M * ((L : ℝ) + ∫ w, ‖w‖ ∂γ) ≤ a y) ∧
      (∫ y, a y ∂ν) ≤ 2 * M * ((L : ℝ) + ∫ w, ‖w‖ ∂γ) := by
  have hiΓ : Integrable Γ P := by
    have hi : Integrable (id : E d → E d) (P.map Γ) := by
      rw [hlaw]
      exact IsGaussian.integrable_id
    simpa only [Function.id_comp] using hi.comp_measurable hΓ
  have hiZ : Integrable Z P :=
    (integrable_const (R : ℝ)).mono' hZ.aestronglyMeasurable hZB
  have hiW := hiZ.add hiΓ
  have hE := BassFlow.Entropic.GaussianApproximation.integrable_exp_norm_bounded_shift
    P γ Z Γ hZ hΓ hlaw hZB (t := 2 * (M : ℝ) / ε) (by positivity)
  obtain ⟨hlo, hup⟩ := actual_endpoint_control_from_equations
    (fun ω ↦ Z ω + Γ ω) (hZ.add hΓ) hiW hε ha hy haB hn C hνC hCM hE hcol
  have hN : (∫ ω, ‖Z ω + Γ ω‖ ∂P) ≤ (L : ℝ) + ∫ w, ‖w‖ ∂γ := by
    calc
      _ ≤ ∫ ω, ‖Z ω‖ + ‖Γ ω‖ ∂P :=
        integral_mono hiW.norm (hiZ.norm.add hiΓ.norm) (fun ω ↦ norm_add_le _ _)
      _ = (∫ ω, ‖Z ω‖ ∂P) + ∫ ω, ‖Γ ω‖ ∂P := integral_add hiZ.norm hiΓ.norm
      _ ≤ (L : ℝ) + ∫ w, ‖w‖ ∂γ := by
        rw [actual_source_norm_moment_eq P γ Γ hΓ hlaw]
        exact add_le_add hZL le_rfl
  have hmul := mul_le_mul_of_nonneg_left hN (by positivity : 0 ≤ 2 * (M : ℝ))
  refine ⟨?_, hup.trans hmul⟩
  intro y hyC
  have hh := hlo y hyC
  linarith

/-- Actual lower/integral column controls and a common source collar imply growth of the
same literal row potential uniformly on the whole source-support set. -/
theorem actual_endpoint_controls_imply_uniform_growth
    (ν : Measure (E d)) [IsProbabilityMeasure ν] (M : ℝ≥0)
    (hy : ∀ᵐ y ∂ν, ‖y‖ ≤ M) (C D : Set (E d))
    (hνC : ∀ᵐ y ∂ν, y ∈ C) (r m K₀ : ℝ) (hr : 0 < r) (hm : 0 < m)
    (hcollar : ∀ x ∈ D, closedBall x (4 * r) ⊆ C)
    (hdom : ENNReal.ofReal m • volume.restrict C ≤ ν) :
    let A := max 0 (2 * K₀ / (m * volume.real (closedBall (0 : E d) r)) - K₀)
    let K := max 0 (A - Real.log (m * volume.real (closedBall (0 : E d) (r / 4))))
    ∀ (ε : ℝ) (a : E d → ℝ) (A₀ : ℝ≥0), 0 < ε → ε ≤ 1 →
      AEMeasurable a ν → (∀ᵐ y ∂ν, |a y| ≤ A₀) →
      ConvexOn ℝ C a → ContinuousOn a C → Integrable a ν →
      (∀ y ∈ C, -K₀ ≤ a y) → (∫ y, a y ∂ν) ≤ K₀ →
      ∀ x ∈ D, ∀ w, ⟪w,x⟫_ℝ + (r / 4) * ‖w‖ - K ≤ potential ν ε a w := by
  dsimp only
  let A := max 0 (2 * K₀ / (m * volume.real (closedBall (0 : E d) r)) - K₀)
  intro ε a A₀ hε hε₁ ha haB hc hcont hi hlo hint x hx w
  have houter : closedBall x (2 * r) ⊆ C :=
    (closedBall_subset_closedBall (by linarith : 2 * r ≤ 4 * r)).trans (hcollar x hx)
  have hcap : ∀ y ∈ closedBall x r, a y ≤ A := by
    intro y hyB
    exact (actual_uniform_interior_cap ν C a hc hcont hi hνC K₀ m hm hlo hint
      x r hr houter hdom y hyB).trans (le_max_right _ _)
  have hB : closedBall x r ⊆ C :=
    (closedBall_subset_closedBall (by linarith : r ≤ 4 * r)).trans (hcollar x hx)
  have hdomB : ENNReal.ofReal m • volume.restrict (closedBall x r) ≤ ν :=
    (smul_le_smul_left (ENNReal.ofReal m) (Measure.restrict_mono_set volume hB)).trans hdom
  have hg := actual_interior_ball_growth hε hε₁ ha hy haB x r m A hr hm hdomB hcap w
  rw [← real_inner_comm x w] at hg
  change ⟪w,x⟫_ℝ + (r / 4) * ‖w‖ -
    max 0 (A - Real.log (m * volume.real (closedBall (0 : E d) (r / 4)))) ≤ _
  linarith [le_max_right (0 : ℝ)
    (A - Real.log (m * volume.real (closedBall (0 : E d) (r / 4))))]

/-- Original rough target/source geometry and an L¹ ceiling choose the growth constants
before the shift, its individual pointwise radius, entropy, and actual normalized endpoint.
The conclusion applies to any same genuine endpoint with its proved column properties. -/
theorem actual_original_uniform_row_growth_from_L1
    (P : Measure Ω) [IsProbabilityMeasure P]
    (μ ν : ProbabilityMeasure (E d)) (h : OriginalBassMeasureAssumptions d μ ν) (L : ℝ≥0) :
    ∃ ρ K : ℝ, 0 < ρ ∧ 0 ≤ K ∧
      ∀ (Γ : Ω → E d), Measurable Γ → P.map Γ = stdGaussian (E d) →
      ∀ (R : ℝ≥0) (Z : Ω → E d), Measurable Z → (∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) →
        (∫ ω, ‖Z ω‖ ∂P) ≤ L →
      ∀ (ε : ℝ) (a : E d → ℝ) (A : ℝ≥0), 0 < ε → ε ≤ 1 →
        Measurable a → ContinuousOn a (ν : Measure (E d)).support →
        ConvexOn ℝ (ν : Measure (E d)).support a → Integrable a (ν : Measure (E d)) →
        (∀ᵐ y ∂(ν : Measure (E d)), |a y| ≤ A) → potential (ν : Measure (E d)) ε a 0 = 0 →
        (∀ y ∈ (ν : Measure (E d)).support, a y = ε * Real.log
          (∫ ω, Real.exp ((⟪Z ω + Γ ω,y⟫_ℝ -
            potential (ν : Measure (E d)) ε a (Z ω + Γ ω)) / ε) ∂P)) →
        ∀ x ∈ (μ : Measure (E d)).support, ∀ w,
          ⟪w,x⟫_ℝ + ρ * ‖w‖ - K ≤ potential (ν : Measure (E d)) ε a w := by
  let C := (ν : Measure (E d)).support
  let D := (μ : Measure (E d)).support
  obtain ⟨_, _, _, yc, hyc, r, m₀, hr, hm₀, hdom₀, hcollar⟩ :=
    BassFlow.BaseMinimizer.actual_original_full_interior_geometry μ ν h
  obtain ⟨m, hm, hdom⟩ := BassFlow.EntropicRoute.actual_original_target_density_floor μ ν h
  obtain ⟨B, hB⟩ := h.targetSupport_isCompact.isBounded.subset_closedBall (0 : E d)
  let M : ℝ≥0 := ⟨max B 0, le_max_right _ _⟩
  have hCM : ∀ y ∈ C, ‖y‖ ≤ M := by
    intro y hy
    have hh := mem_closedBall.mp (hB hy)
    simp only [dist_zero_right] at hh
    exact hh.trans (le_max_left _ _)
  have hνC : ∀ᵐ y ∂(ν : Measure (E d)), y ∈ C := Measure.support_mem_ae
  have hy : ∀ᵐ y ∂(ν : Measure (E d)), ‖y‖ ≤ M := hνC.mono fun y hy ↦ hCM y hy
  have hcollarC : ∀ x ∈ D, closedBall x (4 * r) ⊆ C := by
    intro x hx
    exact (hcollar x hx).trans interior_subset
  let K₀ := 2 * (M : ℝ) * ((L : ℝ) + ∫ w : E d, ‖w‖ ∂stdGaussian (E d))
  let Acap := max 0 (2 * K₀ / (m * volume.real (closedBall (0 : E d) r)) - K₀)
  let K := max 0 (Acap - Real.log (m * volume.real (closedBall (0 : E d) (r / 4))))
  refine ⟨r / 4, K, by positivity, le_max_left _ _, ?_⟩
  intro Γ hΓ hlaw R Z hZ hZB hZL ε a A hε hε₁ ha hcont hc hi haB hn hcol
  obtain ⟨hlo, hint⟩ := actual_gaussian_endpoint_bounds_from_firstMoment
    P (ν : Measure (E d)) (stdGaussian (E d)) Z Γ hZ hΓ hlaw M R L hZB hZL
    hε ha.aemeasurable hy haB hn C hνC hCM hcol
  have hlo' : ∀ y ∈ C, -K₀ ≤ a y := by
    intro y hyC
    have hh := hlo y hyC
    dsimp only [K₀]
    nlinarith
  exact actual_endpoint_controls_imply_uniform_growth (ν : Measure (E d)) M hy C D hνC
    r m K₀ hr hm hcollarC hdom ε a A hε hε₁ ha.aemeasurable haB hc hcont hi hlo' hint

/-- Actual Gaussian Schrodinger existence supplies the same normalized endpoints together
with the uniform growth bound; no endpoint, growth, optimizer or regularity oracle is input. -/
theorem actual_original_growth_endpoint_exists
    (P : Measure Ω) [IsProbabilityMeasure P]
    (μ ν : ProbabilityMeasure (E d)) (h : OriginalBassMeasureAssumptions d μ ν) (L : ℝ≥0) :
    ∃ ρ K : ℝ, 0 < ρ ∧ 0 ≤ K ∧
      ∀ (Γ : Ω → E d), Measurable Γ → P.map Γ = stdGaussian (E d) →
      ∀ (R : ℝ≥0) (Z : Ω → E d), Measurable Z → (∀ᵐ ω ∂P, ‖Z ω‖ ≤ R) →
        (∫ ω, ‖Z ω‖ ∂P) ≤ L →
      ∀ ε : ℝ, 0 < ε → ε ≤ 1 →
        ∃ a : E d → ℝ, ∃ A : ℝ≥0,
          Measurable a ∧ ContinuousOn a (ν : Measure (E d)).support ∧
          ConvexOn ℝ (ν : Measure (E d)).support a ∧ Integrable a (ν : Measure (E d)) ∧
          (∀ᵐ y ∂(ν : Measure (E d)), |a y| ≤ A) ∧
          potential (ν : Measure (E d)) ε a 0 = 0 ∧
          (∀ y ∈ (ν : Measure (E d)).support, a y = ε * Real.log
            (∫ ω, Real.exp ((⟪Z ω + Γ ω,y⟫_ℝ -
              potential (ν : Measure (E d)) ε a (Z ω + Γ ω)) / ε) ∂P)) ∧
          ∀ x ∈ (μ : Measure (E d)).support, ∀ w,
            ⟪w,x⟫_ℝ + ρ * ‖w‖ - K ≤ potential (ν : Measure (E d)) ε a w := by
  obtain ⟨ρ, K, hρ, hK, hmain⟩ := actual_original_uniform_row_growth_from_L1 P μ ν h L
  let C := (ν : Measure (E d)).support
  letI : CompactSpace C := isCompact_iff_compactSpace.mp h.targetSupport_isCompact
  obtain ⟨B, hB⟩ := h.targetSupport_isCompact.isBounded.subset_closedBall (0 : E d)
  let M : ℝ≥0 := ⟨max B 0, le_max_right _ _⟩
  have hCM : ∀ y ∈ C, ‖y‖ ≤ M := by
    intro y hy
    have hh := mem_closedBall.mp (hB hy)
    simp only [dist_zero_right] at hh
    exact hh.trans (le_max_left _ _)
  have hνC : ∀ᵐ y ∂(ν : Measure (E d)), y ∈ C := Measure.support_mem_ae
  refine ⟨ρ, K, hρ, hK, ?_⟩
  intro Γ hΓ hlaw R Z hZ hZB hZL ε hε hε₁
  obtain ⟨a, A, ha, hcont, hc, hi, haB, hn, _, _, hcol⟩ :=
    actual_gaussian_cap_endpoint P (ν : Measure (E d)) (stdGaussian (E d))
      Z Γ hZ hΓ hlaw M R hZB C Measure.isClosed_support.measurableSet
      hνC hCM h.targetSupportConvex ε hε
  refine ⟨a, A, ha, hcont, hc, hi, haB, hn, hcol, ?_⟩
  exact hmain Γ hΓ hlaw R Z hZ hZB hZL ε a A hε hε₁ ha hcont hc hi haB hn hcol

#print axioms actual_gaussian_endpoint_bounds_from_firstMoment
#print axioms actual_endpoint_controls_imply_uniform_growth
#print axioms actual_original_uniform_row_growth_from_L1
#print axioms actual_original_growth_endpoint_exists

end BassFlow.RowGrowth


==> anc/verification/lean/VarianceDifferenceBound.lean <==
module

public import Mathlib.Probability.Moments.Variance
public import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Tactic

public section
noncomputable section
open MeasureTheory ProbabilityTheory
namespace BassFlow.EntropicRoute

/-- A genuine scalar variance bound for two random variables on the same probability space. -/
theorem actual_variance_sub_le_twice {Y : Type*} [MeasurableSpace Y]
    (ν : Measure Y) [IsProbabilityMeasure ν] (f g : Y → ℝ)
    (hf : MemLp f 2 ν) (hg : MemLp g 2 ν) :
    variance (fun y ↦ f y-g y) ν ≤ 2*variance f ν+2*variance g ν := by
  have hfi := hf.integrable (by norm_num)
  have hgi := hg.integrable (by norm_num)
  have hfc := (hf.sub (memLp_const (∫ y, f y ∂ν))).integrable_sq
  have hgc := (hg.sub (memLp_const (∫ y, g y ∂ν))).integrable_sq
  have hdiff := ((hf.sub hg).sub
    (memLp_const (∫ y, f y-g y ∂ν))).integrable_sq
  simp only [Pi.sub_apply] at hfc hgc hdiff
  change variance (f-g) ν ≤ 2*variance f ν+2*variance g ν
  rw [variance_eq_integral (hf.sub hg).aemeasurable,
    variance_eq_integral hf.aemeasurable, variance_eq_integral hg.aemeasurable]
  calc
    (∫ y, ((f y-g y)-(∫ y, f y-g y ∂ν))^2 ∂ν) ≤
        ∫ y, 2*(f y-(∫ y, f y ∂ν))^2+2*(g y-(∫ y, g y ∂ν))^2 ∂ν := by
      apply integral_mono hdiff ((hfc.const_mul 2).add (hgc.const_mul 2))
      intro y
      simp only [Pi.add_apply, Pi.sub_apply]
      rw [integral_sub hfi hgi]
      nlinarith [sq_nonneg ((f y-(∫ y, f y ∂ν))+(g y-(∫ y, g y ∂ν)))]
    _ = _ := by rw [integral_add (hfc.const_mul 2) (hgc.const_mul 2),
      integral_const_mul, integral_const_mul]

/-- The background depending only on the second variable cancels literally in a two-copy difference. -/
theorem actual_background_cancellation {H Y : Type*} (b : H → Y → ℝ) (a : Y → ℝ)
    (h h' : H) :
    (fun y ↦ (b h y-a y)-(b h' y-a y)) = (fun y ↦ b h y-b h' y) := by
  funext y
  ring

#print axioms actual_variance_sub_le_twice
#print axioms actual_background_cancellation
end BassFlow.EntropicRoute


==> anc/verification/provenance/external-port.json <==
{
  "upstream": "https://github.com/mbrc12/brenier-lean",
  "commit": "91e6125c638af4285429ec28d50b26a685ea23d2",
  "files": [
    {
      "path": "OptimalTransport/Brenier.lean",
      "upstream_sha256": "f03fa1a27c9cfd2482c30016d960d7b59dd86e11ef3281ce13ebd5107d0ab860",
      "accepted_sha256": "f1a494bbe302f4fb6172c06d0b27a1ec87e59dfab392d7bda7c7c8d7ea7133f6",
      "operations": [
        {
          "start": 187,
          "end": 188,
          "replacement": [
            "  rw [TransportPlan.toMeasure_fst]\n",
            "  exact hmap\n"
          ]
        },
        {
          "start": 241,
          "end": 242,
          "replacement": [
            "      exact hgrad_fst\n"
          ]
        },
        {
          "start": 344,
          "end": 345,
          "replacement": [
            "    have hxiff : x \u2208 interior s \u2194 x \u2208 s := Iff.of_eq hxeq\n"
          ]
        },
        {
          "start": 360,
          "end": 361,
          "replacement": [
            "      exact hgrad_fst\n"
          ]
        },
        {
          "start": 365,
          "end": 366,
          "replacement": [
            "      exact hs_int_fst\n"
          ]
        }
      ]
    },
    {
      "path": "OptimalTransport/ConvexAE.lean",
      "upstream_sha256": "60f44dc63565cb98e8734068fe929934bfd6cb04b0533557d4cf18950e509f29",
      "accepted_sha256": "bb988ddc96a66f975debfdc3f7181b21cfcf208bcd2d9b0b5f32e6b4ab617ca4",
      "operations": [
        {
          "start": 222,
          "end": 223,
          "replacement": [
            "    exact hcomp'\n"
          ]
        },
        {
          "start": 264,
          "end": 265,
          "replacement": [
            "    exact hcomp'\n"
          ]
        },
        {
          "start": 276,
          "end": 277,
          "replacement": [
            "  exact\n"
          ]
        }
      ]
    },
    {
      "path": "OptimalTransport/Cost.lean",
      "upstream_sha256": "77580e29c43091fde5c33e2ab9828b84323203e2c7449a592c552476702fc7e8",
      "accepted_sha256": "ff5527f80e18f97f6cce2488e8a65330a68954b356bd3dea3ff5a992c6817c4e",
      "operations": [
        {
          "start": 68,
          "end": 69,
          "replacement": [
            "  change IsOpen ((fun z : X \u00d7 Y \u21a6 c z.1 z.2) \u207b\u00b9' Set.Ioi r)\n",
            "  exact hc.isOpen_preimage r\n"
          ]
        },
        {
          "start": 131,
          "end": 132,
          "replacement": [
            "    simpa [Coupling.fst, HasFiniteSecondMoment] using h\u03bc\n"
          ]
        },
        {
          "start": 148,
          "end": 149,
          "replacement": [
            "    simpa [Coupling.snd, HasFiniteSecondMoment] using h\u03bd\n"
          ]
        }
      ]
    },
    {
      "path": "OptimalTransport/Coupling.lean",
      "upstream_sha256": "9481f2ee86172e61ad9973e41de72e1a360edffa745eea2150f3a4454dcbf58a",
      "accepted_sha256": "9481f2ee86172e61ad9973e41de72e1a360edffa745eea2150f3a4454dcbf58a",
      "operations": []
    },
    {
      "path": "OptimalTransport/CyclicMonotone.lean",
      "upstream_sha256": "61c584affdc7e050cf0b52ada8adc9efa5a6e47e94552bc01c1c56b86d0c7a0d",
      "accepted_sha256": "dca94dcd44f61a63c050082d0a51d09a9f65549b2d03b7f4ae607c761f2cb85a",
      "operations": [
        {
          "start": 100,
          "end": 102,
          "replacement": [
            "  refine (continuous_finsetSum _ fun i _ \u21a6 hc.comp (continuous_apply i)).sub ?_\n",
            "  refine continuous_finsetSum _ fun i _ \u21a6 ?_\n"
          ]
        },
        {
          "start": 167,
          "end": 168,
          "replacement": [
            "  refine (continuous_finsetSum _ fun i _ \u21a6 ?_).add ?_\n"
          ]
        },
        {
          "start": 169,
          "end": 170,
          "replacement": [
            "  \u00b7 refine continuous_finsetSum _ fun i _ \u21a6 ?_\n"
          ]
        },
        {
          "start": 613,
          "end": 614,
          "replacement": [
            "    exact h\u03bc\n"
          ]
        },
        {
          "start": 616,
          "end": 617,
          "replacement": [
            "    exact h\u03bd\n"
          ]
        },
        {
          "start": 626,
          "end": 627,
          "replacement": [
            "  exact hcompl\n"
          ]
        },
        {
          "start": 1088,
          "end": 1089,
          "replacement": [
            "          simpa [finRotate_apply] using\n"
          ]
        },
        {
          "start": 1276,
          "end": 1277,
          "replacement": [
            "    (integrable_finsetSum_measure\n"
          ]
        },
        {
          "start": 1291,
          "end": 1292,
          "replacement": [
            "    (integrable_finsetSum_measure\n"
          ]
        },
        {
          "start": 1358,
          "end": 1359,
          "replacement": [
            "    exact\n"
          ]
        },
        {
          "start": 1422,
          "end": 1423,
          "replacement": [
            "    exact\n"
          ]
        },
        {
          "start": 1465,
          "end": 1466,
          "replacement": [
            "    exact\n"
          ]
        },
        {
          "start": 1505,
          "end": 1506,
          "replacement": [
            "      (integral_finsetSum_measure\n"
          ]
        },
        {
          "start": 1514,
          "end": 1515,
          "replacement": [
            "      (integral_finsetSum_measure\n"
          ]
        },
        {
          "start": 1534,
          "end": 1535,
          "replacement": [
            "    exact integral_finsetSum (s := Finset.univ)\n"
          ]
        },
        {
          "start": 1539,
          "end": 1540,
          "replacement": [
            "    exact integral_finsetSum (s := Finset.univ)\n"
          ]
        },
        {
          "start": 1545,
          "end": 1546,
          "replacement": [
            "      integrable_finsetSum (s := Finset.univ)\n"
          ]
        },
        {
          "start": 1551,
          "end": 1552,
          "replacement": [
            "      integrable_finsetSum (s := Finset.univ)\n"
          ]
        },
        {
          "start": 1604,
          "end": 1605,
          "replacement": [
            "      simpa only [Finset.sum_apply] using integrable_finsetSum (s := Finset.univ)\n"
          ]
        },
        {
          "start": 1609,
          "end": 1610,
          "replacement": [
            "      simpa only [Finset.sum_apply] using integrable_finsetSum (s := Finset.univ)\n"
          ]
        },
        {
          "start": 1611,
          "end": 1612,
          "replacement": [
            "    exact hdiag.sub hcross\n"
          ]
        },
        {
          "start": 1787,
          "end": 1788,
          "replacement": [
            "  exact continuous_const.mul hpow\n"
          ]
        }
      ]
    },
    {
      "path": "OptimalTransport/Existence.lean",
      "upstream_sha256": "866e8d7e0891d6edd38012c8d5aa786b3ee90656ab3ca2f24b714875de97a054",
      "accepted_sha256": "7f70cad84a278a9b6af10da3c062470a6fe146f83fcb98c95067a57adedcc679",
      "operations": [
        {
          "start": 138,
          "end": 139,
          "replacement": [
            "  change IsClosed ({\u03c0 : TransportPlan X Y | \u03c0.fst = \u03bc} \u2229 {\u03c0 | \u03c0.snd = \u03bd})\n",
            "  exact\n"
          ]
        }
      ]
    },
    {
      "path": "OptimalTransport/ProperConvex.lean",
      "upstream_sha256": "27e49ea7b9b0a4d4ddf7c4c6e85732833dac3360ae68d1832e398a5bd57dce2f",
      "accepted_sha256": "27e49ea7b9b0a4d4ddf7c4c6e85732833dac3360ae68d1832e398a5bd57dce2f",
      "operations": []
    },
    {
      "path": "OptimalTransport/Rockafellar.lean",
      "upstream_sha256": "70c02d8b94028bc461f4b95851d88ed033fd2f5bfbe48ceae106ef9fef5d61e9",
      "accepted_sha256": "1262bc46e8bbaf536775c1fa37a5372b94499fe5aa82aa4713bcf48179dd768d",
      "operations": [
        {
          "start": 156,
          "end": 157,
          "replacement": [
            "      exact continuous_inner.comp hpair\n"
          ]
        },
        {
          "start": 159,
          "end": 160,
          "replacement": [
            "      exact hconst.add (continuous_rockafellarChainValue (q :: l))\n"
          ]
        }
      ]
    },
    {
      "path": "OptimalTransport/Subgradient.lean",
      "upstream_sha256": "c97a9077b617a16b671bd55fc139b5a3ab5066978cf1a86e979017ec0cb6258c",
      "accepted_sha256": "c97a9077b617a16b671bd55fc139b5a3ab5066978cf1a86e979017ec0cb6258c",
      "operations": []
    }
  ]
}


==> anc/verification/reproduce.py <==
#!/usr/bin/env python3
"""Portable serial exact-source Lean replay, with one final project axiom registry."""
import argparse
import datetime
import hashlib
import json
import os
from pathlib import Path
import re
import subprocess
import tempfile
import time

ROOT = Path(__file__).resolve().parent
MATHLIB = "a98f92c4fcb4fd3d59ebedb7d1efb9b5bb7a2695"
COMPILER = "b4812ae53eea93439ad5dce5a5c26591c31cb697"


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def output(args, cwd):
    return subprocess.check_output(args, cwd=cwd, text=True).strip()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--plan", action="store_true", help="Validate hashes/import order without compilation")
    ap.add_argument("--environment", type=Path, default=ROOT,
                    help="Prepared Lake project with the pinned stock compiled dependencies")
    ap.add_argument("--check-environment", action="store_true", help="Also inspect prepared environment in plan mode")
    args = ap.parse_args()
    manifest = json.loads((ROOT / "SOURCE_MANIFEST.json").read_text())
    sources = {x["module"]: x for x in manifest["sources"]}
    seen = set()
    imports = re.compile(r"^\s*(?:(?:public|private)\s+)?(?:meta\s+)?import\s+(?:all\s+)?([\w.]+)", re.M)
    for name in manifest["order"]:
        entry = sources[name]
        path = ROOT / entry["path"]
        if sha(path) != entry["sha256"]:
            raise ValueError(f"Source changed: {name}")
        for dep in imports.findall(path.read_text()):
            if dep in sources and dep not in seen:
                raise ValueError(f"Non-topological dependency: {name} imports {dep}")
        seen.add(name)
    if len(seen) != 233:
        raise ValueError("Expected exactly233 project sources")
    print("PASS portable source/hash/import plan:233 project modules, one final registry.", flush=True)
    if args.plan and not args.check_environment:
        return
    environment = args.environment.resolve()
    version = output(["lake", "env", "lean", "--version"], environment)
    compiler = output(["lake", "env", "lean", "--githash"], environment)
    if "4.32.0-rc1" not in version or compiler != COMPILER:
        raise ValueError(f"Wrong Lean version/commit: {version} / {compiler}")
    mathlib = environment / ".lake/packages/mathlib"
    if output(["git", "rev-parse", "HEAD"], mathlib) != MATHLIB:
        raise ValueError("Mathlib commit differs")
    if output(["git", "status", "--porcelain", "--untracked-files=no"], mathlib):
        raise ValueError("Tracked Mathlib source changes present")
    package_revisions = {}
    for dependency in json.loads((ROOT / "lake-manifest.json").read_text())["packages"]:
        package = environment / ".lake/packages" / dependency["name"]
        revision = output(["git", "rev-parse", "HEAD"], package)
        if revision != dependency["rev"]:
            raise ValueError(f"Pinned dependency differs: {dependency['name']}")
        if output(["git", "status", "--porcelain", "--untracked-files=no"], package):
            raise ValueError(f"Tracked dependency changes: {dependency['name']}")
        package_revisions[dependency["name"]] = revision
    base = output(["lake", "env", "printenv", "LEAN_PATH"], environment).split(os.pathsep)
    base = [str((environment / x).resolve()) if not Path(x).is_absolute() else x for x in base if x]
    for entry in base:
        for name in sources:
            if (Path(entry) / Path(*name.split(".")).with_suffix(".olean")).exists():
                raise ValueError(f"Foreign project object in upstream path: {entry} / {name}")
    print("PASS pinned compiler/Mathlib and absence of foreign project objects.", flush=True)
    if args.plan:
        return
    (ROOT / ".reproduce").mkdir(exist_ok=True)
    run = Path(tempfile.mkdtemp(prefix="bass-g-", dir=ROOT / ".reproduce"))
    objects, logs = run / "objects", run / "logs"
    objects.mkdir()
    logs.mkdir()
    env = dict(os.environ)
    env["LEAN_PATH"] = os.pathsep.join([str(objects)] + base)
    records = {}
    for index, name in enumerate(manifest["order"], 1):
        source = ROOT / sources[name]["path"]
        obj = objects / Path(*name.split(".")).with_suffix(".olean")
        obj.parent.mkdir(parents=True, exist_ok=True)
        log = logs / f"{name}.log"
        command = ["lake", "env", "lean", "-R", str(ROOT / "lean"), "-o", str(obj), str(source)]
        started = time.monotonic()
        with log.open("w") as stream:
            process = subprocess.run(command, cwd=environment, env=env, stdout=stream, stderr=subprocess.STDOUT)
        records[name] = {"exit": process.returncode, "source_sha256": sha(source),
                         "seconds": time.monotonic() - started, "log_sha256": sha(log)}
        (run / "leaf-state.json").write_text(json.dumps(records, indent=2) + "\n")
        if process.returncode:
            raise RuntimeError(f"Stopped at {name}; preserved log {log}")
        print(f"[{index}/233] PASS {name}", flush=True)
    registry = ROOT / "verification/AllAxioms.lean"
    registry_log = logs / "registry.log"
    with registry_log.open("w") as stream:
        process = subprocess.run(["lake", "env", "lean", "-R", str(registry.parent), str(registry)],
                                 cwd=environment, env=env, stdout=stream, stderr=subprocess.STDOUT)
    if process.returncode or "ORIGINAL_G_AUTHOR_COUNT 1944" not in registry_log.read_text():
        raise RuntimeError(f"Final exhaustive registry failed: {registry_log}")
    for name, data in sources.items():
        if sha(ROOT / data["path"]) != data["sha256"]:
            raise ValueError(f"Source changed during replay: {name}")
    receipt = {"status": "PASS_PORTABLE_PROJECT_REPLAY", "utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
               "modules": 233, "owned_generated_declarations": 1944, "compiler": compiler,
               "compiler_version": version, "mathlib": MATHLIB, "upstream_paths": base,
               "package_revisions": package_revisions,
               "registry_sha256": sha(registry), "registry_log_sha256": sha(registry_log),
               "source_manifest_sha256": sha(ROOT / "SOURCE_MANIFEST.json"),
               "object_families": {str(f.relative_to(run)): sha(f) for f in objects.rglob("*") if f.is_file()},
               "trusted_base": "Pinned upstream compiled Lean/Mathlib/packages reused; no wholesale upstream rebuild.",
               "independent_audits_claimed_for_this_new_run": 0}
    (run / "receipt.json").write_text(json.dumps(receipt, indent=2) + "\n")
    print(f"PASS233/1944; receipt {run / 'receipt.json'}", flush=True)


if __name__ == "__main__":
    main()


==> anc/verification/scripts/bootstrap_external.py <==
#!/usr/bin/env python3
"""Fetch a pinned external dependency, verify it, and apply the recorded API port.

The upstream files are generated locally and ignored by Git. This repository
does not redistribute the full third-party OptimalTransport sources.
"""
import argparse
import hashlib
import json
from pathlib import Path
import urllib.request

ROOT = Path(__file__).resolve().parents[1]


def digest(data):
    return hashlib.sha256(data).hexdigest()


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--upstream-dir", type=Path,
                        help="Use an existing checkout of the pinned upstream instead of downloading")
    args = parser.parse_args()
    manifest = json.loads((ROOT / "provenance/external-port.json").read_text())
    for item in manifest["files"]:
        destination = ROOT / "lean" / item["path"]
        if destination.exists() and digest(destination.read_bytes()) == item["accepted_sha256"]:
            print("PASS existing", item["path"])
            continue
        if args.upstream_dir:
            data = (args.upstream_dir / item["path"]).read_bytes()
        else:
            url = "https://raw.githubusercontent.com/mbrc12/brenier-lean/" + manifest["commit"] + "/" + item["path"]
            with urllib.request.urlopen(url, timeout=30) as response:
                data = response.read()
        if digest(data) != item["upstream_sha256"]:
            raise ValueError("Pinned upstream content mismatch: " + item["path"])
        lines = data.decode("utf-8").splitlines(keepends=True)
        for operation in reversed(item["operations"]):
            lines[operation["start"]:operation["end"]] = operation["replacement"]
        accepted = "".join(lines).encode("utf-8")
        if digest(accepted) != item["accepted_sha256"]:
            raise ValueError("Port output mismatch: " + item["path"])
        destination.parent.mkdir(parents=True, exist_ok=True)
        destination.write_bytes(accepted)
        print("PASS pinned fetch/port", item["path"])


if __name__ == "__main__":
    main()


==> anc/verification/scripts/check_sources.py <==
#!/usr/bin/env python3
"""Check accepted source bytes/import order, independently of compiled objects."""
import hashlib
import json
from pathlib import Path
import re

ROOT = Path(__file__).resolve().parents[1]


def main():
    manifest = json.loads((ROOT / "SOURCE_MANIFEST.json").read_text())
    sources = {item["module"]: item for item in manifest["sources"]}
    seen = set()
    imports = re.compile(r"^\s*(?:(?:public|private)\s+)?(?:meta\s+)?import\s+(?:all\s+)?([\w.]+)", re.M)
    for name in manifest["order"]:
        item = sources[name]
        path = ROOT / item["path"]
        if not path.is_file():
            raise ValueError("Missing source; run scripts/bootstrap_external.py: " + str(path.relative_to(ROOT)))
        if hashlib.sha256(path.read_bytes()).hexdigest() != item["sha256"]:
            raise ValueError("Source differs from accepted version: " + name)
        for dependency in imports.findall(path.read_text()):
            if dependency in sources and dependency not in seen:
                raise ValueError("Import order mismatch: " + name + " -> " + dependency)
        seen.add(name)
    if len(seen) != 233:
        raise ValueError("Expected233 accepted source modules")
    files = {p.relative_to(ROOT).as_posix() for p in (ROOT / "lean").rglob("*.lean")}
    if files != {item["path"] for item in sources.values()}:
        raise ValueError("Unexpected Lean source file set")
    print("PASS233 accepted source hashes and complete topological import order.")
    print("This is an integrity check; use reproduce.py for a fresh kernel replay.")


if __name__ == "__main__":
    main()


==> anc/verification/verification/AllAxioms.lean <==
import BassFlow.EigenvalueProduct
import BassFlow.Coercivity
import BassFlow.IntegratedCoercivity
import BassFlow.PosteriorAlgebra
import BassFlow.GaussianPosterior
import BassFlow.GaussianKernel
import BassFlow.GaussianDensity
import GaussianSteinBound
import GaussianAveragedHessian
import ActualLogLaplaceBasic
import ActualLogLaplaceCalculus
import ActualScalarLogLaplaceBasic
import ActualScalarLogLaplaceMoments
import ActualScalarLogLaplaceBounds
import ActualLogLaplaceMoments
import ActualLogLaplaceHessian
import ActualLogLaplaceCovariance
import ActualLogLaplacePositive
import ActualGaussianHessianUpper
import ActualLogLaplaceContinuous
import GaussianHessianProduct
import ActualJointLogLaplaceExpectation
import ActualJointLogLaplaceEuclidean
import ActualInterpolatedTilt
import ActualScalarVarianceIdentification
import ActualVarianceHessian
import VarianceDifferenceBound
import AveragePairVariance
import ActualObservableVariance
import ActualLatentPosteriorTransfer
import ActualTiltedVarianceField
import ActualJointVarianceField
import ActualFixedColumnHessian
import BassFlow.StrongConvexity
import BassFlow.FlowExtension
import BassFlow.HilbertSlice
import BassFlow.GaussianIndependence
import ActualPairHessianUpper
import ScalarCurvatureComparison
import ScalarUpperCurvatureComparison
import ActualSemidualComparison
import FiniteGaugeCoercivity
import FiniteSemidualMinimum
import FiniteSemidualFOC
import FiniteSemidualCoupling
import FiniteSchrodingerSystem
import FiniteNormalizedPotentials
import CompactLogLaplaceContinuity
import CompactTargetMeasure
import FiniteSourceApproximation
import FiniteSourceLawIntegrals
import FinitePhysicalPotentials
import CompactTargetLipschitz
import GaussianExponentialEnvelope
import ActualQuantizedPotentials
import FiniteColumnBounds
import GaussianColumnUniformBounds
import ScalarExpLogBounds
import FiniteColumnEquicontinuity
import CompactLipschitzSubsequence
import ActualGaussianPotentialCompactness
import CompactColumnRowLimit
import MovingLipschitzLimit
import GaussianColumnIntegralLimit
import GaussianSchrodingerLimit
import GaussianWeightIntegrability
import NormalizedProductDensity
import LogPartitionNormalization
import SchrodingerDensity
import GaussianSchrodingerCoupling
import CompactTargetCells
import FiniteCellEntropy
import CellResamplingMarginals
import CellResamplingFibers
import CellIntegralDecomposition
import CovarianceCellLoss
import CovarianceCellIntegrability
import DominatedEntropyBound
import CellResamplingDomination
import CompactEntropyApproximation
import BassFlow.BassFunctional
import BassFlow.TransportDuality
import EntropicCovariancePrimal
import PhysicalSchrodingerIntegrability
import ProbabilityExpDensityTilt
import ActualGibbsVariational
import PhysicalSchrodingerFiniteKL
import SchrodingerPrimalAttainment
import RowSchrodingerWeakDual
import ActualLogLaplaceWeakDual
import ActualInterpolatedEntropyUpper
import ActualEndpointNormalization
import ActualInteriorCapBound
import ActualCapGrowth
import ActualScalarSecondDifference
import ActualHessianLineBound
import ActualTranslatedBallMass
import ActualUniformHessianMass
import ActualCapMassBridge
import ActualUniformCapBound
import ActualColumnEndpointLower
import ActualRowEndpointUpper
import ActualEndpointIntegralUpper
import ActualColumnConvexity
import ActualEndpointEquationControl
import ActualGaussianEndpointBounds
import ActualPhysicalEndpointExtension
import ActualGaussianColumnConvexity
import ActualEndpointCapInput
import ActualGaussianCapEndpoint
import SameEndpointPrimalBridge
import ActualJointGaussianLogLaplace
import ActualEntropySemiconcavity
import ActualSourceBoundedDense
import FixedMarginalCrossInner
import GraphLawL2Transfer
import BassFlow.QuadraticCovariance
import OptimalTransport.Coupling
import OptimalTransport.Cost
import OptimalTransport.Existence
import OptimalTransport.CyclicMonotone
import OptimalTransport.Subgradient
import OptimalTransport.ProperConvex
import OptimalTransport.Rockafellar
import OptimalTransport.ConvexAE
import OptimalTransport.Brenier
import BassFlow.BrenierAdapter
import BassFlow.BrenierRealization
import BassFlow.BrenierUniqueness
import PairLawQuadraticCost
import FixedSourceTargetStability
import SupportPerturbation
import BassFlow.BrenierAttainment
import BassFlow.Decay
import BassFlow.GradientFlow
import BassFlow.FlowRegularity
import BassFlow.ConditionalGradient
import BassFlow.ConcreteFlow
import BassFlow.GaussianBrenier
import BassFlow.GaussianAttainment
import BassFlow.SelectedBassGradient
import SelectedTargetNearOptimal
import ContinuousSubgradient
import ActualSelectedContinuity
import EntropicLimitTransfer
import EntropicCovarianceLimit
import SourceEntropyFunctional
import SourceEntropySegment
import BassFlow.BassData
import OriginalTargetDensityFloor
import OriginalTargetCapGeometry
import GradientLipschitz
import ActualBassSemiconcavity
import ActualSelectedGradientBound
import BoundedLipschitzGlobalFlow
import ActualBassGlobalFlow
import ProjectionFlowInvariant
import SourceBallProjection
import SourceRadialInvariant
import StrongFlowStationaryLimit
import SourceRadialExtension
import AllSourceMinimizerUniqueness
import ActualHessianBallBound
import BassFlow.GaussianVarianceObservation
import GaussianBallBounds
import ActualGaussianHessianIntegrability
import BilinearHessianMass
import ActualGaussianHessianMass
import ActualGaussianPairTesting
import ActualAverageHessianComparison
import ActualLatentHessianComparison
import ActualPosteriorCurvature
import ActualLatentPairVariance
import ActualSourceCurvature
import ActualComparisonCurvature
import ActualEntropyChord
import SourceSegmentData
import ActualBassStrongConvexity
import ActualBassAllSourceUniqueness
import ActualBassStationaryFromRadial
import ACGradientUniqueness
import ActualBassACUniqueness
import InteriorContinuousCompactness
import NormalizedRowLimit
import ActualRowContact
import SourceEventPerturbation
import SourceContactEventTest
import SourceEventNoiseIntegral
import SourceEventOrder
import SourceContactRadialBound
import OriginalInteriorGeometry
import UniformRowGrowthFromL1
import ActualBoundedSourceRadial
import FixedMarginalTensorApproximation
import FixedMarginalRectangleContinuity
import BassFlow.MartingalePlan
import CountableIrreducibilityWitnesses
import MartingaleGeometricMixture
import ConditionalFullSupport
import ConditionalBarycenter
import CommonConditionalMartingale
import OpenDomainJensen
import StrictJensenProduct
import NormalizedConvexDeficit
import StrictMartingaleJensen
import NormalizedConvexLocalBounds
import NormalizedConvexCompactness
import NormalizedIntegralLimit
import NormalizedConvexLimit
import UniformJensenGap
import HomogeneousJensenGap
import HomogeneousInteriorBounds
import HomogeneousInteriorLipschitz
import OriginalCoercivityGaugeGeometry
import ColumnTiltAffineSupport
import GaussianColumnTiltSupport
import ActualAffineGaugeEndpoint
import ActualEndpointGaugeData
import ActualRowBallLower
import FirstRowOscillationLower
import AffineGaugeRow
import SecondRowGaugeLower
import CoercivityMeanAlgebra
import ActualSemidualTwoRowIntegration
import AffineGaugeIntegrals
import OriginalCenteredL1Coercivity
import SourceCenteredL1Coercivity
import SourceLawData
import MartingaleEndpointLaw
import ProcessIrreducibility
import RealDensityRepresentative
import OriginalMeasureInputs
import ActualBassG
import Lean.Util.CollectAxioms

open Lean Elab Command
run_cmd do
  let env ← getEnv
  let modules := #[`BassFlow.EigenvalueProduct, `BassFlow.Coercivity, `BassFlow.IntegratedCoercivity, `BassFlow.PosteriorAlgebra, `BassFlow.GaussianPosterior, `BassFlow.GaussianKernel, `BassFlow.GaussianDensity, `GaussianSteinBound, `GaussianAveragedHessian, `ActualLogLaplaceBasic, `ActualLogLaplaceCalculus, `ActualScalarLogLaplaceBasic, `ActualScalarLogLaplaceMoments, `ActualScalarLogLaplaceBounds, `ActualLogLaplaceMoments, `ActualLogLaplaceHessian, `ActualLogLaplaceCovariance, `ActualLogLaplacePositive, `ActualGaussianHessianUpper, `ActualLogLaplaceContinuous, `GaussianHessianProduct, `ActualJointLogLaplaceExpectation, `ActualJointLogLaplaceEuclidean, `ActualInterpolatedTilt, `ActualScalarVarianceIdentification, `ActualVarianceHessian, `VarianceDifferenceBound, `AveragePairVariance, `ActualObservableVariance, `ActualLatentPosteriorTransfer, `ActualTiltedVarianceField, `ActualJointVarianceField, `ActualFixedColumnHessian, `BassFlow.StrongConvexity, `BassFlow.FlowExtension, `BassFlow.HilbertSlice, `BassFlow.GaussianIndependence, `ActualPairHessianUpper, `ScalarCurvatureComparison, `ScalarUpperCurvatureComparison, `ActualSemidualComparison, `FiniteGaugeCoercivity, `FiniteSemidualMinimum, `FiniteSemidualFOC, `FiniteSemidualCoupling, `FiniteSchrodingerSystem, `FiniteNormalizedPotentials, `CompactLogLaplaceContinuity, `CompactTargetMeasure, `FiniteSourceApproximation, `FiniteSourceLawIntegrals, `FinitePhysicalPotentials, `CompactTargetLipschitz, `GaussianExponentialEnvelope, `ActualQuantizedPotentials, `FiniteColumnBounds, `GaussianColumnUniformBounds, `ScalarExpLogBounds, `FiniteColumnEquicontinuity, `CompactLipschitzSubsequence, `ActualGaussianPotentialCompactness, `CompactColumnRowLimit, `MovingLipschitzLimit, `GaussianColumnIntegralLimit, `GaussianSchrodingerLimit, `GaussianWeightIntegrability, `NormalizedProductDensity, `LogPartitionNormalization, `SchrodingerDensity, `GaussianSchrodingerCoupling, `CompactTargetCells, `FiniteCellEntropy, `CellResamplingMarginals, `CellResamplingFibers, `CellIntegralDecomposition, `CovarianceCellLoss, `CovarianceCellIntegrability, `DominatedEntropyBound, `CellResamplingDomination, `CompactEntropyApproximation, `BassFlow.BassFunctional, `BassFlow.TransportDuality, `EntropicCovariancePrimal, `PhysicalSchrodingerIntegrability, `ProbabilityExpDensityTilt, `ActualGibbsVariational, `PhysicalSchrodingerFiniteKL, `SchrodingerPrimalAttainment, `RowSchrodingerWeakDual, `ActualLogLaplaceWeakDual, `ActualInterpolatedEntropyUpper, `ActualEndpointNormalization, `ActualInteriorCapBound, `ActualCapGrowth, `ActualScalarSecondDifference, `ActualHessianLineBound, `ActualTranslatedBallMass, `ActualUniformHessianMass, `ActualCapMassBridge, `ActualUniformCapBound, `ActualColumnEndpointLower, `ActualRowEndpointUpper, `ActualEndpointIntegralUpper, `ActualColumnConvexity, `ActualEndpointEquationControl, `ActualGaussianEndpointBounds, `ActualPhysicalEndpointExtension, `ActualGaussianColumnConvexity, `ActualEndpointCapInput, `ActualGaussianCapEndpoint, `SameEndpointPrimalBridge, `ActualJointGaussianLogLaplace, `ActualEntropySemiconcavity, `ActualSourceBoundedDense, `FixedMarginalCrossInner, `GraphLawL2Transfer, `BassFlow.QuadraticCovariance, `OptimalTransport.Coupling, `OptimalTransport.Cost, `OptimalTransport.Existence, `OptimalTransport.CyclicMonotone, `OptimalTransport.Subgradient, `OptimalTransport.ProperConvex, `OptimalTransport.Rockafellar, `OptimalTransport.ConvexAE, `OptimalTransport.Brenier, `BassFlow.BrenierAdapter, `BassFlow.BrenierRealization, `BassFlow.BrenierUniqueness, `PairLawQuadraticCost, `FixedSourceTargetStability, `SupportPerturbation, `BassFlow.BrenierAttainment, `BassFlow.Decay, `BassFlow.GradientFlow, `BassFlow.FlowRegularity, `BassFlow.ConditionalGradient, `BassFlow.ConcreteFlow, `BassFlow.GaussianBrenier, `BassFlow.GaussianAttainment, `BassFlow.SelectedBassGradient, `SelectedTargetNearOptimal, `ContinuousSubgradient, `ActualSelectedContinuity, `EntropicLimitTransfer, `EntropicCovarianceLimit, `SourceEntropyFunctional, `SourceEntropySegment, `BassFlow.BassData, `OriginalTargetDensityFloor, `OriginalTargetCapGeometry, `GradientLipschitz, `ActualBassSemiconcavity, `ActualSelectedGradientBound, `BoundedLipschitzGlobalFlow, `ActualBassGlobalFlow, `ProjectionFlowInvariant, `SourceBallProjection, `SourceRadialInvariant, `StrongFlowStationaryLimit, `SourceRadialExtension, `AllSourceMinimizerUniqueness, `ActualHessianBallBound, `BassFlow.GaussianVarianceObservation, `GaussianBallBounds, `ActualGaussianHessianIntegrability, `BilinearHessianMass, `ActualGaussianHessianMass, `ActualGaussianPairTesting, `ActualAverageHessianComparison, `ActualLatentHessianComparison, `ActualPosteriorCurvature, `ActualLatentPairVariance, `ActualSourceCurvature, `ActualComparisonCurvature, `ActualEntropyChord, `SourceSegmentData, `ActualBassStrongConvexity, `ActualBassAllSourceUniqueness, `ActualBassStationaryFromRadial, `ACGradientUniqueness, `ActualBassACUniqueness, `InteriorContinuousCompactness, `NormalizedRowLimit, `ActualRowContact, `SourceEventPerturbation, `SourceContactEventTest, `SourceEventNoiseIntegral, `SourceEventOrder, `SourceContactRadialBound, `OriginalInteriorGeometry, `UniformRowGrowthFromL1, `ActualBoundedSourceRadial, `FixedMarginalTensorApproximation, `FixedMarginalRectangleContinuity, `BassFlow.MartingalePlan, `CountableIrreducibilityWitnesses, `MartingaleGeometricMixture, `ConditionalFullSupport, `ConditionalBarycenter, `CommonConditionalMartingale, `OpenDomainJensen, `StrictJensenProduct, `NormalizedConvexDeficit, `StrictMartingaleJensen, `NormalizedConvexLocalBounds, `NormalizedConvexCompactness, `NormalizedIntegralLimit, `NormalizedConvexLimit, `UniformJensenGap, `HomogeneousJensenGap, `HomogeneousInteriorBounds, `HomogeneousInteriorLipschitz, `OriginalCoercivityGaugeGeometry, `ColumnTiltAffineSupport, `GaussianColumnTiltSupport, `ActualAffineGaugeEndpoint, `ActualEndpointGaugeData, `ActualRowBallLower, `FirstRowOscillationLower, `AffineGaugeRow, `SecondRowGaugeLower, `CoercivityMeanAlgebra, `ActualSemidualTwoRowIntegration, `AffineGaugeIntegrals, `OriginalCenteredL1Coercivity, `SourceCenteredL1Coercivity, `SourceLawData, `MartingaleEndpointLaw, `ProcessIrreducibility, `RealDensityRepresentative, `OriginalMeasureInputs, `ActualBassG]
  let names := env.constants.fold (init := #[]) fun acc n _ ↦
    match env.getModuleIdxFor? n with
    | some i => if modules.contains env.header.moduleNames[i.toNat]! then acc.push n else acc
    | none => acc
  for n in names.qsort Name.quickLt do
    let ci ← getConstInfo n
    if ci.isUnsafe then throwError "Unsafe candidate declaration {n}"
    match ci with
    | .axiomInfo _ => throwError "Owned axiom declaration {n}"
    | _ => pure ()
    let axs ← collectAxioms n
    for ax in axs do
      unless #[`propext, `Classical.choice, `Quot.sound].contains ax do
        throwError "Nonstandard axiom {ax} in {n}"
    logInfo m!"ORIGINAL_G_AUTHOR {n}; AXIOMS {axs}"
  logInfo m!"ORIGINAL_G_AUTHOR_COUNT {names.size}"


==> anc/verification/verification/HISTORICAL_ACCEPTANCE.json <==
{
  "status": "SOLVED_FULL_ORIGINAL_BASS_G",
  "accepted_utc": "2026-10-15T17:07:51.893062+00:00",
  "canonical_record": "https://github.com/Pure-Maths/Verification/blob/efeb0ba7967362148a164896c2017fe04eb69d74/Solved/bass/acceptance.json",
  "root": "BassFlow.EntropicRoute.original_Bass_G",
  "canonical_root": "BassFlow.EntropicRoute.actual_sourceBass_G",
  "modules": 233,
  "project_generated_declarations": 1944,
  "allowed_transitive_axioms": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "author_receipt_sha256": "9b5dc7addbd04cb54597201730dda5c4fcf1a3ec2009e6d28959e331885076b1",
  "historical_independent_audits": [
    {
      "reviewer": "Q1",
      "receipt_sha256": "f7f1a33fd93bfbe1e738a585ae53dbaa413c7a428aa223be5d09bfb486ab020a",
      "modules": 233,
      "project_declarations": 1944,
      "consumer_declarations": 141
    },
    {
      "reviewer": "Q2",
      "receipt_sha256": "91fd7063933d65dd8906a5c79b797f20a92bfcd92d92f39e24ffe4ae048690a5",
      "modules": 233,
      "project_declarations": 1944,
      "consumer_declarations": 177
    }
  ],
  "scope_note": "Historical evidence of the exact source snapshot; this summary is not two fresh independent compilations. Fresh standalone replay is recorded separately."
}


==> anc/verification/verification/REPLAY_STATUS.json <==
{
  "status": "PASS_FRESH_PROJECT_KERNEL_REPLAY",
  "utc": "2026-10-29T13:50:16.330602+00:00",
  "modules": 233,
  "owned_generated_declarations": 1944,
  "source_manifest_sha256": "ab7c3f51c550c4b39a122651bfb1e30bed2317287b2e3c2daf0531eb29c4df27",
  "registry_source_sha256": "ea58d3f2893f1e3c3e244af227e9304d9ef462c73aab14058b4b67d6e54bccec",
  "registry_log_sha256": "464c817e4c7116c2cf737ababafd2ff1b28b9d7cddcb8daa75e6a53c5e102514",
  "main_log_sha256": "32ee9af4ea2b2ee467c8ff90563ee7892f033d90a892e3c76632dda30a56d744",
  "serial_modules_with_observed_exit_zero": 40,
  "serial_child_recovered_after_pause": [
    "ActualSemidualComparison"
  ],
  "remaining_modules_checked_with_two_workers": 192,
  "allowed_transitive_axioms": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "trusted_upstream": "Existing exact pinned Lean compiler, Mathlib and packages; no fresh networkclone or wholesale upstreambuild. No pre-existing Bass projectobjects used.",
  "independent_audits_claimed": 0,
  "compiler_version": "Lean4.32.0-rc1",
  "compiler_commit": "b4812ae53eea93439ad5dce5a5c26591c31cb697",
  "mathlib_commit": "a98f92c4fcb4fd3d59ebedb7d1efb9b5bb7a2695",
  "public_source_manifest_sha256": "77225cf1f65cd924c2a51f9851a6ad5ec1f338af7b326ea483e0bbdadfada60a",
  "source_manifest_note": "Publicmanifest omits historical absolute paths but preserves all233 relative source paths, hashes and import order.",
  "combined_numbered_readout": "PASS",
  "combined_numbered_readout_sha256": "1b22a9f792acefd2b944ab38b4b494b609cb4d8d5897cfe8b81fa3eded4d862f",
  "canonical_source_bytes_preserved": true,
  "external_dependency_reconstruction": "PASS9pinnedinput/outputhashes, testedagainstexistingexactupstreamcheckout; no newnetworkfetch claimed",
  "new_independent_runtime_clone": false,
  "github_actions_status": "not configured in initial repository",
  "fresh_replay_scope": "One fresh projectclosure check; historicalQ1/Q2audits remain separatelydated evidence."
}

